Search for $CP$ violation in $D_{(s)}^{+}\rightarrow h^{+}\pi^{0}$ and $D_{(s)}^{+}\rightarrow h^{+}\eta$ decays

Searches for $CP$ violation in the two-body decays $D_{(s)}^{+}\rightarrow h^{+}\pi^{0}$ and $D_{(s)}^{+} \rightarrow h^{+}\eta$ (where $h^{+}$ denotes a $\pi^{+}$ or $K^{+}$ meson) are performed using $pp$ collision data collected by the LHCb experiment corresponding to either 9 fb$^{-1}$ or 6 fb$^{-1}$ of integrated luminosity. The $\pi^{0}$ and $\eta$ mesons are reconstructed using the $e^{+}e^{-}\gamma$ final state, which can proceed as three-body decays $\pi^{0}\rightarrow e^{+}e^{-}\gamma$ and $\eta \rightarrow e^{+}e^{-}\gamma$, or via the two-body decays $\pi^{0}\rightarrow \gamma\gamma$ and $\eta\rightarrow\gamma\gamma$ followed by a photon conversion. The measurements are made relative to the control modes $D_{(s)}^{+}\rightarrow K_{S}^{0} h^{+}$ to cancel the production and detection asymmetries. The $CP$ asymmetries are measured to be \begin{align} \mathcal{A}_{CP}(D^{+}\rightarrow \pi^{+}\pi^{0}) &= (-1.3 \pm 0.9 \pm 0.6 )\%, \end{align} \begin{align} \mathcal{A}_{CP}(D^{+}\rightarrow K^{+}\pi^{0}) &= (-3.2 \pm 4.7 \pm 2.1 )\%, \end{align} \begin{align} \mathcal{A}_{CP}(D^{+}\rightarrow \pi^{+}\eta) &= (-0.2 \pm 0.8 \pm 0.4 )\%, \end{align} \begin{align} \mathcal{A}_{CP}(D^{+}\rightarrow K^{+}\eta) &= (-6 \pm 10 \pm 4 )\%, \end{align} \begin{align} \mathcal{A}_{CP}(D_{s}^{+}\rightarrow K^{+}\pi^{0}) &= (-0.8 \pm 3.9 \pm 1.2 )\%, \end{align} \begin{align} \mathcal{A}_{CP}(D_{s}^{+}\rightarrow \pi^{+}\eta) &= (0.8 \pm 0.7 \pm 0.5 )\%, \end{align} \begin{align} \mathcal{A}_{CP}(D_{s}^{+}\rightarrow K^{+}\eta) &= (0.9 \pm 3.7 \pm 1.1 )\%, \end{align} where the first uncertainties are statistical and the second systematic. These results are consistent with no $CP$ violation and mostly constitute the most precise measurements of $\mathcal{A}_{CP}$ in these decay modes to date.

==> figs/Fig2a.C <==
void canvas_D_merged_pion_merged_merged()
{
//=========Macro generated from canvas: canvas_D_merged_pion_merged_merged/canvas_D_merged_pion_merged_merged
//=========  (Tue Mar 16 04:43:58 2021) by ROOT version 6.20/02
   TCanvas *canvas_D_merged_pion_merged_merged = new TCanvas("canvas_D_merged_pion_merged_merged", "canvas_D_merged_pion_merged_merged",0,0,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canvas_D_merged_pion_merged_merged->SetHighLightColor(2);
   canvas_D_merged_pion_merged_merged->Range(0,0,1,1);
   canvas_D_merged_pion_merged_merged->SetFillColor(0);
   canvas_D_merged_pion_merged_merged->SetBorderMode(0);
   canvas_D_merged_pion_merged_merged->SetBorderSize(2);
   canvas_D_merged_pion_merged_merged->SetTickx(1);
   canvas_D_merged_pion_merged_merged->SetTicky(1);
   canvas_D_merged_pion_merged_merged->SetLeftMargin(0.14);
   canvas_D_merged_pion_merged_merged->SetRightMargin(0.05);
   canvas_D_merged_pion_merged_merged->SetTopMargin(0.05);
   canvas_D_merged_pion_merged_merged->SetBottomMargin(0.16);
   canvas_D_merged_pion_merged_merged->SetFrameLineWidth(2);
   canvas_D_merged_pion_merged_merged->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: pad_D_fit
   TPad *pad_D_fit = new TPad("pad_D_fit", "",0,0,1,1);
   pad_D_fit->Draw();
   pad_D_fit->cd();
   pad_D_fit->Range(1689.506,-671.5908,2121.605,3527.102);
   pad_D_fit->SetFillColor(0);
   pad_D_fit->SetBorderMode(0);
   pad_D_fit->SetBorderSize(2);
   pad_D_fit->SetTickx(1);
   pad_D_fit->SetTicky(1);
   pad_D_fit->SetLeftMargin(0.14);
   pad_D_fit->SetRightMargin(0.05);
   pad_D_fit->SetTopMargin(0.05);
   pad_D_fit->SetBottomMargin(0.16);
   pad_D_fit->SetFrameLineWidth(2);
   pad_D_fit->SetFrameBorderMode(0);
   pad_D_fit->SetFrameLineWidth(2);
   pad_D_fit->SetFrameBorderMode(0);
   
   TH1D *frame_cb83c960__101 = new TH1D("frame_cb83c960__101","A RooPlot of \"\"",70,1750,2100);
   frame_cb83c960__101->SetBinContent(1,3317.167);
   frame_cb83c960__101->SetMinimum(0.2);
   frame_cb83c960__101->SetMaximum(3317.167);
   frame_cb83c960__101->SetEntries(1);
   frame_cb83c960__101->SetDirectory(0);
   frame_cb83c960__101->SetStats(0);
   frame_cb83c960__101->SetLineWidth(2);
   frame_cb83c960__101->SetMarkerStyle(20);
   frame_cb83c960__101->SetMarkerSize(0.5);
   frame_cb83c960__101->GetXaxis()->SetTitle("#font[12]{m}(#font[12]{#pi^{+}}#pi^{0}) [MeV/#font[12]{c}^{2}] ");
   frame_cb83c960__101->GetXaxis()->SetNdivisions(505);
   frame_cb83c960__101->GetXaxis()->SetLabelFont(133);
   frame_cb83c960__101->GetXaxis()->SetLabelOffset(0.01);
   frame_cb83c960__101->GetXaxis()->SetLabelSize(30);
   frame_cb83c960__101->GetXaxis()->SetTitleSize(36);
   frame_cb83c960__101->GetXaxis()->SetTitleOffset(0.95);
   frame_cb83c960__101->GetXaxis()->SetTitleFont(133);
   frame_cb83c960__101->GetYaxis()->SetTitle("Candidates / (5 MeV/#it{c^{2}})");
   frame_cb83c960__101->GetYaxis()->SetLabelFont(133);
   frame_cb83c960__101->GetYaxis()->SetLabelOffset(0.01);
   frame_cb83c960__101->GetYaxis()->SetLabelSize(30);
   frame_cb83c960__101->GetYaxis()->SetTitleSize(36);
   frame_cb83c960__101->GetYaxis()->SetTitleOffset(0.95);
   frame_cb83c960__101->GetYaxis()->SetTitleFont(133);
   frame_cb83c960__101->GetZaxis()->SetLabelFont(133);
   frame_cb83c960__101->GetZaxis()->SetLabelSize(30);
   frame_cb83c960__101->GetZaxis()->SetTitleSize(36);
   frame_cb83c960__101->GetZaxis()->SetTitleOffset(1.2);
   frame_cb83c960__101->GetZaxis()->SetTitleFont(133);
   frame_cb83c960__101->Draw("FUNC");
   
   Double_t data_fx3101[70] = {
   1752.5,
   1757.5,
   1762.5,
   1767.5,
   1772.5,
   1777.5,
   1782.5,
   1787.5,
   1792.5,
   1797.5,
   1802.5,
   1807.5,
   1812.5,
   1817.5,
   1822.5,
   1827.5,
   1832.5,
   1837.5,
   1842.5,
   1847.5,
   1852.5,
   1857.5,
   1862.5,
   1867.5,
   1872.5,
   1877.5,
   1882.5,
   1887.5,
   1892.5,
   1897.5,
   1902.5,
   1907.5,
   1912.5,
   1917.5,
   1922.5,
   1927.5,
   1932.5,
   1937.5,
   1942.5,
   1947.5,
   1952.5,
   1957.5,
   1962.5,
   1967.5,
   1972.5,
   1977.5,
   1982.5,
   1987.5,
   1992.5,
   1997.5,
   2002.5,
   2007.5,
   2012.5,
   2017.5,
   2022.5,
   2027.5,
   2032.5,
   2037.5,
   2042.5,
   2047.5,
   2052.5,
   2057.5,
   2062.5,
   2067.5,
   2072.5,
   2077.5,
   2082.5,
   2087.5,
   2092.5,
   2097.5};
   Double_t data_fy3101[70] = {
   1878,
   1943,
   1877,
   1814,
   1762,
   1886,
   1902,
   1812,
   1830,
   1915,
   1871,
   1934,
   2037,
   2084,
   2227,
   2381,
   2534,
   2730,
   2830,
   2983,
   3103,
   3044,
   3033,
   2916,
   2726,
   2442,
   2082,
   1862,
   1683,
   1602,
   1438,
   1340,
   1312,
   1153,
   1165,
   1138,
   1093,
   1022,
   1002,
   937,
   963,
   969,
   911,
   879,
   925,
   872,
   819,
   835,
   822,
   801,
   790,
   702,
   718,
   731,
   736,
   674,
   720,
   630,
   672,
   672,
   639,
   629,
   613,
   650,
   604,
   621,
   554,
   565,
   538,
   565};
   Double_t data_felx3101[70] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t data_fely3101[70] = {
   42.83878,
   43.58231,
   42.82724,
   42.09401,
   41.47916,
   42.93098,
   43.11479,
   42.07053,
   42.28142,
   43.26357,
   42.75795,
   43.48011,
   44.63591,
   45.15359,
   46.69375,
   48.29805,
   49.84133,
   51.75179,
   52.70009,
   54.11914,
   55.20682,
   54.67472,
   54.57495,
   53.50231,
   51.7135,
   48.91913,
   45.13168,
   42.65379,
   40.52743,
   39.52812,
   37.42427,
   36.10943,
   35.72499,
   33.45953,
   33.63576,
   33.23796,
   32.56433,
   31.47264,
   31.15833,
   30.11454,
   30.53627,
   30.63278,
   29.68692,
   29.15215,
   29.91792,
   29.03388,
   28.12254,
   28.40069,
   28.1749,
   27.80636,
   27.61139,
   26,
   26.30019,
   26.54163,
   26.63393,
   25.46632,
   26.33747,
   24.60478,
   25.42778,
   25.42778,
   24.78339,
   24.58486,
   24.26388,
   25,
   24.0815,
   24.42489,
   23.04251,
   23.27499,
   22.70022,
   23.27499};
   Double_t data_fehx3101[70] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t data_fehy3101[70] = {
   43.83878,
   44.58231,
   43.82724,
   43.09401,
   42.47916,
   43.93098,
   44.11479,
   43.07053,
   43.28142,
   44.26357,
   43.75795,
   44.48011,
   45.63591,
   46.15359,
   47.69375,
   49.29805,
   50.84133,
   52.75179,
   53.70009,
   55.11914,
   56.20682,
   55.67472,
   55.57495,
   54.50231,
   52.7135,
   49.91913,
   46.13168,
   43.65379,
   41.52743,
   40.52812,
   38.42427,
   37.10943,
   36.72499,
   34.45953,
   34.63576,
   34.23796,
   33.56433,
   32.47264,
   32.15833,
   31.11454,
   31.53627,
   31.63278,
   30.68692,
   30.15215,
   30.91792,
   30.03388,
   29.12254,
   29.40069,
   29.1749,
   28.80636,
   28.61139,
   27,
   27.30019,
   27.54163,
   27.63393,
   26.46632,
   27.33747,
   25.60478,
   26.42778,
   26.42778,
   25.78339,
   25.58486,
   25.26388,
   26,
   25.0815,
   25.42489,
   24.04251,
   24.27499,
   23.70022,
   24.27499};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(70,data_fx3101,data_fy3101,data_felx3101,data_fehx3101,data_fely3101,data_fehy3101);
   grae->SetName("data");
   grae->SetTitle("Histogram of reducedData_plot__D_dM");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_data3101 = new TH1F("Graph_data3101","Histogram of reducedData_plot__D_dM",100,1715,2135);
   Graph_data3101->SetMinimum(250.9091);
   Graph_data3101->SetMaximum(3423.598);
   Graph_data3101->SetDirectory(0);
   Graph_data3101->SetStats(0);
   Graph_data3101->SetLineWidth(2);
   Graph_data3101->SetMarkerStyle(20);
   Graph_data3101->SetMarkerSize(0.5);
   Graph_data3101->GetXaxis()->SetNdivisions(505);
   Graph_data3101->GetXaxis()->SetLabelFont(133);
   Graph_data3101->GetXaxis()->SetLabelOffset(0.01);
   Graph_data3101->GetXaxis()->SetLabelSize(30);
   Graph_data3101->GetXaxis()->SetTitleSize(36);
   Graph_data3101->GetXaxis()->SetTitleOffset(0.95);
   Graph_data3101->GetXaxis()->SetTitleFont(133);
   Graph_data3101->GetYaxis()->SetLabelFont(133);
   Graph_data3101->GetYaxis()->SetLabelOffset(0.01);
   Graph_data3101->GetYaxis()->SetLabelSize(30);
   Graph_data3101->GetYaxis()->SetTitleSize(36);
   Graph_data3101->GetYaxis()->SetTitleOffset(0.95);
   Graph_data3101->GetYaxis()->SetTitleFont(133);
   Graph_data3101->GetZaxis()->SetLabelFont(133);
   Graph_data3101->GetZaxis()->SetLabelSize(30);
   Graph_data3101->GetZaxis()->SetTitleSize(36);
   Graph_data3101->GetZaxis()->SetTitleOffset(1.2);
   Graph_data3101->GetZaxis()->SetTitleFont(133);
   grae->SetHistogram(Graph_data3101);
   
   grae->Draw("p");
   
   Double_t D2HPi0_fx351[100] = {
   1745,
   1745,
   1750,
   1755,
   1760,
   1765,
   1770,
   1775,
   1780,
   1785,
   1790,
   1795,
   1800,
   1805,
   1810,
   1815,
   1817.5,
   1820,
   1822.5,
   1825,
   1827.5,
   1830,
   1832.5,
   1835,
   1837.5,
   1840,
   1845,
   1846.25,
   1847.5,
   1848.75,
   1850,
   1851.25,
   1852.5,
   1853.75,
   1855,
   1856.25,
   1857.5,
   1858.75,
   1860,
   1861.25,
   1862.5,
   1863.75,
   1865,
   1867.5,
   1870,
   1875,
   1880,
   1882.5,
   1885,
   1887.5,
   1890,
   1892.5,
   1895,
   1897.5,
   1900,
   1902.5,
   1905,
   1907.5,
   1910,
   1915,
   1920,
   1925,
   1930,
   1935,
   1940,
   1945,
   1950,
   1955,
   1960,
   1965,
   1970,
   1975,
   1980,
   1985,
   1990,
   1995,
   2000,
   2005,
   2010,
   2015,
   2020,
   2025,
   2030,
   2035,
   2040,
   2045,
   2050,
   2055,
   2060,
   2065,
   2070,
   2075,
   2080,
   2085,
   2090,
   2095,
   2100,
   2100,
   2105,
   2105};
   Double_t D2HPi0_fy351[100] = {
   0,
   124.1654,
   124.1654,
   138.5491,
   155.0626,
   174.1922,
   196.553,
   222.9085,
   254.1837,
   291.4657,
   335.9901,
   389.1087,
   452.2429,
   526.8333,
   614.3152,
   716.1964,
   773.104,
   834.1241,
   899.3413,
   968.9032,
   1042.969,
   1121.722,
   1205.377,
   1294.205,
   1388.548,
   1488.786,
   1698.092,
   1744.565,
   1786.175,
   1822.488,
   1853.132,
   1877.809,
   1896.293,
   1908.44,
   1914.189,
   1913.562,
   1906.663,
   1893.672,
   1874.843,
   1850.495,
   1821.003,
   1786.792,
   1748.324,
   1660.595,
   1561.883,
   1347.349,
   1132.323,
   1030.773,
   935.2031,
   846.4004,
   764.6963,
   690.0767,
   622.2888,
   560.934,
   505.5402,
   455.6143,
   410.6749,
   370.2702,
   333.985,
   272.291,
   222.9301,
   183.6292,
   152.4187,
   127.6071,
   107.7811,
   91.80214,
   78.7838,
   68.055,
   59.11605,
   51.59623,
   45.218,
   39.76963,
   35.08585,
   31.03494,
   27.51032,
   24.42514,
   21.70862,
   19.30329,
   17.16276,
   15.24981,
   13.53469,
   11.99356,
   10.60718,
   9.359824,
   8.238357,
   7.231544,
   6.329529,
   5.523457,
   4.805212,
   4.167251,
   3.602504,
   3.104311,
   2.666398,
   2.282865,
   1.948184,
   1.6572,
   1.405131,
   1.405131,
   0,
   1.405131};
   TGraph *graph = new TGraph(100,D2HPi0_fx351,D2HPi0_fy351);
   graph->SetName("D2HPi0");
   graph->SetTitle("Projection of weighted sum of RS components");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_D2HPi0351 = new TH1F("Graph_D2HPi0351","Projection of weighted sum of RS components",100,1709,2141);
   Graph_D2HPi0351->SetMinimum(0);
   Graph_D2HPi0351->SetMaximum(2105.608);
   Graph_D2HPi0351->SetDirectory(0);
   Graph_D2HPi0351->SetStats(0);
   Graph_D2HPi0351->SetLineWidth(2);
   Graph_D2HPi0351->SetMarkerStyle(20);
   Graph_D2HPi0351->SetMarkerSize(0.5);
   Graph_D2HPi0351->GetXaxis()->SetNdivisions(505);
   Graph_D2HPi0351->GetXaxis()->SetLabelFont(133);
   Graph_D2HPi0351->GetXaxis()->SetLabelOffset(0.01);
   Graph_D2HPi0351->GetXaxis()->SetLabelSize(30);
   Graph_D2HPi0351->GetXaxis()->SetTitleSize(36);
   Graph_D2HPi0351->GetXaxis()->SetTitleOffset(0.95);
   Graph_D2HPi0351->GetXaxis()->SetTitleFont(133);
   Graph_D2HPi0351->GetYaxis()->SetLabelFont(133);
   Graph_D2HPi0351->GetYaxis()->SetLabelOffset(0.01);
   Graph_D2HPi0351->GetYaxis()->SetLabelSize(30);
   Graph_D2HPi0351->GetYaxis()->SetTitleSize(36);
   Graph_D2HPi0351->GetYaxis()->SetTitleOffset(0.95);
   Graph_D2HPi0351->GetYaxis()->SetTitleFont(133);
   Graph_D2HPi0351->GetZaxis()->SetLabelFont(133);
   Graph_D2HPi0351->GetZaxis()->SetLabelSize(30);
   Graph_D2HPi0351->GetZaxis()->SetTitleSize(36);
   Graph_D2HPi0351->GetZaxis()->SetTitleOffset(1.2);
   Graph_D2HPi0351->GetZaxis()->SetTitleFont(133);
   graph->SetHistogram(Graph_D2HPi0351);
   
   graph->Draw("l");
   
   Double_t Ds2HPi0_fx352[102] = {
   1745,
   1745,
   1750,
   1755,
   1760,
   1765,
   1770,
   1775,
   1780,
   1785,
   1790,
   1795,
   1800,
   1805,
   1810,
   1815,
   1820,
   1825,
   1830,
   1835,
   1840,
   1845,
   1850,
   1855,
   1860,
   1865,
   1870,
   1875,
   1880,
   1885,
   1890,
   1895,
   1900,
   1905,
   1910,
   1915,
   1917.5,
   1920,
   1922.5,
   1925,
   1927.5,
   1930,
   1932.5,
   1935,
   1937.5,
   1940,
   1942.5,
   1943.75,
   1945,
   1946.25,
   1947.5,
   1948.75,
   1950,
   1951.25,
   1952.5,
   1953.75,
   1955,
   1956.25,
   1957.5,
   1958.75,
   1960,
   1961.25,
   1962.5,
   1965,
   1967.5,
   1970,
   1972.5,
   1975,
   1980,
   1982.5,
   1985,
   1987.5,
   1990,
   1992.5,
   1995,
   1997.5,
   2000,
   2002.5,
   2005,
   2007.5,
   2010,
   2015,
   2020,
   2025,
   2030,
   2035,
   2040,
   2045,
   2050,
   2055,
   2060,
   2065,
   2070,
   2075,
   2080,
   2085,
   2090,
   2095,
   2100,
   2100,
   2105,
   2105};
   Double_t Ds2HPi0_fy352[102] = {
   0,
   0.3984333,
   0.3984333,
   0.4278148,
   0.4598644,
   0.4948653,
   0.5331363,
   0.5750366,
   0.6209723,
   0.6714034,
   0.7268528,
   0.7879165,
   0.8552761,
   0.9297135,
   1.01213,
   1.103566,
   1.205234,
   1.318547,
   1.445162,
   1.587038,
   1.746504,
   1.926355,
   2.129995,
   2.36167,
   2.626894,
   2.932309,
   3.284101,
   3.694725,
   4.182322,
   4.769971,
   5.481837,
   6.336059,
   7.331349,
   8.454687,
   9.693,
   11.0536,
   11.79326,
   12.58625,
   13.44708,
   14.39328,
   15.44577,
   16.63051,
   17.97435,
   19.38674,
   20.75263,
   22.00508,
   23.10804,
   23.59244,
   24.02659,
   24.4068,
   24.7298,
   24.99286,
   25.19375,
   25.33085,
   25.40309,
   25.41005,
   25.35189,
   25.22939,
   25.04391,
   24.79736,
   24.4922,
   24.13134,
   23.71813,
   22.74988,
   21.62071,
   20.36697,
   19.02608,
   17.63474,
   14.83426,
   13.48191,
   12.19122,
   10.97803,
   9.853114,
   8.822632,
   7.888711,
   7.050148,
   6.30315,
   5.642043,
   5.059929,
   4.549248,
   4.102234,
   3.369152,
   2.80551,
   2.36623,
   2.016997,
   1.732971,
   1.496796,
   1.296618,
   1.124419,
   0.9747472,
   0.8438118,
   0.7288683,
   0.6278291,
   0.5390259,
   0.4610712,
   0.3927785,
   0.3331147,
   0.2811679,
   0.2361237,
   0.2361237,
   0,
   0.2361237};
   graph = new TGraph(102,Ds2HPi0_fx352,Ds2HPi0_fy352);
   graph->SetName("Ds2HPi0");
   graph->SetTitle("Projection of weighted sum of RS components");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#666666");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_Ds2HPi0352 = new TH1F("Graph_Ds2HPi0352","Projection of weighted sum of RS components",102,1709,2141);
   Graph_Ds2HPi0352->SetMinimum(0);
   Graph_Ds2HPi0352->SetMaximum(27.95105);
   Graph_Ds2HPi0352->SetDirectory(0);
   Graph_Ds2HPi0352->SetStats(0);
   Graph_Ds2HPi0352->SetLineWidth(2);
   Graph_Ds2HPi0352->SetMarkerStyle(20);
   Graph_Ds2HPi0352->SetMarkerSize(0.5);
   Graph_Ds2HPi0352->GetXaxis()->SetNdivisions(505);
   Graph_Ds2HPi0352->GetXaxis()->SetLabelFont(133);
   Graph_Ds2HPi0352->GetXaxis()->SetLabelOffset(0.01);
   Graph_Ds2HPi0352->GetXaxis()->SetLabelSize(30);
   Graph_Ds2HPi0352->GetXaxis()->SetTitleSize(36);
   Graph_Ds2HPi0352->GetXaxis()->SetTitleOffset(0.95);
   Graph_Ds2HPi0352->GetXaxis()->SetTitleFont(133);
   Graph_Ds2HPi0352->GetYaxis()->SetLabelFont(133);
   Graph_Ds2HPi0352->GetYaxis()->SetLabelOffset(0.01);
   Graph_Ds2HPi0352->GetYaxis()->SetLabelSize(30);
   Graph_Ds2HPi0352->GetYaxis()->SetTitleSize(36);
   Graph_Ds2HPi0352->GetYaxis()->SetTitleOffset(0.95);
   Graph_Ds2HPi0352->GetYaxis()->SetTitleFont(133);
   Graph_Ds2HPi0352->GetZaxis()->SetLabelFont(133);
   Graph_Ds2HPi0352->GetZaxis()->SetLabelSize(30);
   Graph_Ds2HPi0352->GetZaxis()->SetTitleSize(36);
   Graph_Ds2HPi0352->GetZaxis()->SetTitleOffset(1.2);
   Graph_Ds2HPi0352->GetZaxis()->SetTitleFont(133);
   graph->SetHistogram(Graph_Ds2HPi0352);
   
   graph->Draw("l");
   
   Double_t realpi0_fx353[76] = {
   1745,
   1745,
   1750,
   1755,
   1760,
   1765,
   1770,
   1775,
   1780,
   1785,
   1790,
   1795,
   1800,
   1805,
   1810,
   1815,
   1820,
   1825,
   1830,
   1835,
   1840,
   1845,
   1850,
   1855,
   1860,
   1865,
   1870,
   1875,
   1880,
   1885,
   1890,
   1895,
   1900,
   1905,
   1910,
   1915,
   1920,
   1925,
   1930,
   1935,
   1940,
   1945,
   1950,
   1955,
   1960,
   1965,
   1970,
   1975,
   1980,
   1985,
   1990,
   1995,
   2000,
   2005,
   2010,
   2015,
   2020,
   2025,
   2030,
   2035,
   2040,
   2045,
   2050,
   2055,
   2060,
   2065,
   2070,
   2075,
   2080,
   2085,
   2090,
   2095,
   2100,
   2100,
   2105,
   2105};
   Double_t realpi0_fy353[76] = {
   0,
   535.5864,
   535.5864,
   529.5099,
   523.5282,
   517.6396,
   511.8423,
   506.1348,
   500.5152,
   494.9821,
   489.5338,
   484.1687,
   478.8853,
   473.6821,
   468.5577,
   463.5106,
   458.5393,
   453.6426,
   448.819,
   444.0672,
   439.386,
   434.774,
   430.2299,
   425.7527,
   421.3409,
   416.9936,
   412.7094,
   408.4873,
   404.3262,
   400.225,
   396.1826,
   392.198,
   388.2701,
   384.3979,
   380.5804,
   376.8168,
   373.1059,
   369.447,
   365.839,
   362.2811,
   358.7724,
   355.3121,
   351.8993,
   348.5332,
   345.2129,
   341.9378,
   338.7069,
   335.5195,
   332.3749,
   329.2724,
   326.2112,
   323.1906,
   320.21,
   317.2686,
   314.3657,
   311.5008,
   308.6732,
   305.8822,
   303.1273,
   300.4078,
   297.7231,
   295.0727,
   292.4559,
   289.8723,
   287.3213,
   284.8022,
   282.3147,
   279.8582,
   277.4322,
   275.0361,
   272.6695,
   270.3319,
   268.0229,
   268.0229,
   0,
   268.0229};
   graph = new TGraph(76,realpi0_fx353,realpi0_fy353);
   graph->SetName("realpi0");
   graph->SetTitle("Projection of weighted sum of RS components");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#00cc00");
   graph->SetLineColor(ci);
   graph->SetLineStyle(3);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_realpi0353 = new TH1F("Graph_realpi0353","Projection of weighted sum of RS components",100,1709,2141);
   Graph_realpi0353->SetMinimum(0);
   Graph_realpi0353->SetMaximum(589.1451);
   Graph_realpi0353->SetDirectory(0);
   Graph_realpi0353->SetStats(0);
   Graph_realpi0353->SetLineWidth(2);
   Graph_realpi0353->SetMarkerStyle(20);
   Graph_realpi0353->SetMarkerSize(0.5);
   Graph_realpi0353->GetXaxis()->SetNdivisions(505);
   Graph_realpi0353->GetXaxis()->SetLabelFont(133);
   Graph_realpi0353->GetXaxis()->SetLabelOffset(0.01);
   Graph_realpi0353->GetXaxis()->SetLabelSize(30);
   Graph_realpi0353->GetXaxis()->SetTitleSize(36);
   Graph_realpi0353->GetXaxis()->SetTitleOffset(0.95);
   Graph_realpi0353->GetXaxis()->SetTitleFont(133);
   Graph_realpi0353->GetYaxis()->SetLabelFont(133);
   Graph_realpi0353->GetYaxis()->SetLabelOffset(0.01);
   Graph_realpi0353->GetYaxis()->SetLabelSize(30);
   Graph_realpi0353->GetYaxis()->SetTitleSize(36);
   Graph_realpi0353->GetYaxis()->SetTitleOffset(0.95);
   Graph_realpi0353->GetYaxis()->SetTitleFont(133);
   Graph_realpi0353->GetZaxis()->SetLabelFont(133);
   Graph_realpi0353->GetZaxis()->SetLabelSize(30);
   Graph_realpi0353->GetZaxis()->SetTitleSize(36);
   Graph_realpi0353->GetZaxis()->SetTitleOffset(1.2);
   Graph_realpi0353->GetZaxis()->SetTitleFont(133);
   graph->SetHistogram(Graph_realpi0353);
   
   graph->Draw("l");
   
   Double_t purecomb_fx354[76] = {
   1745,
   1745,
   1750,
   1755,
   1760,
   1765,
   1770,
   1775,
   1780,
   1785,
   1790,
   1795,
   1800,
   1805,
   1810,
   1815,
   1820,
   1825,
   1830,
   1835,
   1840,
   1845,
   1850,
   1855,
   1860,
   1865,
   1870,
   1875,
   1880,
   1885,
   1890,
   1895,
   1900,
   1905,
   1910,
   1915,
   1920,
   1925,
   1930,
   1935,
   1940,
   1945,
   1950,
   1955,
   1960,
   1965,
   1970,
   1975,
   1980,
   1985,
   1990,
   1995,
   2000,
   2005,
   2010,
   2015,
   2020,
   2025,
   2030,
   2035,
   2040,
   2045,
   2050,
   2055,
   2060,
   2065,
   2070,
   2075,
   2080,
   2085,
   2090,
   2095,
   2100,
   2100,
   2105,
   2105};
   Double_t purecomb_fy354[76] = {
   0,
   1175.274,
   1175.274,
   1150.381,
   1126.057,
   1102.289,
   1079.063,
   1056.366,
   1034.184,
   1012.505,
   991.3172,
   970.6075,
   950.3646,
   930.577,
   911.2336,
   892.3237,
   873.8367,
   855.7623,
   838.0905,
   820.8117,
   803.9163,
   787.3951,
   771.2391,
   755.4396,
   739.9881,
   724.8762,
   710.0958,
   695.6391,
   681.4983,
   667.6661,
   654.135,
   640.8981,
   627.9483,
   615.2789,
   602.8833,
   590.7552,
   578.8883,
   567.2765,
   555.9138,
   544.7945,
   533.9129,
   523.2636,
   512.8411,
   502.6403,
   492.6561,
   482.8834,
   473.3174,
   463.9535,
   454.787,
   445.8134,
   437.0283,
   428.4275,
   420.0067,
   411.762,
   403.6893,
   395.7848,
   388.0447,
   380.4653,
   373.043,
   365.7743,
   358.6558,
   351.6842,
   344.8561,
   338.1685,
   331.6181,
   325.202,
   318.9173,
   312.7609,
   306.7302,
   300.8223,
   295.0346,
   289.3645,
   283.8093,
   283.8093,
   0,
   283.8093};
   graph = new TGraph(76,purecomb_fx354,purecomb_fy354);
   graph->SetName("purecomb");
   graph->SetTitle("Projection of weighted sum of RS components");
   graph->SetFillStyle(1000);
   graph->SetLineStyle(2);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_purecomb354 = new TH1F("Graph_purecomb354","Projection of weighted sum of RS components",100,1709,2141);
   Graph_purecomb354->SetMinimum(0);
   Graph_purecomb354->SetMaximum(1292.802);
   Graph_purecomb354->SetDirectory(0);
   Graph_purecomb354->SetStats(0);
   Graph_purecomb354->SetLineWidth(2);
   Graph_purecomb354->SetMarkerStyle(20);
   Graph_purecomb354->SetMarkerSize(0.5);
   Graph_purecomb354->GetXaxis()->SetNdivisions(505);
   Graph_purecomb354->GetXaxis()->SetLabelFont(133);
   Graph_purecomb354->GetXaxis()->SetLabelOffset(0.01);
   Graph_purecomb354->GetXaxis()->SetLabelSize(30);
   Graph_purecomb354->GetXaxis()->SetTitleSize(36);
   Graph_purecomb354->GetXaxis()->SetTitleOffset(0.95);
   Graph_purecomb354->GetXaxis()->SetTitleFont(133);
   Graph_purecomb354->GetYaxis()->SetLabelFont(133);
   Graph_purecomb354->GetYaxis()->SetLabelOffset(0.01);
   Graph_purecomb354->GetYaxis()->SetLabelSize(30);
   Graph_purecomb354->GetYaxis()->SetTitleSize(36);
   Graph_purecomb354->GetYaxis()->SetTitleOffset(0.95);
   Graph_purecomb354->GetYaxis()->SetTitleFont(133);
   Graph_purecomb354->GetZaxis()->SetLabelFont(133);
   Graph_purecomb354->GetZaxis()->SetLabelSize(30);
   Graph_purecomb354->GetZaxis()->SetTitleSize(36);
   Graph_purecomb354->GetZaxis()->SetTitleOffset(1.2);
   Graph_purecomb354->GetZaxis()->SetTitleFont(133);
   graph->SetHistogram(Graph_purecomb354);
   
   graph->Draw("l");
   
   Double_t D2HPi0_misid_fx355[82] = {
   1745,
   1745,
   1750,
   1752.5,
   1755,
   1757.5,
   1760,
   1762.5,
   1765,
   1767.5,
   1770,
   1772.5,
   1775,
   1780,
   1785,
   1790,
   1795,
   1800,
   1805,
   1810,
   1815,
   1820,
   1825,
   1827.5,
   1830,
   1835,
   1840,
   1845,
   1850,
   1855,
   1860,
   1865,
   1870,
   1875,
   1880,
   1885,
   1890,
   1895,
   1900,
   1905,
   1910,
   1915,
   1920,
   1925,
   1930,
   1935,
   1940,
   1945,
   1950,
   1955,
   1960,
   1965,
   1970,
   1975,
   1980,
   1985,
   1990,
   1995,
   2000,
   2005,
   2010,
   2015,
   2020,
   2025,
   2030,
   2035,
   2040,
   2045,
   2050,
   2055,
   2060,
   2065,
   2070,
   2075,
   2080,
   2085,
   2090,
   2095,
   2100,
   2100,
   2105,
   2105};
   Double_t D2HPi0_misid_fy355[82] = {
   0,
   28.25355,
   28.25355,
   28.54223,
   28.67312,
   28.64143,
   28.44586,
   28.08874,
   27.57614,
   26.91771,
   26.12648,
   25.21852,
   24.21232,
   21.98713,
   19.6181,
   17.25612,
   15.0091,
   12.92991,
   11.02592,
   9.285416,
   7.704989,
   6.301426,
   5.103084,
   4.588065,
   4.130399,
   3.380792,
   2.826951,
   2.426543,
   2.135209,
   1.915844,
   1.741938,
   1.596598,
   1.469846,
   1.356015,
   1.251902,
   1.155653,
   1.06615,
   0.9826747,
   0.9047341,
   0.8319585,
   0.7640483,
   0.700744,
   0.6418091,
   0.5870218,
   0.5361693,
   0.4890456,
   0.4454499,
   0.4051863,
   0.3680631,
   0.3338936,
   0.3024959,
   0.2736933,
   0.247315,
   0.2231963,
   0.201179,
   0.1811116,
   0.1628496,
   0.1462557,
   0.1311999,
   0.1175593,
   0.1052184,
   0.09406894,
   0.08400945,
   0.07494541,
   0.06678887,
   0.05945827,
   0.05287811,
   0.04697872,
   0.04169592,
   0.03697074,
   0.03274912,
   0.02898158,
   0.02562295,
   0.02263205,
   0.01997143,
   0.01760705,
   0.01550808,
   0.01364659,
   0.01199737,
   0.01199737,
   0,
   0.01199737};
   graph = new TGraph(82,D2HPi0_misid_fx355,D2HPi0_misid_fy355);
   graph->SetName("D2HPi0_misid");
   graph->SetTitle("Projection of weighted sum of RS components");

   ci = TColor::GetColor("#ffcc00");
   graph->SetFillColor(ci);
   graph->SetFillStyle(3004);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(0);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_D2HPi0_misid355 = new TH1F("Graph_D2HPi0_misid355","Projection of weighted sum of RS components",100,1709,2141);
   Graph_D2HPi0_misid355->SetMinimum(0);
   Graph_D2HPi0_misid355->SetMaximum(31.54044);
   Graph_D2HPi0_misid355->SetDirectory(0);
   Graph_D2HPi0_misid355->SetStats(0);
   Graph_D2HPi0_misid355->SetLineWidth(2);
   Graph_D2HPi0_misid355->SetMarkerStyle(20);
   Graph_D2HPi0_misid355->SetMarkerSize(0.5);
   Graph_D2HPi0_misid355->GetXaxis()->SetNdivisions(505);
   Graph_D2HPi0_misid355->GetXaxis()->SetLabelFont(133);
   Graph_D2HPi0_misid355->GetXaxis()->SetLabelOffset(0.01);
   Graph_D2HPi0_misid355->GetXaxis()->SetLabelSize(30);
   Graph_D2HPi0_misid355->GetXaxis()->SetTitleSize(36);
   Graph_D2HPi0_misid355->GetXaxis()->SetTitleOffset(0.95);
   Graph_D2HPi0_misid355->GetXaxis()->SetTitleFont(133);
   Graph_D2HPi0_misid355->GetYaxis()->SetLabelFont(133);
   Graph_D2HPi0_misid355->GetYaxis()->SetLabelOffset(0.01);
   Graph_D2HPi0_misid355->GetYaxis()->SetLabelSize(30);
   Graph_D2HPi0_misid355->GetYaxis()->SetTitleSize(36);
   Graph_D2HPi0_misid355->GetYaxis()->SetTitleOffset(0.95);
   Graph_D2HPi0_misid355->GetYaxis()->SetTitleFont(133);
   Graph_D2HPi0_misid355->GetZaxis()->SetLabelFont(133);
   Graph_D2HPi0_misid355->GetZaxis()->SetLabelSize(30);
   Graph_D2HPi0_misid355->GetZaxis()->SetTitleSize(36);
   Graph_D2HPi0_misid355->GetZaxis()->SetTitleOffset(1.2);
   Graph_D2HPi0_misid355->GetZaxis()->SetTitleFont(133);
   graph->SetHistogram(Graph_D2HPi0_misid355);
   
   graph->Draw("f");
   
   Double_t Ds2HPi0_misid_fx356[87] = {
   1745,
   1745,
   1750,
   1755,
   1760,
   1765,
   1770,
   1775,
   1780,
   1785,
   1790,
   1795,
   1800,
   1805,
   1810,
   1812.5,
   1815,
   1817.5,
   1820,
   1825,
   1830,
   1835,
   1837.5,
   1840,
   1842.5,
   1845,
   1847.5,
   1850,
   1852.5,
   1855,
   1857.5,
   1860,
   1862.5,
   1865,
   1867.5,
   1870,
   1872.5,
   1875,
   1877.5,
   1880,
   1885,
   1890,
   1895,
   1900,
   1905,
   1910,
   1915,
   1920,
   1925,
   1930,
   1935,
   1940,
   1945,
   1950,
   1955,
   1960,
   1965,
   1970,
   1975,
   1980,
   1985,
   1990,
   1995,
   2000,
   2005,
   2010,
   2015,
   2020,
   2025,
   2030,
   2035,
   2040,
   2045,
   2050,
   2055,
   2060,
   2065,
   2070,
   2075,
   2080,
   2085,
   2090,
   2095,
   2100,
   2100,
   2105,
   2105};
   Double_t Ds2HPi0_misid_fy356[87] = {
   0,
   5.265466,
   5.265466,
   5.656982,
   6.089545,
   6.568929,
   7.101891,
   7.696427,
   8.36214,
   9.110734,
   9.956717,
   10.91836,
   12.01907,
   13.28928,
   14.76916,
   15.60388,
   16.51257,
   17.50505,
   18.59287,
   20.91623,
   23.26289,
   25.49735,
   26.52402,
   27.47153,
   28.32661,
   29.07699,
   29.71178,
   30.22166,
   30.59919,
   30.83898,
   30.93779,
   30.89465,
   30.71083,
   30.3898,
   29.93714,
   29.36035,
   28.66862,
   27.87262,
   26.98417,
   26.01597,
   23.89356,
   21.61263,
   19.27547,
   16.97224,
   14.77605,
   12.7406,
   10.90021,
   9.271549,
   7.856695,
   6.646664,
   5.625,
   4.770985,
   4.062235,
   3.476627,
   2.993566,
   2.594706,
   2.264248,
   1.988938,
   1.757896,
   1.562335,
   1.395253,
   1.251126,
   1.125627,
   1.015378,
   0.9177512,
   0.8306923,
   0.7525924,
   0.6821807,
   0.618444,
   0.5605651,
   0.5078769,
   0.4598275,
   0.4159542,
   0.3758645,
   0.339221,
   0.3057302,
   0.275134,
   0.2472026,
   0.2217296,
   0.1985275,
   0.1774246,
   0.1582624,
   0.1408935,
   0.1251803,
   0.1251803,
   0,
   0.1251803};
   graph = new TGraph(87,Ds2HPi0_misid_fx356,Ds2HPi0_misid_fy356);
   graph->SetName("Ds2HPi0_misid");
   graph->SetTitle("Projection of weighted sum of RS components");

   ci = TColor::GetColor("#3399ff");
   graph->SetFillColor(ci);
   graph->SetFillStyle(3005);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(0);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_Ds2HPi0_misid356 = new TH1F("Graph_Ds2HPi0_misid356","Projection of weighted sum of RS components",100,1709,2141);
   Graph_Ds2HPi0_misid356->SetMinimum(0);
   Graph_Ds2HPi0_misid356->SetMaximum(34.03157);
   Graph_Ds2HPi0_misid356->SetDirectory(0);
   Graph_Ds2HPi0_misid356->SetStats(0);
   Graph_Ds2HPi0_misid356->SetLineWidth(2);
   Graph_Ds2HPi0_misid356->SetMarkerStyle(20);
   Graph_Ds2HPi0_misid356->SetMarkerSize(0.5);
   Graph_Ds2HPi0_misid356->GetXaxis()->SetNdivisions(505);
   Graph_Ds2HPi0_misid356->GetXaxis()->SetLabelFont(133);
   Graph_Ds2HPi0_misid356->GetXaxis()->SetLabelOffset(0.01);
   Graph_Ds2HPi0_misid356->GetXaxis()->SetLabelSize(30);
   Graph_Ds2HPi0_misid356->GetXaxis()->SetTitleSize(36);
   Graph_Ds2HPi0_misid356->GetXaxis()->SetTitleOffset(0.95);
   Graph_Ds2HPi0_misid356->GetXaxis()->SetTitleFont(133);
   Graph_Ds2HPi0_misid356->GetYaxis()->SetLabelFont(133);
   Graph_Ds2HPi0_misid356->GetYaxis()->SetLabelOffset(0.01);
   Graph_Ds2HPi0_misid356->GetYaxis()->SetLabelSize(30);
   Graph_Ds2HPi0_misid356->GetYaxis()->SetTitleSize(36);
   Graph_Ds2HPi0_misid356->GetYaxis()->SetTitleOffset(0.95);
   Graph_Ds2HPi0_misid356->GetYaxis()->SetTitleFont(133);
   Graph_Ds2HPi0_misid356->GetZaxis()->SetLabelFont(133);
   Graph_Ds2HPi0_misid356->GetZaxis()->SetLabelSize(30);
   Graph_Ds2HPi0_misid356->GetZaxis()->SetTitleSize(36);
   Graph_Ds2HPi0_misid356->GetZaxis()->SetTitleOffset(1.2);
   Graph_Ds2HPi0_misid356->GetZaxis()->SetTitleFont(133);
   graph->SetHistogram(Graph_Ds2HPi0_misid356);
   
   graph->Draw("f");
   
   Double_t total_fx357[92] = {
   1745,
   1745,
   1750,
   1755,
   1760,
   1765,
   1770,
   1775,
   1780,
   1785,
   1790,
   1795,
   1800,
   1805,
   1810,
   1815,
   1820,
   1825,
   1830,
   1832.5,
   1835,
   1837.5,
   1840,
   1845,
   1847.5,
   1848.75,
   1850,
   1851.25,
   1852.5,
   1853.75,
   1855,
   1856.25,
   1857.5,
   1858.75,
   1860,
   1862.5,
   1865,
   1867.5,
   1870,
   1875,
   1880,
   1882.5,
   1885,
   1887.5,
   1890,
   1892.5,
   1895,
   1897.5,
   1900,
   1905,
   1910,
   1915,
   1920,
   1925,
   1930,
   1935,
   1940,
   1945,
   1950,
   1955,
   1960,
   1965,
   1970,
   1975,
   1980,
   1985,
   1990,
   1995,
   2000,
   2005,
   2010,
   2015,
   2020,
   2025,
   2030,
   2035,
   2040,
   2045,
   2050,
   2055,
   2060,
   2065,
   2070,
   2075,
   2080,
   2085,
   2090,
   2095,
   2100,
   2100,
   2105,
   2105};
   Double_t total_fy357[92] = {
   0,
   1868.944,
   1868.944,
   1853.197,
   1839.643,
   1828.761,
   1821.22,
   1817.893,
   1819.853,
   1828.354,
   1844.781,
   1870.6,
   1907.297,
   1956.337,
   2019.173,
   2097.352,
   2192.6,
   2305.646,
   2437.47,
   2510.863,
   2589.549,
   2673.853,
   2764.133,
   2953.691,
   3031.947,
   3063.351,
   3089.088,
   3108.857,
   3122.431,
   3129.665,
   3130.498,
   3124.95,
   3113.125,
   3095.202,
   3071.436,
   3007.704,
   2925.113,
   2827.454,
   2718.802,
   2484.399,
   2249.598,
   2138.232,
   2032.913,
   1934.446,
   1843.175,
   1759.099,
   1681.979,
   1611.423,
   1546.967,
   1434.414,
   1340.646,
   1262.517,
   1197.424,
   1143.19,
   1097.985,
   1060.183,
   1027.688,
   998.8719,
   972.5627,
   947.9079,
   924.3744,
   901.7052,
   879.8455,
   858.8585,
   838.8456,
   819.8883,
   802.0169,
   785.2038,
   769.375,
   754.4291,
   740.2559,
   726.7512,
   713.8242,
   701.4006,
   689.4218,
   677.8422,
   666.6267,
   655.7479,
   645.1835,
   634.9152,
   624.9269,
   615.2045,
   605.7352,
   596.5069,
   587.5084,
   578.7291,
   570.1592,
   561.7893,
   553.6106,
   553.6106,
   0,
   553.6106};
   graph = new TGraph(92,total_fx357,total_fy357);
   graph->SetName("total");
   graph->SetTitle("Projection of weighted sum of RS components");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_total357 = new TH1F("Graph_total357","Projection of weighted sum of RS components",100,1709,2141);
   Graph_total357->SetMinimum(0);
   Graph_total357->SetMaximum(3443.547);
   Graph_total357->SetDirectory(0);
   Graph_total357->SetStats(0);
   Graph_total357->SetLineWidth(2);
   Graph_total357->SetMarkerStyle(20);
   Graph_total357->SetMarkerSize(0.5);
   Graph_total357->GetXaxis()->SetNdivisions(505);
   Graph_total357->GetXaxis()->SetLabelFont(133);
   Graph_total357->GetXaxis()->SetLabelOffset(0.01);
   Graph_total357->GetXaxis()->SetLabelSize(30);
   Graph_total357->GetXaxis()->SetTitleSize(36);
   Graph_total357->GetXaxis()->SetTitleOffset(0.95);
   Graph_total357->GetXaxis()->SetTitleFont(133);
   Graph_total357->GetYaxis()->SetLabelFont(133);
   Graph_total357->GetYaxis()->SetLabelOffset(0.01);
   Graph_total357->GetYaxis()->SetLabelSize(30);
   Graph_total357->GetYaxis()->SetTitleSize(36);
   Graph_total357->GetYaxis()->SetTitleOffset(0.95);
   Graph_total357->GetYaxis()->SetTitleFont(133);
   Graph_total357->GetZaxis()->SetLabelFont(133);
   Graph_total357->GetZaxis()->SetLabelSize(30);
   Graph_total357->GetZaxis()->SetTitleSize(36);
   Graph_total357->GetZaxis()->SetTitleOffset(1.2);
   Graph_total357->GetZaxis()->SetTitleFont(133);
   graph->SetHistogram(Graph_total357);
   
   graph->Draw("l");
   
   Double_t h_reducedData_Cut[m_cat_global==m_cat_global::y2011_pion_brem0_plus||m_cat_global==m_cat_global::y2012_pion_brem0_plus||m_cat_global==m_cat_global::Run2_pion_brem0_plus||m_cat_global==m_cat_global::y2011_pion_brem0_minus||m_cat_global==m_cat_global::y2012_pion_brem0_minus||m_cat_global==m_cat_global::Run2_pion_brem0_minus||m_cat_global==m_cat_global::y2011_pion_brem1_plus||m_cat_global==m_cat_global::y2012_pion_brem1_plus||m_cat_global==m_cat_global::Run2_pion_brem1_plus||m_cat_global==m_cat_global::y2011_pion_brem1_minus||m_cat_global==m_cat_global::y2012_pion_brem1_minus||m_cat_global==m_cat_global::Run2_pion_brem1_minus]_fx3102[70] = {
   1752.5,
   1757.5,
   1762.5,
   1767.5,
   1772.5,
   1777.5,
   1782.5,
   1787.5,
   1792.5,
   1797.5,
   1802.5,
   1807.5,
   1812.5,
   1817.5,
   1822.5,
   1827.5,
   1832.5,
   1837.5,
   1842.5,
   1847.5,
   1852.5,
   1857.5,
   1862.5,
   1867.5,
   1872.5,
   1877.5,
   1882.5,
   1887.5,
   1892.5,
   1897.5,
   1902.5,
   1907.5,
   1912.5,
   1917.5,
   1922.5,
   1927.5,
   1932.5,
   1937.5,
   1942.5,
   1947.5,
   1952.5,
   1957.5,
   1962.5,
   1967.5,
   1972.5,
   1977.5,
   1982.5,
   1987.5,
   1992.5,
   1997.5,
   2002.5,
   2007.5,
   2012.5,
   2017.5,
   2022.5,
   2027.5,
   2032.5,
   2037.5,
   2042.5,
   2047.5,
   2052.5,
   2057.5,
   2062.5,
   2067.5,
   2072.5,
   2077.5,
   2082.5,
   2087.5,
   2092.5,
   2097.5};
   Double_t h_reducedData_Cut[m_cat_global==m_cat_global::y2011_pion_brem0_plus||m_cat_global==m_cat_global::y2012_pion_brem0_plus||m_cat_global==m_cat_global::Run2_pion_brem0_plus||m_cat_global==m_cat_global::y2011_pion_brem0_minus||m_cat_global==m_cat_global::y2012_pion_brem0_minus||m_cat_global==m_cat_global::Run2_pion_brem0_minus||m_cat_global==m_cat_global::y2011_pion_brem1_plus||m_cat_global==m_cat_global::y2012_pion_brem1_plus||m_cat_global==m_cat_global::Run2_pion_brem1_plus||m_cat_global==m_cat_global::y2011_pion_brem1_minus||m_cat_global==m_cat_global::y2012_pion_brem1_minus||m_cat_global==m_cat_global::Run2_pion_brem1_minus]_fy3102[70] = {
   1878,
   1943,
   1877,
   1814,
   1762,
   1886,
   1902,
   1812,
   1830,
   1915,
   1871,
   1934,
   2037,
   2084,
   2227,
   2381,
   2534,
   2730,
   2830,
   2983,
   3103,
   3044,
   3033,
   2916,
   2726,
   2442,
   2082,
   1862,
   1683,
   1602,
   1438,
   1340,
   1312,
   1153,
   1165,
   1138,
   1093,
   1022,
   1002,
   937,
   963,
   969,
   911,
   879,
   925,
   872,
   819,
   835,
   822,
   801,
   790,
   702,
   718,
   731,
   736,
   674,
   720,
   630,
   672,
   672,
   639,
   629,
   613,
   650,
   604,
   621,
   554,
   565,
   538,
   565};
   Double_t h_reducedData_Cut[m_cat_global==m_cat_global::y2011_pion_brem0_plus||m_cat_global==m_cat_global::y2012_pion_brem0_plus||m_cat_global==m_cat_global::Run2_pion_brem0_plus||m_cat_global==m_cat_global::y2011_pion_brem0_minus||m_cat_global==m_cat_global::y2012_pion_brem0_minus||m_cat_global==m_cat_global::Run2_pion_brem0_minus||m_cat_global==m_cat_global::y2011_pion_brem1_plus||m_cat_global==m_cat_global::y2012_pion_brem1_plus||m_cat_global==m_cat_global::Run2_pion_brem1_plus||m_cat_global==m_cat_global::y2011_pion_brem1_minus||m_cat_global==m_cat_global::y2012_pion_brem1_minus||m_cat_global==m_cat_global::Run2_pion_brem1_minus]_felx3102[70] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t h_reducedData_Cut[m_cat_global==m_cat_global::y2011_pion_brem0_plus||m_cat_global==m_cat_global::y2012_pion_brem0_plus||m_cat_global==m_cat_global::Run2_pion_brem0_plus||m_cat_global==m_cat_global::y2011_pion_brem0_minus||m_cat_global==m_cat_global::y2012_pion_brem0_minus||m_cat_global==m_cat_global::Run2_pion_brem0_minus||m_cat_global==m_cat_global::y2011_pion_brem1_plus||m_cat_global==m_cat_global::y2012_pion_brem1_plus||m_cat_global==m_cat_global::Run2_pion_brem1_plus||m_cat_global==m_cat_global::y2011_pion_brem1_minus||m_cat_global==m_cat_global::y2012_pion_brem1_minus||m_cat_global==m_cat_global::Run2_pion_brem1_minus]_fely3102[70] = {
   42.83878,
   43.58231,
   42.82724,
   42.09401,
   41.47916,
   42.93098,
   43.11479,
   42.07053,
   42.28142,
   43.26357,
   42.75795,
   43.48011,
   44.63591,
   45.15359,
   46.69375,
   48.29805,
   49.84133,
   51.75179,
   52.70009,
   54.11914,
   55.20682,
   54.67472,
   54.57495,
   53.50231,
   51.7135,
   48.91913,
   45.13168,
   42.65379,
   40.52743,
   39.52812,
   37.42427,
   36.10943,
   35.72499,
   33.45953,
   33.63576,
   33.23796,
   32.56433,
   31.47264,
   31.15833,
   30.11454,
   30.53627,
   30.63278,
   29.68692,
   29.15215,
   29.91792,
   29.03388,
   28.12254,
   28.40069,
   28.1749,
   27.80636,
   27.61139,
   26,
   26.30019,
   26.54163,
   26.63393,
   25.46632,
   26.33747,
   24.60478,
   25.42778,
   25.42778,
   24.78339,
   24.58486,
   24.26388,
   25,
   24.0815,
   24.42489,
   23.04251,
   23.27499,
   22.70022,
   23.27499};
   Double_t h_reducedData_Cut[m_cat_global==m_cat_global::y2011_pion_brem0_plus||m_cat_global==m_cat_global::y2012_pion_brem0_plus||m_cat_global==m_cat_global::Run2_pion_brem0_plus||m_cat_global==m_cat_global::y2011_pion_brem0_minus||m_cat_global==m_cat_global::y2012_pion_brem0_minus||m_cat_global==m_cat_global::Run2_pion_brem0_minus||m_cat_global==m_cat_global::y2011_pion_brem1_plus||m_cat_global==m_cat_global::y2012_pion_brem1_plus||m_cat_global==m_cat_global::Run2_pion_brem1_plus||m_cat_global==m_cat_global::y2011_pion_brem1_minus||m_cat_global==m_cat_global::y2012_pion_brem1_minus||m_cat_global==m_cat_global::Run2_pion_brem1_minus]_fehx3102[70] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t h_reducedData_Cut[m_cat_global==m_cat_global::y2011_pion_brem0_plus||m_cat_global==m_cat_global::y2012_pion_brem0_plus||m_cat_global==m_cat_global::Run2_pion_brem0_plus||m_cat_global==m_cat_global::y2011_pion_brem0_minus||m_cat_global==m_cat_global::y2012_pion_brem0_minus||m_cat_global==m_cat_global::Run2_pion_brem0_minus||m_cat_global==m_cat_global::y2011_pion_brem1_plus||m_cat_global==m_cat_global::y2012_pion_brem1_plus||m_cat_global==m_cat_global::Run2_pion_brem1_plus||m_cat_global==m_cat_global::y2011_pion_brem1_minus||m_cat_global==m_cat_global::y2012_pion_brem1_minus||m_cat_global==m_cat_global::Run2_pion_brem1_minus]_fehy3102[70] = {
   43.83878,
   44.58231,
   43.82724,
   43.09401,
   42.47916,
   43.93098,
   44.11479,
   43.07053,
   43.28142,
   44.26357,
   43.75795,
   44.48011,
   45.63591,
   46.15359,
   47.69375,
   49.29805,
   50.84133,
   52.75179,
   53.70009,
   55.11914,
   56.20682,
   55.67472,
   55.57495,
   54.50231,
   52.7135,
   49.91913,
   46.13168,
   43.65379,
   41.52743,
   40.52812,
   38.42427,
   37.10943,
   36.72499,
   34.45953,
   34.63576,
   34.23796,
   33.56433,
   32.47264,
   32.15833,
   31.11454,
   31.53627,
   31.63278,
   30.68692,
   30.15215,
   30.91792,
   30.03388,
   29.12254,
   29.40069,
   29.1749,
   28.80636,
   28.61139,
   27,
   27.30019,
   27.54163,
   27.63393,
   26.46632,
   27.33747,
   25.60478,
   26.42778,
   26.42778,
   25.78339,
   25.58486,
   25.26388,
   26,
   25.0815,
   25.42489,
   24.04251,
   24.27499,
   23.70022,
   24.27499};
   grae = new TGraphAsymmErrors(70,h_reducedData_Cut[m_cat_global==m_cat_global::y2011_pion_brem0_plus||m_cat_global==m_cat_global::y2012_pion_brem0_plus||m_cat_global==m_cat_global::Run2_pion_brem0_plus||m_cat_global==m_cat_global::y2011_pion_brem0_minus||m_cat_global==m_cat_global::y2012_pion_brem0_minus||m_cat_global==m_cat_global::Run2_pion_brem0_minus||m_cat_global==m_cat_global::y2011_pion_brem1_plus||m_cat_global==m_cat_global::y2012_pion_brem1_plus||m_cat_global==m_cat_global::Run2_pion_brem1_plus||m_cat_global==m_cat_global::y2011_pion_brem1_minus||m_cat_global==m_cat_global::y2012_pion_brem1_minus||m_cat_global==m_cat_global::Run2_pion_brem1_minus]_fx3102,h_reducedData_Cut[m_cat_global==m_cat_global::y2011_pion_brem0_plus||m_cat_global==m_cat_global::y2012_pion_brem0_plus||m_cat_global==m_cat_global::Run2_pion_brem0_plus||m_cat_global==m_cat_global::y2011_pion_brem0_minus||m_cat_global==m_cat_global::y2012_pion_brem0_minus||m_cat_global==m_cat_global::Run2_pion_brem0_minus||m_cat_global==m_cat_global::y2011_pion_brem1_plus||m_cat_global==m_cat_global::y2012_pion_brem1_plus||m_cat_global==m_cat_global::Run2_pion_brem1_plus||m_cat_global==m_cat_global::y2011_pion_brem1_minus||m_cat_global==m_cat_global::y2012_pion_brem1_minus||m_cat_global==m_cat_global::Run2_pion_brem1_minus]_fy3102,h_reducedData_Cut[m_cat_global==m_cat_global::y2011_pion_brem0_plus||m_cat_global==m_cat_global::y2012_pion_brem0_plus||m_cat_global==m_cat_global::Run2_pion_brem0_plus||m_cat_global==m_cat_global::y2011_pion_brem0_minus||m_cat_global==m_cat_global::y2012_pion_brem0_minus||m_cat_global==m_cat_global::Run2_pion_brem0_minus||m_cat_global==m_cat_global::y2011_pion_brem1_plus||m_cat_global==m_cat_global::y2012_pion_brem1_plus||m_cat_global==m_cat_global::Run2_pion_brem1_plus||m_cat_global==m_cat_global::y2011_pion_brem1_minus||m_cat_global==m_cat_global::y2012_pion_brem1_minus||m_cat_global==m_cat_global::Run2_pion_brem1_minus]_felx3102,h_reducedData_Cut[m_cat_global==m_cat_global::y2011_pion_brem0_plus||m_cat_global==m_cat_global::y2012_pion_brem0_plus||m_cat_global==m_cat_global::Run2_pion_brem0_plus||m_cat_global==m_cat_global::y2011_pion_brem0_minus||m_cat_global==m_cat_global::y2012_pion_brem0_minus||m_cat_global==m_cat_global::Run2_pion_brem0_minus||m_cat_global==m_cat_global::y2011_pion_brem1_plus||m_cat_global==m_cat_global::y2012_pion_brem1_plus||m_cat_global==m_cat_global::Run2_pion_brem1_plus||m_cat_global==m_cat_global::y2011_pion_brem1_minus||m_cat_global==m_cat_global::y2012_pion_brem1_minus||m_cat_global==m_cat_global::Run2_pion_brem1_minus]_fehx3102,h_reducedData_Cut[m_cat_global==m_cat_global::y2011_pion_brem0_plus||m_cat_global==m_cat_global::y2012_pion_brem0_plus||m_cat_global==m_cat_global::Run2_pion_brem0_plus||m_cat_global==m_cat_global::y2011_pion_brem0_minus||m_cat_global==m_cat_global::y2012_pion_brem0_minus||m_cat_global==m_cat_global::Run2_pion_brem0_minus||m_cat_global==m_cat_global::y2011_pion_brem1_plus||m_cat_global==m_cat_global::y2012_pion_brem1_plus||m_cat_global==m_cat_global::Run2_pion_brem1_plus||m_cat_global==m_cat_global::y2011_pion_brem1_minus||m_cat_global==m_cat_global::y2012_pion_brem1_minus||m_cat_global==m_cat_global::Run2_pion_brem1_minus]_fely3102,h_reducedData_Cut[m_cat_global==m_cat_global::y2011_pion_brem0_plus||m_cat_global==m_cat_global::y2012_pion_brem0_plus||m_cat_global==m_cat_global::Run2_pion_brem0_plus||m_cat_global==m_cat_global::y2011_pion_brem0_minus||m_cat_global==m_cat_global::y2012_pion_brem0_minus||m_cat_global==m_cat_global::Run2_pion_brem0_minus||m_cat_global==m_cat_global::y2011_pion_brem1_plus||m_cat_global==m_cat_global::y2012_pion_brem1_plus||m_cat_global==m_cat_global::Run2_pion_brem1_plus||m_cat_global==m_cat_global::y2011_pion_brem1_minus||m_cat_global==m_cat_global::y2012_pion_brem1_minus||m_cat_global==m_cat_global::Run2_pion_brem1_minus]_fehy3102);
   grae->SetName("h_reducedData_Cut[m_cat_global==m_cat_global::y2011_pion_brem0_plus||m_cat_global==m_cat_global::y2012_pion_brem0_plus||m_cat_global==m_cat_global::Run2_pion_brem0_plus||m_cat_global==m_cat_global::y2011_pion_brem0_minus||m_cat_global==m_cat_global::y2012_pion_brem0_minus||m_cat_global==m_cat_global::Run2_pion_brem0_minus||m_cat_global==m_cat_global::y2011_pion_brem1_plus||m_cat_global==m_cat_global::y2012_pion_brem1_plus||m_cat_global==m_cat_global::Run2_pion_brem1_plus||m_cat_global==m_cat_global::y2011_pion_brem1_minus||m_cat_global==m_cat_global::y2012_pion_brem1_minus||m_cat_global==m_cat_global::Run2_pion_brem1_minus]");
   grae->SetTitle("Histogram of reducedData_plot__D_dM");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_minuscB3102 = new TH1F("Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_minuscB3102","Histogram of reducedData_plot__D_dM",100,1715,2135);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_minuscB3102->SetMinimum(250.9091);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_minuscB3102->SetMaximum(3423.598);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_minuscB3102->SetDirectory(0);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_minuscB3102->SetStats(0);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_minuscB3102->SetLineWidth(2);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_minuscB3102->SetMarkerStyle(20);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_minuscB3102->SetMarkerSize(0.5);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_minuscB3102->GetXaxis()->SetNdivisions(505);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_minuscB3102->GetXaxis()->SetLabelFont(133);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_minuscB3102->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_minuscB3102->GetXaxis()->SetLabelSize(30);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_minuscB3102->GetXaxis()->SetTitleSize(36);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_minuscB3102->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_minuscB3102->GetXaxis()->SetTitleFont(133);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_minuscB3102->GetYaxis()->SetLabelFont(133);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_minuscB3102->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_minuscB3102->GetYaxis()->SetLabelSize(30);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_minuscB3102->GetYaxis()->SetTitleSize(36);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_minuscB3102->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_minuscB3102->GetYaxis()->SetTitleFont(133);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_minuscB3102->GetZaxis()->SetLabelFont(133);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_minuscB3102->GetZaxis()->SetLabelSize(30);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_minuscB3102->GetZaxis()->SetTitleSize(36);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_minuscB3102->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_minuscB3102->GetZaxis()->SetTitleFont(133);
   grae->SetHistogram(Graph_h_reducedData_Cut[m_cat_global==m_cat_global::y2011_pion_brem0_plus||m_cat_global==m_cat_global::y2012_pion_brem0_plus||m_cat_global==m_cat_global::Run2_pion_brem0_plus||m_cat_global==m_cat_global::y2011_pion_brem0_minus||m_cat_global==m_cat_global::y2012_pion_brem0_minus||m_cat_global==m_cat_global::Run2_pion_brem0_minus||m_cat_global==m_cat_global::y2011_pion_brem1_plus||m_cat_global==m_cat_global::y2012_pion_brem1_plus||m_cat_global==m_cat_global::Run2_pion_brem1_plus||m_cat_global==m_cat_global::y2011_pion_brem1_minus||m_cat_global==m_cat_global::y2012_pion_brem1_minus||m_cat_global==m_cat_global::Run2_pion_brem1_minus]3102);
   
   grae->Draw("p");
   
   TH1D *frame_cb83c960__102 = new TH1D("frame_cb83c960__102","A RooPlot of \"\"",70,1750,2100);
   frame_cb83c960__102->SetBinContent(1,3317.167);
   frame_cb83c960__102->SetMinimum(0.2);
   frame_cb83c960__102->SetMaximum(3317.167);
   frame_cb83c960__102->SetEntries(1);
   frame_cb83c960__102->SetDirectory(0);
   frame_cb83c960__102->SetStats(0);
   frame_cb83c960__102->SetLineWidth(2);
   frame_cb83c960__102->SetMarkerStyle(20);
   frame_cb83c960__102->SetMarkerSize(0.5);
   frame_cb83c960__102->GetXaxis()->SetTitle("#font[12]{m}(#font[12]{#pi^{+}}#pi^{0}) [MeV/#font[12]{c}^{2}] ");
   frame_cb83c960__102->GetXaxis()->SetNdivisions(505);
   frame_cb83c960__102->GetXaxis()->SetLabelFont(133);
   frame_cb83c960__102->GetXaxis()->SetLabelOffset(0.01);
   frame_cb83c960__102->GetXaxis()->SetLabelSize(30);
   frame_cb83c960__102->GetXaxis()->SetTitleSize(36);
   frame_cb83c960__102->GetXaxis()->SetTitleOffset(0.95);
   frame_cb83c960__102->GetXaxis()->SetTitleFont(133);
   frame_cb83c960__102->GetYaxis()->SetTitle("Candidates / (5 MeV/#it{c^{2}})");
   frame_cb83c960__102->GetYaxis()->SetLabelFont(133);
   frame_cb83c960__102->GetYaxis()->SetLabelOffset(0.01);
   frame_cb83c960__102->GetYaxis()->SetLabelSize(30);
   frame_cb83c960__102->GetYaxis()->SetTitleSize(36);
   frame_cb83c960__102->GetYaxis()->SetTitleOffset(0.95);
   frame_cb83c960__102->GetYaxis()->SetTitleFont(133);
   frame_cb83c960__102->GetZaxis()->SetLabelFont(133);
   frame_cb83c960__102->GetZaxis()->SetLabelSize(30);
   frame_cb83c960__102->GetZaxis()->SetTitleSize(36);
   frame_cb83c960__102->GetZaxis()->SetTitleOffset(1.2);
   frame_cb83c960__102->GetZaxis()->SetTitleFont(133);
   frame_cb83c960__102->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.675,0.55,0.925,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("data","Data","ep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(0.5);
   entry->SetTextFont(132);
   entry=leg->AddEntry("total","Total","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("D2HPi0","#it{D}^{#pm}#rightarrow#pi^{#pm}#pi^{0}","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(7);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Ds2HPi0","#it{D_{s}}^{#pm}#rightarrow#pi^{#pm}#pi^{0}","l");

   ci = TColor::GetColor("#666666");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("purecomb","Pure comb.","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(2);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("realpi0","Real-#pi^{0} comb.","l");

   ci = TColor::GetColor("#00cc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(3);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   TText *text = new TText(0.54,0.85,"LHCb");
   text->SetNDC();
   text->SetTextFont(133);
   text->SetTextSize(30);
   text->Draw();
   TLatex *   tex = new TLatex(0.54,0.8,"9 fb^{-1}");
tex->SetNDC();
   tex->SetTextFont(133);
   tex->SetTextSize(25);
   tex->SetLineWidth(2);
   tex->Draw();
   pad_D_fit->Modified();
   canvas_D_merged_pion_merged_merged->cd();
   canvas_D_merged_pion_merged_merged->Modified();
   canvas_D_merged_pion_merged_merged->cd();
   canvas_D_merged_pion_merged_merged->SetSelected(canvas_D_merged_pion_merged_merged);
}


==> figs/Fig2b.C <==
void canvas_pi0_merged_pion_merged_merged()
{
//=========Macro generated from canvas: canvas_pi0_merged_pion_merged_merged/canvas_pi0_merged_pion_merged_merged
//=========  (Tue Mar 16 04:45:11 2021) by ROOT version 6.20/02
   TCanvas *canvas_pi0_merged_pion_merged_merged = new TCanvas("canvas_pi0_merged_pion_merged_merged", "canvas_pi0_merged_pion_merged_merged",0,0,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canvas_pi0_merged_pion_merged_merged->SetHighLightColor(2);
   canvas_pi0_merged_pion_merged_merged->Range(0,0,1,1);
   canvas_pi0_merged_pion_merged_merged->SetFillColor(0);
   canvas_pi0_merged_pion_merged_merged->SetBorderMode(0);
   canvas_pi0_merged_pion_merged_merged->SetBorderSize(2);
   canvas_pi0_merged_pion_merged_merged->SetTickx(1);
   canvas_pi0_merged_pion_merged_merged->SetTicky(1);
   canvas_pi0_merged_pion_merged_merged->SetLeftMargin(0.14);
   canvas_pi0_merged_pion_merged_merged->SetRightMargin(0.05);
   canvas_pi0_merged_pion_merged_merged->SetTopMargin(0.05);
   canvas_pi0_merged_pion_merged_merged->SetBottomMargin(0.16);
   canvas_pi0_merged_pion_merged_merged->SetFrameLineWidth(2);
   canvas_pi0_merged_pion_merged_merged->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: pad_pi0_fit
   TPad *pad_pi0_fit = new TPad("pad_pi0_fit", "",0,0,1,1);
   pad_pi0_fit->Draw();
   pad_pi0_fit->cd();
   pad_pi0_fit->Range(74.44444,-520.2345,185.5556,2732.481);
   pad_pi0_fit->SetFillColor(0);
   pad_pi0_fit->SetBorderMode(0);
   pad_pi0_fit->SetBorderSize(2);
   pad_pi0_fit->SetTickx(1);
   pad_pi0_fit->SetTicky(1);
   pad_pi0_fit->SetLeftMargin(0.14);
   pad_pi0_fit->SetRightMargin(0.05);
   pad_pi0_fit->SetTopMargin(0.05);
   pad_pi0_fit->SetBottomMargin(0.16);
   pad_pi0_fit->SetFrameLineWidth(2);
   pad_pi0_fit->SetFrameBorderMode(0);
   pad_pi0_fit->SetFrameLineWidth(2);
   pad_pi0_fit->SetFrameBorderMode(0);
   
   TH1D *frame_cc74ae40__103 = new TH1D("frame_cc74ae40__103","A RooPlot of \"\"",90,90,180);
   frame_cc74ae40__103->SetBinContent(1,2569.846);
   frame_cc74ae40__103->SetMinimum(0.2);
   frame_cc74ae40__103->SetMaximum(2569.846);
   frame_cc74ae40__103->SetEntries(1);
   frame_cc74ae40__103->SetDirectory(0);
   frame_cc74ae40__103->SetStats(0);
   frame_cc74ae40__103->SetLineWidth(2);
   frame_cc74ae40__103->SetMarkerStyle(20);
   frame_cc74ae40__103->SetMarkerSize(0.5);
   frame_cc74ae40__103->GetXaxis()->SetTitle("#font[12]{m}(#font[12]{e^{+}e^{#minus}#gamma}) [MeV/#font[12]{c}^{2}] ");
   frame_cc74ae40__103->GetXaxis()->SetNdivisions(505);
   frame_cc74ae40__103->GetXaxis()->SetLabelFont(133);
   frame_cc74ae40__103->GetXaxis()->SetLabelOffset(0.01);
   frame_cc74ae40__103->GetXaxis()->SetLabelSize(30);
   frame_cc74ae40__103->GetXaxis()->SetTitleSize(36);
   frame_cc74ae40__103->GetXaxis()->SetTitleOffset(0.95);
   frame_cc74ae40__103->GetXaxis()->SetTitleFont(133);
   frame_cc74ae40__103->GetYaxis()->SetTitle("Candidates / (1 MeV/#it{c^{2}})");
   frame_cc74ae40__103->GetYaxis()->SetLabelFont(133);
   frame_cc74ae40__103->GetYaxis()->SetLabelOffset(0.01);
   frame_cc74ae40__103->GetYaxis()->SetLabelSize(30);
   frame_cc74ae40__103->GetYaxis()->SetTitleSize(36);
   frame_cc74ae40__103->GetYaxis()->SetTitleOffset(0.95);
   frame_cc74ae40__103->GetYaxis()->SetTitleFont(133);
   frame_cc74ae40__103->GetZaxis()->SetLabelFont(133);
   frame_cc74ae40__103->GetZaxis()->SetLabelSize(30);
   frame_cc74ae40__103->GetZaxis()->SetTitleSize(36);
   frame_cc74ae40__103->GetZaxis()->SetTitleOffset(1.2);
   frame_cc74ae40__103->GetZaxis()->SetTitleFont(133);
   frame_cc74ae40__103->Draw("FUNC");
   
   Double_t data_fx3103[90] = {
   90.5,
   91.5,
   92.5,
   93.5,
   94.5,
   95.5,
   96.5,
   97.5,
   98.5,
   99.5,
   100.5,
   101.5,
   102.5,
   103.5,
   104.5,
   105.5,
   106.5,
   107.5,
   108.5,
   109.5,
   110.5,
   111.5,
   112.5,
   113.5,
   114.5,
   115.5,
   116.5,
   117.5,
   118.5,
   119.5,
   120.5,
   121.5,
   122.5,
   123.5,
   124.5,
   125.5,
   126.5,
   127.5,
   128.5,
   129.5,
   130.5,
   131.5,
   132.5,
   133.5,
   134.5,
   135.5,
   136.5,
   137.5,
   138.5,
   139.5,
   140.5,
   141.5,
   142.5,
   143.5,
   144.5,
   145.5,
   146.5,
   147.5,
   148.5,
   149.5,
   150.5,
   151.5,
   152.5,
   153.5,
   154.5,
   155.5,
   156.5,
   157.5,
   158.5,
   159.5,
   160.5,
   161.5,
   162.5,
   163.5,
   164.5,
   165.5,
   166.5,
   167.5,
   168.5,
   169.5,
   170.5,
   171.5,
   172.5,
   173.5,
   174.5,
   175.5,
   176.5,
   177.5,
   178.5,
   179.5};
   Double_t data_fy3103[90] = {
   226,
   255,
   243,
   249,
   267,
   256,
   304,
   277,
   313,
   338,
   303,
   362,
   365,
   358,
   399,
   423,
   449,
   488,
   469,
   491,
   530,
   555,
   627,
   597,
   746,
   725,
   811,
   895,
   894,
   1032,
   1156,
   1261,
   1264,
   1419,
   1572,
   1658,
   1713,
   1803,
   1999,
   2054,
   2190,
   2307,
   2341,
   2326,
   2373,
   2347,
   2398,
   2351,
   2285,
   2293,
   2192,
   2135,
   2049,
   1949,
   1889,
   1858,
   1704,
   1567,
   1483,
   1449,
   1361,
   1334,
   1340,
   1228,
   1217,
   1177,
   1029,
   1078,
   1020,
   953,
   992,
   951,
   921,
   951,
   819,
   903,
   881,
   843,
   842,
   839,
   838,
   840,
   764,
   809,
   730,
   747,
   755,
   762,
   776,
   810};
   Double_t data_felx3103[90] = {
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5};
   Double_t data_fely3103[90] = {
   14.54161,
   15.47655,
   15.09647,
   15.28765,
   15.84778,
   15.50781,
   16.94276,
   16.15083,
   17.19887,
   17.89157,
   16.91407,
   18.53287,
   18.61151,
   18.42749,
   19.48124,
   20.07304,
   20.69552,
   21.59638,
   21.16218,
   21.66416,
   22.52716,
   23.06374,
   24.54496,
   23.9387,
   26.81758,
   26.43047,
   27.98245,
   29.42073,
   29.40401,
   31.62865,
   33.50368,
   35.01408,
   35.05629,
   37.17293,
   39.15161,
   40.22162,
   40.89142,
   41.96469,
   44.21297,
   44.82383,
   46.30011,
   47.53384,
   47.88647,
   47.73121,
   48.21601,
   47.94843,
   48.47193,
   47.98969,
   47.30429,
   47.38789,
   46.32147,
   45.70877,
   44.76864,
   43.65031,
   42.9655,
   42.60742,
   40.78256,
   39.08851,
   38.01298,
   37.56902,
   36.39512,
   36.02739,
   36.10943,
   34.5464,
   34.38911,
   33.81108,
   31.58193,
   32.33672,
   31.44135,
   30.37475,
   31,
   30.34234,
   29.8521,
   30.34234,
   28.12254,
   29.55412,
   29.18586,
   28.53877,
   28.52154,
   28.46981,
   28.45255,
   28.48707,
   27.14507,
   27.94732,
   26.52314,
   26.83587,
   26.98181,
   27.10888,
   27.36126,
   27.96489};
   Double_t data_fehx3103[90] = {
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5};
   Double_t data_fehy3103[90] = {
   15.54161,
   16.47655,
   16.09647,
   16.28765,
   16.84778,
   16.50781,
   17.94276,
   17.15083,
   18.19887,
   18.89157,
   17.91407,
   19.53287,
   19.61151,
   19.42749,
   20.48124,
   21.07304,
   21.69552,
   22.59638,
   22.16218,
   22.66416,
   23.52716,
   24.06374,
   25.54496,
   24.9387,
   27.81758,
   27.43047,
   28.98245,
   30.42073,
   30.40401,
   32.62865,
   34.50368,
   36.01408,
   36.05629,
   38.17293,
   40.15161,
   41.22162,
   41.89142,
   42.96469,
   45.21297,
   45.82383,
   47.30011,
   48.53384,
   48.88647,
   48.73121,
   49.21601,
   48.94843,
   49.47193,
   48.98969,
   48.30429,
   48.38789,
   47.32147,
   46.70877,
   45.76864,
   44.65031,
   43.9655,
   43.60742,
   41.78256,
   40.08851,
   39.01298,
   38.56902,
   37.39512,
   37.02739,
   37.10943,
   35.5464,
   35.38911,
   34.81108,
   32.58193,
   33.33672,
   32.44135,
   31.37475,
   32,
   31.34234,
   30.8521,
   31.34234,
   29.12254,
   30.55412,
   30.18586,
   29.53877,
   29.52154,
   29.46981,
   29.45255,
   29.48707,
   28.14507,
   28.94732,
   27.52314,
   27.83587,
   27.98181,
   28.10888,
   28.36126,
   28.96489};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(90,data_fx3103,data_fy3103,data_felx3103,data_fehx3103,data_fely3103,data_fehy3103);
   grae->SetName("data");
   grae->SetTitle("Histogram of reducedData_plot__pi0_M");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_data3103 = new TH1F("Graph_data3103","Histogram of reducedData_plot__pi0_M",100,81,189);
   Graph_data3103->SetMinimum(190.3126);
   Graph_data3103->SetMaximum(2671.073);
   Graph_data3103->SetDirectory(0);
   Graph_data3103->SetStats(0);
   Graph_data3103->SetLineWidth(2);
   Graph_data3103->SetMarkerStyle(20);
   Graph_data3103->SetMarkerSize(0.5);
   Graph_data3103->GetXaxis()->SetNdivisions(505);
   Graph_data3103->GetXaxis()->SetLabelFont(133);
   Graph_data3103->GetXaxis()->SetLabelOffset(0.01);
   Graph_data3103->GetXaxis()->SetLabelSize(30);
   Graph_data3103->GetXaxis()->SetTitleSize(36);
   Graph_data3103->GetXaxis()->SetTitleOffset(0.95);
   Graph_data3103->GetXaxis()->SetTitleFont(133);
   Graph_data3103->GetYaxis()->SetLabelFont(133);
   Graph_data3103->GetYaxis()->SetLabelOffset(0.01);
   Graph_data3103->GetYaxis()->SetLabelSize(30);
   Graph_data3103->GetYaxis()->SetTitleSize(36);
   Graph_data3103->GetYaxis()->SetTitleOffset(0.95);
   Graph_data3103->GetYaxis()->SetTitleFont(133);
   Graph_data3103->GetZaxis()->SetLabelFont(133);
   Graph_data3103->GetZaxis()->SetLabelSize(30);
   Graph_data3103->GetZaxis()->SetTitleSize(36);
   Graph_data3103->GetZaxis()->SetTitleOffset(1.2);
   Graph_data3103->GetZaxis()->SetTitleFont(133);
   grae->SetHistogram(Graph_data3103);
   
   grae->Draw("p");
   
   Double_t D2HPi0_fx358[104] = {
   89,
   89,
   90,
   91,
   92,
   93,
   94,
   95,
   96,
   97,
   98,
   99,
   100,
   101,
   102,
   103,
   104,
   105,
   106,
   107,
   108,
   109,
   110,
   111,
   112,
   113,
   114,
   115,
   116,
   117,
   118,
   119,
   120,
   121,
   122,
   123,
   124,
   125,
   126,
   127,
   128,
   129,
   130,
   131,
   131.5,
   132,
   132.5,
   133,
   133.5,
   134,
   134.5,
   135,
   135.5,
   136,
   136.5,
   137,
   137.5,
   138,
   138.5,
   139,
   140,
   141,
   142,
   143,
   144,
   145,
   146,
   147,
   148,
   149,
   150,
   151,
   152,
   153,
   154,
   155,
   156,
   157,
   158,
   159,
   160,
   161,
   162,
   163,
   164,
   165,
   166,
   167,
   168,
   169,
   170,
   171,
   172,
   173,
   174,
   175,
   176,
   177,
   178,
   179,
   180,
   180,
   181,
   181};
   Double_t D2HPi0_fy358[104] = {
   0,
   5.491986,
   5.491986,
   6.172733,
   6.945043,
   7.821348,
   8.815718,
   9.944054,
   11.2245,
   12.6776,
   14.32694,
   16.20008,
   18.3296,
   20.7548,
   23.51261,
   26.67973,
   30.31766,
   34.51654,
   39.37994,
   45.04283,
   51.65329,
   59.4306,
   68.59977,
   79.4054,
   92.16612,
   107.197,
   124.8607,
   145.4972,
   169.5628,
   197.3936,
   229.317,
   265.5793,
   306.3262,
   351.5587,
   401.101,
   454.5719,
   511.6002,
   570.6334,
   631.3087,
   692.1106,
   751.594,
   808.2051,
   860.3528,
   906.4896,
   926.8531,
   945.1965,
   961.3759,
   975.2652,
   986.7583,
   995.7702,
   1002.239,
   1006.123,
   1007.413,
   1006.115,
   1002.263,
   995.9134,
   987.1448,
   976.0569,
   962.7636,
   947.4091,
   911.1199,
   868.5244,
   821.0786,
   770.274,
   717.5603,
   664.2801,
   611.6175,
   560.5635,
   511.898,
   466.1884,
   423.8007,
   384.9207,
   349.5821,
   317.6975,
   289.0902,
   263.5234,
   240.7258,
   220.4131,
   202.3067,
   186.1242,
   171.6481,
   158.7541,
   146.9963,
   136.3702,
   126.7791,
   117.9967,
   109.982,
   102.65,
   95.92202,
   89.7489,
   84.07105,
   78.84259,
   74.02306,
   69.57622,
   65.46934,
   61.67254,
   58.15649,
   54.90012,
   51.87757,
   49.06727,
   46.44936,
   46.44936,
   0,
   46.44936};
   TGraph *graph = new TGraph(104,D2HPi0_fx358,D2HPi0_fy358);
   graph->SetName("D2HPi0");
   graph->SetTitle("Projection of weighted sum of RS components");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_D2HPi0358 = new TH1F("Graph_D2HPi0358","Projection of weighted sum of RS components",104,79.8,190.2);
   Graph_D2HPi0358->SetMinimum(0);
   Graph_D2HPi0358->SetMaximum(1108.154);
   Graph_D2HPi0358->SetDirectory(0);
   Graph_D2HPi0358->SetStats(0);
   Graph_D2HPi0358->SetLineWidth(2);
   Graph_D2HPi0358->SetMarkerStyle(20);
   Graph_D2HPi0358->SetMarkerSize(0.5);
   Graph_D2HPi0358->GetXaxis()->SetNdivisions(505);
   Graph_D2HPi0358->GetXaxis()->SetLabelFont(133);
   Graph_D2HPi0358->GetXaxis()->SetLabelOffset(0.01);
   Graph_D2HPi0358->GetXaxis()->SetLabelSize(30);
   Graph_D2HPi0358->GetXaxis()->SetTitleSize(36);
   Graph_D2HPi0358->GetXaxis()->SetTitleOffset(0.95);
   Graph_D2HPi0358->GetXaxis()->SetTitleFont(133);
   Graph_D2HPi0358->GetYaxis()->SetLabelFont(133);
   Graph_D2HPi0358->GetYaxis()->SetLabelOffset(0.01);
   Graph_D2HPi0358->GetYaxis()->SetLabelSize(30);
   Graph_D2HPi0358->GetYaxis()->SetTitleSize(36);
   Graph_D2HPi0358->GetYaxis()->SetTitleOffset(0.95);
   Graph_D2HPi0358->GetYaxis()->SetTitleFont(133);
   Graph_D2HPi0358->GetZaxis()->SetLabelFont(133);
   Graph_D2HPi0358->GetZaxis()->SetLabelSize(30);
   Graph_D2HPi0358->GetZaxis()->SetTitleSize(36);
   Graph_D2HPi0358->GetZaxis()->SetTitleOffset(1.2);
   Graph_D2HPi0358->GetZaxis()->SetTitleFont(133);
   graph->SetHistogram(Graph_D2HPi0358);
   
   graph->Draw("l");
   
   Double_t Ds2HPi0_fx359[105] = {
   89,
   89,
   90,
   91,
   92,
   93,
   94,
   95,
   96,
   97,
   98,
   99,
   100,
   101,
   102,
   103,
   104,
   105,
   106,
   107,
   108,
   109,
   110,
   111,
   112,
   113,
   114,
   115,
   116,
   117,
   118,
   119,
   120,
   120.125,
   120.25,
   120.5,
   121,
   122,
   123,
   124,
   125,
   126,
   127,
   128,
   129,
   130,
   130.5,
   131,
   131.5,
   132,
   132.5,
   133,
   133.5,
   134,
   134.5,
   135,
   135.5,
   136,
   137,
   138,
   139,
   140,
   141,
   142,
   143,
   144,
   145,
   146,
   147,
   148,
   149,
   150,
   151,
   152,
   153,
   154,
   155,
   156,
   157,
   158,
   159,
   160,
   161,
   162,
   163,
   164,
   165,
   166,
   167,
   168,
   169,
   170,
   171,
   172,
   173,
   174,
   175,
   176,
   177,
   178,
   179,
   180,
   180,
   181,
   181};
   Double_t Ds2HPi0_fy359[105] = {
   0,
   0.1206041,
   0.1206041,
   0.1348681,
   0.1508135,
   0.1686612,
   0.1886694,
   0.211141,
   0.2364314,
   0.2650109,
   0.2973002,
   0.3339331,
   0.3756202,
   0.4232083,
   0.4776792,
   0.5402071,
   0.6121698,
   0.6949935,
   0.7904818,
   0.9007298,
   1.027913,
   1.175372,
   1.345591,
   1.542216,
   1.769055,
   2.030849,
   2.33192,
   2.677398,
   3.073007,
   3.525015,
   4.037758,
   4.61661,
   5.265209,
   5.315982,
   5.401886,
   5.576687,
   5.937907,
   6.703609,
   7.521251,
   8.383557,
   9.276791,
   10.18444,
   11.08294,
   11.94331,
   12.73345,
   13.42188,
   13.71935,
   13.98203,
   14.20877,
   14.39654,
   14.54547,
   14.65462,
   14.72611,
   14.75996,
   14.75736,
   14.71975,
   14.6487,
   14.54584,
   14.25115,
   13.84818,
   13.34873,
   12.76399,
   12.10761,
   11.39528,
   10.63744,
   9.852674,
   9.05557,
   8.266012,
   7.496249,
   6.758706,
   6.063462,
   5.417844,
   4.827361,
   4.294448,
   3.819646,
   3.401682,
   3.037828,
   2.724257,
   2.4564,
   2.229571,
   2.037939,
   1.876798,
   1.741465,
   1.627351,
   1.530604,
   1.447721,
   1.375746,
   1.312202,
   1.255084,
   1.202351,
   1.153601,
   1.107559,
   1.063662,
   1.020812,
   0.9790125,
   0.9379636,
   0.8975913,
   0.8578367,
   0.8186891,
   0.7801701,
   0.7423113,
   0.705192,
   0.705192,
   0,
   0.705192};
   graph = new TGraph(105,Ds2HPi0_fx359,Ds2HPi0_fy359);
   graph->SetName("Ds2HPi0");
   graph->SetTitle("Projection of weighted sum of RS components");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#666666");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_Ds2HPi0359 = new TH1F("Graph_Ds2HPi0359","Projection of weighted sum of RS components",105,79.8,190.2);
   Graph_Ds2HPi0359->SetMinimum(0);
   Graph_Ds2HPi0359->SetMaximum(16.23595);
   Graph_Ds2HPi0359->SetDirectory(0);
   Graph_Ds2HPi0359->SetStats(0);
   Graph_Ds2HPi0359->SetLineWidth(2);
   Graph_Ds2HPi0359->SetMarkerStyle(20);
   Graph_Ds2HPi0359->SetMarkerSize(0.5);
   Graph_Ds2HPi0359->GetXaxis()->SetNdivisions(505);
   Graph_Ds2HPi0359->GetXaxis()->SetLabelFont(133);
   Graph_Ds2HPi0359->GetXaxis()->SetLabelOffset(0.01);
   Graph_Ds2HPi0359->GetXaxis()->SetLabelSize(30);
   Graph_Ds2HPi0359->GetXaxis()->SetTitleSize(36);
   Graph_Ds2HPi0359->GetXaxis()->SetTitleOffset(0.95);
   Graph_Ds2HPi0359->GetXaxis()->SetTitleFont(133);
   Graph_Ds2HPi0359->GetYaxis()->SetLabelFont(133);
   Graph_Ds2HPi0359->GetYaxis()->SetLabelOffset(0.01);
   Graph_Ds2HPi0359->GetYaxis()->SetLabelSize(30);
   Graph_Ds2HPi0359->GetYaxis()->SetTitleSize(36);
   Graph_Ds2HPi0359->GetYaxis()->SetTitleOffset(0.95);
   Graph_Ds2HPi0359->GetYaxis()->SetTitleFont(133);
   Graph_Ds2HPi0359->GetZaxis()->SetLabelFont(133);
   Graph_Ds2HPi0359->GetZaxis()->SetLabelSize(30);
   Graph_Ds2HPi0359->GetZaxis()->SetTitleSize(36);
   Graph_Ds2HPi0359->GetZaxis()->SetTitleOffset(1.2);
   Graph_Ds2HPi0359->GetZaxis()->SetTitleFont(133);
   graph->SetHistogram(Graph_Ds2HPi0359);
   
   graph->Draw("l");
   
   Double_t realpi0_fx360[96] = {
   89,
   89,
   90,
   91,
   92,
   93,
   94,
   95,
   96,
   97,
   98,
   99,
   100,
   101,
   102,
   103,
   104,
   105,
   106,
   107,
   108,
   109,
   110,
   111,
   112,
   113,
   114,
   115,
   116,
   117,
   118,
   119,
   120,
   121,
   122,
   123,
   124,
   125,
   126,
   127,
   128,
   129,
   130,
   131,
   132,
   133,
   134,
   135,
   136,
   137,
   138,
   139,
   140,
   141,
   142,
   143,
   144,
   145,
   146,
   147,
   148,
   149,
   150,
   151,
   152,
   153,
   154,
   155,
   156,
   157,
   158,
   159,
   160,
   161,
   162,
   163,
   164,
   165,
   166,
   167,
   168,
   169,
   170,
   171,
   172,
   173,
   174,
   175,
   176,
   177,
   178,
   179,
   180,
   180,
   181,
   181};
   Double_t realpi0_fy360[96] = {
   0,
   12.64932,
   12.64932,
   13.86218,
   15.20929,
   16.70808,
   18.37864,
   20.24412,
   22.3313,
   24.67123,
   27.29995,
   30.25939,
   33.59297,
   37.35338,
   41.59516,
   46.38129,
   51.78678,
   57.89669,
   64.80723,
   72.6271,
   81.47895,
   91.50103,
   102.849,
   115.6983,
   130.2462,
   146.7152,
   165.3562,
   186.4527,
   210.3253,
   237.3382,
   267.9054,
   302.0584,
   338.6542,
   377.1798,
   417.2423,
   458.3691,
   500.0139,
   541.5688,
   582.3795,
   621.7654,
   659.0404,
   693.5378,
   724.6329,
   751.7629,
   774.4557,
   792.3237,
   804.7432,
   811.3799,
   812.1429,
   807.0801,
   796.3758,
   780.3421,
   759.406,
   734.0922,
   705.0027,
   672.7946,
   638.1561,
   601.7839,
   564.3608,
   526.5357,
   488.9071,
   452.0089,
   416.3011,
   382.163,
   349.8913,
   319.7009,
   291.7287,
   266.0397,
   242.6355,
   221.4635,
   202.4268,
   185.3945,
   170.2114,
   156.7074,
   144.7055,
   134.0289,
   124.5065,
   115.9779,
   108.2961,
   101.3302,
   94.96559,
   89.10502,
   83.66749,
   78.58739,
   73.81295,
   69.30452,
   65.03277,
   60.97676,
   57.12219,
   53.45975,
   49.98363,
   46.69025,
   43.57726,
   43.57726,
   0,
   43.57726};
   graph = new TGraph(96,realpi0_fx360,realpi0_fy360);
   graph->SetName("realpi0");
   graph->SetTitle("Projection of weighted sum of RS components");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#00cc00");
   graph->SetLineColor(ci);
   graph->SetLineStyle(3);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_realpi0360 = new TH1F("Graph_realpi0360","Projection of weighted sum of RS components",100,79.8,190.2);
   Graph_realpi0360->SetMinimum(0);
   Graph_realpi0360->SetMaximum(893.3572);
   Graph_realpi0360->SetDirectory(0);
   Graph_realpi0360->SetStats(0);
   Graph_realpi0360->SetLineWidth(2);
   Graph_realpi0360->SetMarkerStyle(20);
   Graph_realpi0360->SetMarkerSize(0.5);
   Graph_realpi0360->GetXaxis()->SetNdivisions(505);
   Graph_realpi0360->GetXaxis()->SetLabelFont(133);
   Graph_realpi0360->GetXaxis()->SetLabelOffset(0.01);
   Graph_realpi0360->GetXaxis()->SetLabelSize(30);
   Graph_realpi0360->GetXaxis()->SetTitleSize(36);
   Graph_realpi0360->GetXaxis()->SetTitleOffset(0.95);
   Graph_realpi0360->GetXaxis()->SetTitleFont(133);
   Graph_realpi0360->GetYaxis()->SetLabelFont(133);
   Graph_realpi0360->GetYaxis()->SetLabelOffset(0.01);
   Graph_realpi0360->GetYaxis()->SetLabelSize(30);
   Graph_realpi0360->GetYaxis()->SetTitleSize(36);
   Graph_realpi0360->GetYaxis()->SetTitleOffset(0.95);
   Graph_realpi0360->GetYaxis()->SetTitleFont(133);
   Graph_realpi0360->GetZaxis()->SetLabelFont(133);
   Graph_realpi0360->GetZaxis()->SetLabelSize(30);
   Graph_realpi0360->GetZaxis()->SetTitleSize(36);
   Graph_realpi0360->GetZaxis()->SetTitleOffset(1.2);
   Graph_realpi0360->GetZaxis()->SetTitleFont(133);
   graph->SetHistogram(Graph_realpi0360);
   
   graph->Draw("l");
   
   Double_t purecomb_fx361[96] = {
   89,
   89,
   90,
   91,
   92,
   93,
   94,
   95,
   96,
   97,
   98,
   99,
   100,
   101,
   102,
   103,
   104,
   105,
   106,
   107,
   108,
   109,
   110,
   111,
   112,
   113,
   114,
   115,
   116,
   117,
   118,
   119,
   120,
   121,
   122,
   123,
   124,
   125,
   126,
   127,
   128,
   129,
   130,
   131,
   132,
   133,
   134,
   135,
   136,
   137,
   138,
   139,
   140,
   141,
   142,
   143,
   144,
   145,
   146,
   147,
   148,
   149,
   150,
   151,
   152,
   153,
   154,
   155,
   156,
   157,
   158,
   159,
   160,
   161,
   162,
   163,
   164,
   165,
   166,
   167,
   168,
   169,
   170,
   171,
   172,
   173,
   174,
   175,
   176,
   177,
   178,
   179,
   180,
   180,
   181,
   181};
   Double_t purecomb_fy361[96] = {
   0,
   197.0629,
   197.0629,
   205.3784,
   213.627,
   221.8084,
   229.9229,
   237.9703,
   245.9507,
   253.864,
   261.7103,
   269.4895,
   277.2017,
   284.8469,
   292.425,
   299.9361,
   307.3801,
   314.7571,
   322.0671,
   329.31,
   336.4859,
   343.5948,
   350.6366,
   357.6113,
   364.519,
   371.3597,
   378.1334,
   384.84,
   391.4796,
   398.0521,
   404.5576,
   410.996,
   417.3674,
   423.6718,
   429.9091,
   436.0794,
   442.1827,
   448.2189,
   454.188,
   460.0902,
   465.9253,
   471.6933,
   477.3943,
   483.0283,
   488.5952,
   494.0951,
   499.528,
   504.8938,
   510.1925,
   515.4243,
   520.589,
   525.6866,
   530.7172,
   535.6808,
   540.5773,
   545.4068,
   550.1693,
   554.8647,
   559.4931,
   564.0544,
   568.5487,
   572.9759,
   577.3362,
   581.6293,
   585.8555,
   590.0146,
   594.1066,
   598.1316,
   602.0896,
   605.9805,
   609.8044,
   613.5613,
   617.2511,
   620.8739,
   624.4296,
   627.9183,
   631.34,
   634.6946,
   637.9822,
   641.2027,
   644.3562,
   647.4427,
   650.4621,
   653.4145,
   656.2998,
   659.1181,
   661.8694,
   664.5536,
   667.1708,
   669.7209,
   672.204,
   674.6201,
   676.9691,
   676.9691,
   0,
   676.9691};
   graph = new TGraph(96,purecomb_fx361,purecomb_fy361);
   graph->SetName("purecomb");
   graph->SetTitle("Projection of weighted sum of RS components");
   graph->SetFillStyle(1000);
   graph->SetLineStyle(2);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_purecomb361 = new TH1F("Graph_purecomb361","Projection of weighted sum of RS components",100,79.8,190.2);
   Graph_purecomb361->SetMinimum(0);
   Graph_purecomb361->SetMaximum(744.666);
   Graph_purecomb361->SetDirectory(0);
   Graph_purecomb361->SetStats(0);
   Graph_purecomb361->SetLineWidth(2);
   Graph_purecomb361->SetMarkerStyle(20);
   Graph_purecomb361->SetMarkerSize(0.5);
   Graph_purecomb361->GetXaxis()->SetNdivisions(505);
   Graph_purecomb361->GetXaxis()->SetLabelFont(133);
   Graph_purecomb361->GetXaxis()->SetLabelOffset(0.01);
   Graph_purecomb361->GetXaxis()->SetLabelSize(30);
   Graph_purecomb361->GetXaxis()->SetTitleSize(36);
   Graph_purecomb361->GetXaxis()->SetTitleOffset(0.95);
   Graph_purecomb361->GetXaxis()->SetTitleFont(133);
   Graph_purecomb361->GetYaxis()->SetLabelFont(133);
   Graph_purecomb361->GetYaxis()->SetLabelOffset(0.01);
   Graph_purecomb361->GetYaxis()->SetLabelSize(30);
   Graph_purecomb361->GetYaxis()->SetTitleSize(36);
   Graph_purecomb361->GetYaxis()->SetTitleOffset(0.95);
   Graph_purecomb361->GetYaxis()->SetTitleFont(133);
   Graph_purecomb361->GetZaxis()->SetLabelFont(133);
   Graph_purecomb361->GetZaxis()->SetLabelSize(30);
   Graph_purecomb361->GetZaxis()->SetTitleSize(36);
   Graph_purecomb361->GetZaxis()->SetTitleOffset(1.2);
   Graph_purecomb361->GetZaxis()->SetTitleFont(133);
   graph->SetHistogram(Graph_purecomb361);
   
   graph->Draw("l");
   
   Double_t D2HPi0_misid_fx362[99] = {
   89,
   89,
   90,
   91,
   92,
   93,
   94,
   95,
   96,
   97,
   98,
   99,
   100,
   101,
   102,
   103,
   104,
   105,
   106,
   107,
   108,
   109,
   110,
   111,
   112,
   113,
   114,
   115,
   116,
   117,
   118,
   119,
   120,
   121,
   122,
   123,
   124,
   125,
   126,
   127,
   128,
   129,
   130,
   131,
   132,
   133,
   134,
   135,
   135.5,
   136,
   137,
   137.5,
   138,
   138.5,
   139,
   140,
   141,
   142,
   143,
   144,
   145,
   146,
   147,
   148,
   149,
   150,
   151,
   152,
   153,
   154,
   155,
   156,
   157,
   158,
   159,
   160,
   161,
   162,
   163,
   164,
   165,
   166,
   167,
   168,
   169,
   170,
   171,
   172,
   173,
   174,
   175,
   176,
   177,
   178,
   179,
   180,
   180,
   181,
   181};
   Double_t D2HPi0_misid_fy362[99] = {
   0,
   0.07645647,
   0.07645647,
   0.08306038,
   0.09036906,
   0.09846478,
   0.1074214,
   0.1173201,
   0.1282812,
   0.1404545,
   0.1540193,
   0.1691921,
   0.1862356,
   0.2054708,
   0.2272917,
   0.2521846,
   0.2807525,
   0.3137457,
   0.3519672,
   0.3967503,
   0.4493482,
   0.5115175,
   0.5854709,
   0.6739737,
   0.7806509,
   0.9098233,
   1.065102,
   1.25098,
   1.47101,
   1.728525,
   2.026338,
   2.366937,
   2.752156,
   3.182406,
   3.656752,
   4.172485,
   4.724911,
   5.307578,
   5.911822,
   6.527211,
   7.141738,
   7.742207,
   8.314721,
   8.845274,
   9.320372,
   9.727669,
   10.05657,
   10.30834,
   10.39533,
   10.45875,
   10.50332,
   10.49502,
   10.46332,
   10.40871,
   10.33186,
   10.11495,
   9.820952,
   9.460092,
   9.043916,
   8.5847,
   8.094883,
   7.586532,
   7.0709,
   6.558062,
   6.065825,
   5.573802,
   5.114933,
   4.683965,
   4.283222,
   3.914154,
   3.576687,
   3.270023,
   2.992704,
   2.742803,
   2.518098,
   2.316225,
   2.134794,
   1.971482,
   1.824098,
   1.690599,
   1.569196,
   1.45834,
   1.356594,
   1.262762,
   1.175834,
   1.094964,
   1.019693,
   0.9489129,
   0.8824678,
   0.8199788,
   0.7611404,
   0.7057056,
   0.6534721,
   0.6042771,
   0.557979,
   0.5144568,
   0.5144568,
   0,
   0.5144568};
   graph = new TGraph(99,D2HPi0_misid_fx362,D2HPi0_misid_fy362);
   graph->SetName("D2HPi0_misid");
   graph->SetTitle("Projection of weighted sum of RS components");

   ci = TColor::GetColor("#ffcc00");
   graph->SetFillColor(ci);
   graph->SetFillStyle(3004);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(0);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_D2HPi0_misid362 = new TH1F("Graph_D2HPi0_misid362","Projection of weighted sum of RS components",100,79.8,190.2);
   Graph_D2HPi0_misid362->SetMinimum(0);
   Graph_D2HPi0_misid362->SetMaximum(11.55365);
   Graph_D2HPi0_misid362->SetDirectory(0);
   Graph_D2HPi0_misid362->SetStats(0);
   Graph_D2HPi0_misid362->SetLineWidth(2);
   Graph_D2HPi0_misid362->SetMarkerStyle(20);
   Graph_D2HPi0_misid362->SetMarkerSize(0.5);
   Graph_D2HPi0_misid362->GetXaxis()->SetNdivisions(505);
   Graph_D2HPi0_misid362->GetXaxis()->SetLabelFont(133);
   Graph_D2HPi0_misid362->GetXaxis()->SetLabelOffset(0.01);
   Graph_D2HPi0_misid362->GetXaxis()->SetLabelSize(30);
   Graph_D2HPi0_misid362->GetXaxis()->SetTitleSize(36);
   Graph_D2HPi0_misid362->GetXaxis()->SetTitleOffset(0.95);
   Graph_D2HPi0_misid362->GetXaxis()->SetTitleFont(133);
   Graph_D2HPi0_misid362->GetYaxis()->SetLabelFont(133);
   Graph_D2HPi0_misid362->GetYaxis()->SetLabelOffset(0.01);
   Graph_D2HPi0_misid362->GetYaxis()->SetLabelSize(30);
   Graph_D2HPi0_misid362->GetYaxis()->SetTitleSize(36);
   Graph_D2HPi0_misid362->GetYaxis()->SetTitleOffset(0.95);
   Graph_D2HPi0_misid362->GetYaxis()->SetTitleFont(133);
   Graph_D2HPi0_misid362->GetZaxis()->SetLabelFont(133);
   Graph_D2HPi0_misid362->GetZaxis()->SetLabelSize(30);
   Graph_D2HPi0_misid362->GetZaxis()->SetTitleSize(36);
   Graph_D2HPi0_misid362->GetZaxis()->SetTitleOffset(1.2);
   Graph_D2HPi0_misid362->GetZaxis()->SetTitleFont(133);
   graph->SetHistogram(Graph_D2HPi0_misid362);
   
   graph->Draw("f");
   
   Double_t Ds2HPi0_misid_fx363[103] = {
   89,
   89,
   90,
   91,
   92,
   93,
   94,
   95,
   96,
   97,
   98,
   99,
   100,
   101,
   102,
   103,
   104,
   105,
   106,
   107,
   108,
   109,
   110,
   111,
   112,
   113,
   114,
   115,
   116,
   117,
   118,
   119,
   120,
   121,
   122,
   123,
   124,
   125,
   126,
   127,
   128,
   129,
   130,
   131,
   132,
   133,
   133.5,
   134,
   134.5,
   135,
   135.5,
   136,
   136.5,
   137,
   137.5,
   138,
   139,
   140,
   141,
   141.5,
   142,
   142.5,
   143,
   144,
   145,
   146,
   147,
   148,
   149,
   150,
   151,
   152,
   153,
   154,
   155,
   156,
   157,
   158,
   159,
   160,
   161,
   162,
   163,
   164,
   165,
   166,
   167,
   168,
   169,
   170,
   171,
   172,
   173,
   174,
   175,
   176,
   177,
   178,
   179,
   180,
   180,
   181,
   181};
   Double_t Ds2HPi0_misid_fy363[103] = {
   0,
   0.1295146,
   0.1295146,
   0.1457651,
   0.1638354,
   0.1839188,
   0.2062369,
   0.2310513,
   0.258672,
   0.2894787,
   0.3239387,
   0.3626236,
   0.4062555,
   0.4557664,
   0.5123156,
   0.5773736,
   0.6527884,
   0.7408613,
   0.8445374,
   0.9670747,
   1.11268,
   1.286205,
   1.493281,
   1.740191,
   2.033936,
   2.382009,
   2.792186,
   3.272232,
   3.829504,
   4.470487,
   5.200264,
   6.0225,
   6.936835,
   7.941166,
   9.029445,
   10.19171,
   11.40991,
   12.67387,
   13.95896,
   15.23922,
   16.48812,
   17.67723,
   18.77789,
   19.76252,
   20.60586,
   21.28618,
   21.55964,
   21.78613,
   21.96473,
   22.09432,
   22.17437,
   22.20474,
   22.18565,
   22.11773,
   22.00196,
   21.83968,
   21.38259,
   20.76338,
   20.00292,
   19.57707,
   19.09455,
   18.64986,
   18.155,
   17.11901,
   16.04128,
   14.94811,
   13.86116,
   12.79685,
   11.77192,
   10.79855,
   9.885599,
   9.038739,
   8.260821,
   7.552637,
   6.911465,
   6.335254,
   5.819236,
   5.358495,
   4.947634,
   4.581168,
   4.253742,
   3.960304,
   3.695596,
   3.456871,
   3.23961,
   3.040692,
   2.857361,
   2.687562,
   2.529341,
   2.3812,
   2.241925,
   2.110543,
   1.986276,
   1.868505,
   1.756709,
   1.65054,
   1.549616,
   1.453713,
   1.36257,
   1.275983,
   1.275983,
   0,
   1.275983};
   graph = new TGraph(103,Ds2HPi0_misid_fx363,Ds2HPi0_misid_fy363);
   graph->SetName("Ds2HPi0_misid");
   graph->SetTitle("Projection of weighted sum of RS components");

   ci = TColor::GetColor("#3399ff");
   graph->SetFillColor(ci);
   graph->SetFillStyle(3005);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(0);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_Ds2HPi0_misid363 = new TH1F("Graph_Ds2HPi0_misid363","Projection of weighted sum of RS components",103,79.8,190.2);
   Graph_Ds2HPi0_misid363->SetMinimum(0);
   Graph_Ds2HPi0_misid363->SetMaximum(24.42521);
   Graph_Ds2HPi0_misid363->SetDirectory(0);
   Graph_Ds2HPi0_misid363->SetStats(0);
   Graph_Ds2HPi0_misid363->SetLineWidth(2);
   Graph_Ds2HPi0_misid363->SetMarkerStyle(20);
   Graph_Ds2HPi0_misid363->SetMarkerSize(0.5);
   Graph_Ds2HPi0_misid363->GetXaxis()->SetNdivisions(505);
   Graph_Ds2HPi0_misid363->GetXaxis()->SetLabelFont(133);
   Graph_Ds2HPi0_misid363->GetXaxis()->SetLabelOffset(0.01);
   Graph_Ds2HPi0_misid363->GetXaxis()->SetLabelSize(30);
   Graph_Ds2HPi0_misid363->GetXaxis()->SetTitleSize(36);
   Graph_Ds2HPi0_misid363->GetXaxis()->SetTitleOffset(0.95);
   Graph_Ds2HPi0_misid363->GetXaxis()->SetTitleFont(133);
   Graph_Ds2HPi0_misid363->GetYaxis()->SetLabelFont(133);
   Graph_Ds2HPi0_misid363->GetYaxis()->SetLabelOffset(0.01);
   Graph_Ds2HPi0_misid363->GetYaxis()->SetLabelSize(30);
   Graph_Ds2HPi0_misid363->GetYaxis()->SetTitleSize(36);
   Graph_Ds2HPi0_misid363->GetYaxis()->SetTitleOffset(0.95);
   Graph_Ds2HPi0_misid363->GetYaxis()->SetTitleFont(133);
   Graph_Ds2HPi0_misid363->GetZaxis()->SetLabelFont(133);
   Graph_Ds2HPi0_misid363->GetZaxis()->SetLabelSize(30);
   Graph_Ds2HPi0_misid363->GetZaxis()->SetTitleSize(36);
   Graph_Ds2HPi0_misid363->GetZaxis()->SetTitleOffset(1.2);
   Graph_Ds2HPi0_misid363->GetZaxis()->SetTitleFont(133);
   graph->SetHistogram(Graph_Ds2HPi0_misid363);
   
   graph->Draw("f");
   
   Double_t total_fx364[96] = {
   89,
   89,
   90,
   91,
   92,
   93,
   94,
   95,
   96,
   97,
   98,
   99,
   100,
   101,
   102,
   103,
   104,
   105,
   106,
   107,
   108,
   109,
   110,
   111,
   112,
   113,
   114,
   115,
   116,
   117,
   118,
   119,
   120,
   121,
   122,
   123,
   124,
   125,
   126,
   127,
   128,
   129,
   130,
   131,
   132,
   133,
   134,
   135,
   136,
   137,
   138,
   139,
   140,
   141,
   142,
   143,
   144,
   145,
   146,
   147,
   148,
   149,
   150,
   151,
   152,
   153,
   154,
   155,
   156,
   157,
   158,
   159,
   160,
   161,
   162,
   163,
   164,
   165,
   166,
   167,
   168,
   169,
   170,
   171,
   172,
   173,
   174,
   175,
   176,
   177,
   178,
   179,
   180,
   180,
   181,
   181};
   Double_t total_fy364[96] = {
   0,
   215.5308,
   215.5308,
   225.777,
   236.1863,
   246.7889,
   257.6196,
   268.718,
   280.1298,
   291.9077,
   304.1124,
   316.8147,
   330.0924,
   344.0395,
   358.7501,
   374.3669,
   391.0303,
   408.92,
   428.2412,
   449.2445,
   472.2081,
   497.4995,
   525.5097,
   556.6714,
   591.515,
   630.5946,
   674.5395,
   723.9905,
   779.7412,
   842.5079,
   913.0443,
   991.6398,
   1077.302,
   1169.472,
   1267.642,
   1370.906,
   1478.315,
   1587.679,
   1697.931,
   1806.816,
   1912.133,
   2011.589,
   2102.895,
   2183.871,
   2252.57,
   2307.353,
   2346.644,
   2369.519,
   2375.66,
   2365.29,
   2339.173,
   2298.501,
   2244.885,
   2180.229,
   2106.609,
   2026.312,
   1941.442,
   1854.12,
   1766.272,
   1679.582,
   1595.467,
   1515.075,
   1439.228,
   1368.541,
   1303.346,
   1243.777,
   1189.794,
   1141.221,
   1097.78,
   1059.125,
   1024.869,
   994.5836,
   967.8848,
   944.4654,
   923.6906,
   905.3677,
   889.2208,
   874.8538,
   862.0715,
   850.6519,
   840.3965,
   831.1554,
   822.7843,
   815.1697,
   808.2161,
   801.8466,
   795.9979,
   790.6183,
   785.6635,
   781.1025,
   776.9033,
   773.0404,
   769.4913,
   769.4913,
   0,
   769.4913};
   graph = new TGraph(96,total_fx364,total_fy364);
   graph->SetName("total");
   graph->SetTitle("Projection of weighted sum of RS components");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_total364 = new TH1F("Graph_total364","Projection of weighted sum of RS components",100,79.8,190.2);
   Graph_total364->SetMinimum(0);
   Graph_total364->SetMaximum(2613.226);
   Graph_total364->SetDirectory(0);
   Graph_total364->SetStats(0);
   Graph_total364->SetLineWidth(2);
   Graph_total364->SetMarkerStyle(20);
   Graph_total364->SetMarkerSize(0.5);
   Graph_total364->GetXaxis()->SetNdivisions(505);
   Graph_total364->GetXaxis()->SetLabelFont(133);
   Graph_total364->GetXaxis()->SetLabelOffset(0.01);
   Graph_total364->GetXaxis()->SetLabelSize(30);
   Graph_total364->GetXaxis()->SetTitleSize(36);
   Graph_total364->GetXaxis()->SetTitleOffset(0.95);
   Graph_total364->GetXaxis()->SetTitleFont(133);
   Graph_total364->GetYaxis()->SetLabelFont(133);
   Graph_total364->GetYaxis()->SetLabelOffset(0.01);
   Graph_total364->GetYaxis()->SetLabelSize(30);
   Graph_total364->GetYaxis()->SetTitleSize(36);
   Graph_total364->GetYaxis()->SetTitleOffset(0.95);
   Graph_total364->GetYaxis()->SetTitleFont(133);
   Graph_total364->GetZaxis()->SetLabelFont(133);
   Graph_total364->GetZaxis()->SetLabelSize(30);
   Graph_total364->GetZaxis()->SetTitleSize(36);
   Graph_total364->GetZaxis()->SetTitleOffset(1.2);
   Graph_total364->GetZaxis()->SetTitleFont(133);
   graph->SetHistogram(Graph_total364);
   
   graph->Draw("l");
   
   Double_t h_reducedData_Cut[m_cat_global==m_cat_global::y2011_pion_brem0_plus||m_cat_global==m_cat_global::y2012_pion_brem0_plus||m_cat_global==m_cat_global::Run2_pion_brem0_plus||m_cat_global==m_cat_global::y2011_pion_brem0_minus||m_cat_global==m_cat_global::y2012_pion_brem0_minus||m_cat_global==m_cat_global::Run2_pion_brem0_minus||m_cat_global==m_cat_global::y2011_pion_brem1_plus||m_cat_global==m_cat_global::y2012_pion_brem1_plus||m_cat_global==m_cat_global::Run2_pion_brem1_plus||m_cat_global==m_cat_global::y2011_pion_brem1_minus||m_cat_global==m_cat_global::y2012_pion_brem1_minus||m_cat_global==m_cat_global::Run2_pion_brem1_minus]_fx3104[90] = {
   90.5,
   91.5,
   92.5,
   93.5,
   94.5,
   95.5,
   96.5,
   97.5,
   98.5,
   99.5,
   100.5,
   101.5,
   102.5,
   103.5,
   104.5,
   105.5,
   106.5,
   107.5,
   108.5,
   109.5,
   110.5,
   111.5,
   112.5,
   113.5,
   114.5,
   115.5,
   116.5,
   117.5,
   118.5,
   119.5,
   120.5,
   121.5,
   122.5,
   123.5,
   124.5,
   125.5,
   126.5,
   127.5,
   128.5,
   129.5,
   130.5,
   131.5,
   132.5,
   133.5,
   134.5,
   135.5,
   136.5,
   137.5,
   138.5,
   139.5,
   140.5,
   141.5,
   142.5,
   143.5,
   144.5,
   145.5,
   146.5,
   147.5,
   148.5,
   149.5,
   150.5,
   151.5,
   152.5,
   153.5,
   154.5,
   155.5,
   156.5,
   157.5,
   158.5,
   159.5,
   160.5,
   161.5,
   162.5,
   163.5,
   164.5,
   165.5,
   166.5,
   167.5,
   168.5,
   169.5,
   170.5,
   171.5,
   172.5,
   173.5,
   174.5,
   175.5,
   176.5,
   177.5,
   178.5,
   179.5};
   Double_t h_reducedData_Cut[m_cat_global==m_cat_global::y2011_pion_brem0_plus||m_cat_global==m_cat_global::y2012_pion_brem0_plus||m_cat_global==m_cat_global::Run2_pion_brem0_plus||m_cat_global==m_cat_global::y2011_pion_brem0_minus||m_cat_global==m_cat_global::y2012_pion_brem0_minus||m_cat_global==m_cat_global::Run2_pion_brem0_minus||m_cat_global==m_cat_global::y2011_pion_brem1_plus||m_cat_global==m_cat_global::y2012_pion_brem1_plus||m_cat_global==m_cat_global::Run2_pion_brem1_plus||m_cat_global==m_cat_global::y2011_pion_brem1_minus||m_cat_global==m_cat_global::y2012_pion_brem1_minus||m_cat_global==m_cat_global::Run2_pion_brem1_minus]_fy3104[90] = {
   226,
   255,
   243,
   249,
   267,
   256,
   304,
   277,
   313,
   338,
   303,
   362,
   365,
   358,
   399,
   423,
   449,
   488,
   469,
   491,
   530,
   555,
   627,
   597,
   746,
   725,
   811,
   895,
   894,
   1032,
   1156,
   1261,
   1264,
   1419,
   1572,
   1658,
   1713,
   1803,
   1999,
   2054,
   2190,
   2307,
   2341,
   2326,
   2373,
   2347,
   2398,
   2351,
   2285,
   2293,
   2192,
   2135,
   2049,
   1949,
   1889,
   1858,
   1704,
   1567,
   1483,
   1449,
   1361,
   1334,
   1340,
   1228,
   1217,
   1177,
   1029,
   1078,
   1020,
   953,
   992,
   951,
   921,
   951,
   819,
   903,
   881,
   843,
   842,
   839,
   838,
   840,
   764,
   809,
   730,
   747,
   755,
   762,
   776,
   810};
   Double_t h_reducedData_Cut[m_cat_global==m_cat_global::y2011_pion_brem0_plus||m_cat_global==m_cat_global::y2012_pion_brem0_plus||m_cat_global==m_cat_global::Run2_pion_brem0_plus||m_cat_global==m_cat_global::y2011_pion_brem0_minus||m_cat_global==m_cat_global::y2012_pion_brem0_minus||m_cat_global==m_cat_global::Run2_pion_brem0_minus||m_cat_global==m_cat_global::y2011_pion_brem1_plus||m_cat_global==m_cat_global::y2012_pion_brem1_plus||m_cat_global==m_cat_global::Run2_pion_brem1_plus||m_cat_global==m_cat_global::y2011_pion_brem1_minus||m_cat_global==m_cat_global::y2012_pion_brem1_minus||m_cat_global==m_cat_global::Run2_pion_brem1_minus]_felx3104[90] = {
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5};
   Double_t h_reducedData_Cut[m_cat_global==m_cat_global::y2011_pion_brem0_plus||m_cat_global==m_cat_global::y2012_pion_brem0_plus||m_cat_global==m_cat_global::Run2_pion_brem0_plus||m_cat_global==m_cat_global::y2011_pion_brem0_minus||m_cat_global==m_cat_global::y2012_pion_brem0_minus||m_cat_global==m_cat_global::Run2_pion_brem0_minus||m_cat_global==m_cat_global::y2011_pion_brem1_plus||m_cat_global==m_cat_global::y2012_pion_brem1_plus||m_cat_global==m_cat_global::Run2_pion_brem1_plus||m_cat_global==m_cat_global::y2011_pion_brem1_minus||m_cat_global==m_cat_global::y2012_pion_brem1_minus||m_cat_global==m_cat_global::Run2_pion_brem1_minus]_fely3104[90] = {
   14.54161,
   15.47655,
   15.09647,
   15.28765,
   15.84778,
   15.50781,
   16.94276,
   16.15083,
   17.19887,
   17.89157,
   16.91407,
   18.53287,
   18.61151,
   18.42749,
   19.48124,
   20.07304,
   20.69552,
   21.59638,
   21.16218,
   21.66416,
   22.52716,
   23.06374,
   24.54496,
   23.9387,
   26.81758,
   26.43047,
   27.98245,
   29.42073,
   29.40401,
   31.62865,
   33.50368,
   35.01408,
   35.05629,
   37.17293,
   39.15161,
   40.22162,
   40.89142,
   41.96469,
   44.21297,
   44.82383,
   46.30011,
   47.53384,
   47.88647,
   47.73121,
   48.21601,
   47.94843,
   48.47193,
   47.98969,
   47.30429,
   47.38789,
   46.32147,
   45.70877,
   44.76864,
   43.65031,
   42.9655,
   42.60742,
   40.78256,
   39.08851,
   38.01298,
   37.56902,
   36.39512,
   36.02739,
   36.10943,
   34.5464,
   34.38911,
   33.81108,
   31.58193,
   32.33672,
   31.44135,
   30.37475,
   31,
   30.34234,
   29.8521,
   30.34234,
   28.12254,
   29.55412,
   29.18586,
   28.53877,
   28.52154,
   28.46981,
   28.45255,
   28.48707,
   27.14507,
   27.94732,
   26.52314,
   26.83587,
   26.98181,
   27.10888,
   27.36126,
   27.96489};
   Double_t h_reducedData_Cut[m_cat_global==m_cat_global::y2011_pion_brem0_plus||m_cat_global==m_cat_global::y2012_pion_brem0_plus||m_cat_global==m_cat_global::Run2_pion_brem0_plus||m_cat_global==m_cat_global::y2011_pion_brem0_minus||m_cat_global==m_cat_global::y2012_pion_brem0_minus||m_cat_global==m_cat_global::Run2_pion_brem0_minus||m_cat_global==m_cat_global::y2011_pion_brem1_plus||m_cat_global==m_cat_global::y2012_pion_brem1_plus||m_cat_global==m_cat_global::Run2_pion_brem1_plus||m_cat_global==m_cat_global::y2011_pion_brem1_minus||m_cat_global==m_cat_global::y2012_pion_brem1_minus||m_cat_global==m_cat_global::Run2_pion_brem1_minus]_fehx3104[90] = {
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5};
   Double_t h_reducedData_Cut[m_cat_global==m_cat_global::y2011_pion_brem0_plus||m_cat_global==m_cat_global::y2012_pion_brem0_plus||m_cat_global==m_cat_global::Run2_pion_brem0_plus||m_cat_global==m_cat_global::y2011_pion_brem0_minus||m_cat_global==m_cat_global::y2012_pion_brem0_minus||m_cat_global==m_cat_global::Run2_pion_brem0_minus||m_cat_global==m_cat_global::y2011_pion_brem1_plus||m_cat_global==m_cat_global::y2012_pion_brem1_plus||m_cat_global==m_cat_global::Run2_pion_brem1_plus||m_cat_global==m_cat_global::y2011_pion_brem1_minus||m_cat_global==m_cat_global::y2012_pion_brem1_minus||m_cat_global==m_cat_global::Run2_pion_brem1_minus]_fehy3104[90] = {
   15.54161,
   16.47655,
   16.09647,
   16.28765,
   16.84778,
   16.50781,
   17.94276,
   17.15083,
   18.19887,
   18.89157,
   17.91407,
   19.53287,
   19.61151,
   19.42749,
   20.48124,
   21.07304,
   21.69552,
   22.59638,
   22.16218,
   22.66416,
   23.52716,
   24.06374,
   25.54496,
   24.9387,
   27.81758,
   27.43047,
   28.98245,
   30.42073,
   30.40401,
   32.62865,
   34.50368,
   36.01408,
   36.05629,
   38.17293,
   40.15161,
   41.22162,
   41.89142,
   42.96469,
   45.21297,
   45.82383,
   47.30011,
   48.53384,
   48.88647,
   48.73121,
   49.21601,
   48.94843,
   49.47193,
   48.98969,
   48.30429,
   48.38789,
   47.32147,
   46.70877,
   45.76864,
   44.65031,
   43.9655,
   43.60742,
   41.78256,
   40.08851,
   39.01298,
   38.56902,
   37.39512,
   37.02739,
   37.10943,
   35.5464,
   35.38911,
   34.81108,
   32.58193,
   33.33672,
   32.44135,
   31.37475,
   32,
   31.34234,
   30.8521,
   31.34234,
   29.12254,
   30.55412,
   30.18586,
   29.53877,
   29.52154,
   29.46981,
   29.45255,
   29.48707,
   28.14507,
   28.94732,
   27.52314,
   27.83587,
   27.98181,
   28.10888,
   28.36126,
   28.96489};
   grae = new TGraphAsymmErrors(90,h_reducedData_Cut[m_cat_global==m_cat_global::y2011_pion_brem0_plus||m_cat_global==m_cat_global::y2012_pion_brem0_plus||m_cat_global==m_cat_global::Run2_pion_brem0_plus||m_cat_global==m_cat_global::y2011_pion_brem0_minus||m_cat_global==m_cat_global::y2012_pion_brem0_minus||m_cat_global==m_cat_global::Run2_pion_brem0_minus||m_cat_global==m_cat_global::y2011_pion_brem1_plus||m_cat_global==m_cat_global::y2012_pion_brem1_plus||m_cat_global==m_cat_global::Run2_pion_brem1_plus||m_cat_global==m_cat_global::y2011_pion_brem1_minus||m_cat_global==m_cat_global::y2012_pion_brem1_minus||m_cat_global==m_cat_global::Run2_pion_brem1_minus]_fx3104,h_reducedData_Cut[m_cat_global==m_cat_global::y2011_pion_brem0_plus||m_cat_global==m_cat_global::y2012_pion_brem0_plus||m_cat_global==m_cat_global::Run2_pion_brem0_plus||m_cat_global==m_cat_global::y2011_pion_brem0_minus||m_cat_global==m_cat_global::y2012_pion_brem0_minus||m_cat_global==m_cat_global::Run2_pion_brem0_minus||m_cat_global==m_cat_global::y2011_pion_brem1_plus||m_cat_global==m_cat_global::y2012_pion_brem1_plus||m_cat_global==m_cat_global::Run2_pion_brem1_plus||m_cat_global==m_cat_global::y2011_pion_brem1_minus||m_cat_global==m_cat_global::y2012_pion_brem1_minus||m_cat_global==m_cat_global::Run2_pion_brem1_minus]_fy3104,h_reducedData_Cut[m_cat_global==m_cat_global::y2011_pion_brem0_plus||m_cat_global==m_cat_global::y2012_pion_brem0_plus||m_cat_global==m_cat_global::Run2_pion_brem0_plus||m_cat_global==m_cat_global::y2011_pion_brem0_minus||m_cat_global==m_cat_global::y2012_pion_brem0_minus||m_cat_global==m_cat_global::Run2_pion_brem0_minus||m_cat_global==m_cat_global::y2011_pion_brem1_plus||m_cat_global==m_cat_global::y2012_pion_brem1_plus||m_cat_global==m_cat_global::Run2_pion_brem1_plus||m_cat_global==m_cat_global::y2011_pion_brem1_minus||m_cat_global==m_cat_global::y2012_pion_brem1_minus||m_cat_global==m_cat_global::Run2_pion_brem1_minus]_felx3104,h_reducedData_Cut[m_cat_global==m_cat_global::y2011_pion_brem0_plus||m_cat_global==m_cat_global::y2012_pion_brem0_plus||m_cat_global==m_cat_global::Run2_pion_brem0_plus||m_cat_global==m_cat_global::y2011_pion_brem0_minus||m_cat_global==m_cat_global::y2012_pion_brem0_minus||m_cat_global==m_cat_global::Run2_pion_brem0_minus||m_cat_global==m_cat_global::y2011_pion_brem1_plus||m_cat_global==m_cat_global::y2012_pion_brem1_plus||m_cat_global==m_cat_global::Run2_pion_brem1_plus||m_cat_global==m_cat_global::y2011_pion_brem1_minus||m_cat_global==m_cat_global::y2012_pion_brem1_minus||m_cat_global==m_cat_global::Run2_pion_brem1_minus]_fehx3104,h_reducedData_Cut[m_cat_global==m_cat_global::y2011_pion_brem0_plus||m_cat_global==m_cat_global::y2012_pion_brem0_plus||m_cat_global==m_cat_global::Run2_pion_brem0_plus||m_cat_global==m_cat_global::y2011_pion_brem0_minus||m_cat_global==m_cat_global::y2012_pion_brem0_minus||m_cat_global==m_cat_global::Run2_pion_brem0_minus||m_cat_global==m_cat_global::y2011_pion_brem1_plus||m_cat_global==m_cat_global::y2012_pion_brem1_plus||m_cat_global==m_cat_global::Run2_pion_brem1_plus||m_cat_global==m_cat_global::y2011_pion_brem1_minus||m_cat_global==m_cat_global::y2012_pion_brem1_minus||m_cat_global==m_cat_global::Run2_pion_brem1_minus]_fely3104,h_reducedData_Cut[m_cat_global==m_cat_global::y2011_pion_brem0_plus||m_cat_global==m_cat_global::y2012_pion_brem0_plus||m_cat_global==m_cat_global::Run2_pion_brem0_plus||m_cat_global==m_cat_global::y2011_pion_brem0_minus||m_cat_global==m_cat_global::y2012_pion_brem0_minus||m_cat_global==m_cat_global::Run2_pion_brem0_minus||m_cat_global==m_cat_global::y2011_pion_brem1_plus||m_cat_global==m_cat_global::y2012_pion_brem1_plus||m_cat_global==m_cat_global::Run2_pion_brem1_plus||m_cat_global==m_cat_global::y2011_pion_brem1_minus||m_cat_global==m_cat_global::y2012_pion_brem1_minus||m_cat_global==m_cat_global::Run2_pion_brem1_minus]_fehy3104);
   grae->SetName("h_reducedData_Cut[m_cat_global==m_cat_global::y2011_pion_brem0_plus||m_cat_global==m_cat_global::y2012_pion_brem0_plus||m_cat_global==m_cat_global::Run2_pion_brem0_plus||m_cat_global==m_cat_global::y2011_pion_brem0_minus||m_cat_global==m_cat_global::y2012_pion_brem0_minus||m_cat_global==m_cat_global::Run2_pion_brem0_minus||m_cat_global==m_cat_global::y2011_pion_brem1_plus||m_cat_global==m_cat_global::y2012_pion_brem1_plus||m_cat_global==m_cat_global::Run2_pion_brem1_plus||m_cat_global==m_cat_global::y2011_pion_brem1_minus||m_cat_global==m_cat_global::y2012_pion_brem1_minus||m_cat_global==m_cat_global::Run2_pion_brem1_minus]");
   grae->SetTitle("Histogram of reducedData_plot__pi0_M");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_minuscB3104 = new TH1F("Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_minuscB3104","Histogram of reducedData_plot__pi0_M",100,81,189);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_minuscB3104->SetMinimum(190.3126);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_minuscB3104->SetMaximum(2671.073);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_minuscB3104->SetDirectory(0);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_minuscB3104->SetStats(0);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_minuscB3104->SetLineWidth(2);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_minuscB3104->SetMarkerStyle(20);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_minuscB3104->SetMarkerSize(0.5);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_minuscB3104->GetXaxis()->SetNdivisions(505);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_minuscB3104->GetXaxis()->SetLabelFont(133);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_minuscB3104->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_minuscB3104->GetXaxis()->SetLabelSize(30);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_minuscB3104->GetXaxis()->SetTitleSize(36);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_minuscB3104->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_minuscB3104->GetXaxis()->SetTitleFont(133);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_minuscB3104->GetYaxis()->SetLabelFont(133);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_minuscB3104->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_minuscB3104->GetYaxis()->SetLabelSize(30);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_minuscB3104->GetYaxis()->SetTitleSize(36);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_minuscB3104->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_minuscB3104->GetYaxis()->SetTitleFont(133);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_minuscB3104->GetZaxis()->SetLabelFont(133);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_minuscB3104->GetZaxis()->SetLabelSize(30);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_minuscB3104->GetZaxis()->SetTitleSize(36);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_minuscB3104->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_pion_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_pion_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_minuscB3104->GetZaxis()->SetTitleFont(133);
   grae->SetHistogram(Graph_h_reducedData_Cut[m_cat_global==m_cat_global::y2011_pion_brem0_plus||m_cat_global==m_cat_global::y2012_pion_brem0_plus||m_cat_global==m_cat_global::Run2_pion_brem0_plus||m_cat_global==m_cat_global::y2011_pion_brem0_minus||m_cat_global==m_cat_global::y2012_pion_brem0_minus||m_cat_global==m_cat_global::Run2_pion_brem0_minus||m_cat_global==m_cat_global::y2011_pion_brem1_plus||m_cat_global==m_cat_global::y2012_pion_brem1_plus||m_cat_global==m_cat_global::Run2_pion_brem1_plus||m_cat_global==m_cat_global::y2011_pion_brem1_minus||m_cat_global==m_cat_global::y2012_pion_brem1_minus||m_cat_global==m_cat_global::Run2_pion_brem1_minus]3104);
   
   grae->Draw("p");
   
   TH1D *frame_cc74ae40__104 = new TH1D("frame_cc74ae40__104","A RooPlot of \"\"",90,90,180);
   frame_cc74ae40__104->SetBinContent(1,2569.846);
   frame_cc74ae40__104->SetMinimum(0.2);
   frame_cc74ae40__104->SetMaximum(2569.846);
   frame_cc74ae40__104->SetEntries(1);
   frame_cc74ae40__104->SetDirectory(0);
   frame_cc74ae40__104->SetStats(0);
   frame_cc74ae40__104->SetLineWidth(2);
   frame_cc74ae40__104->SetMarkerStyle(20);
   frame_cc74ae40__104->SetMarkerSize(0.5);
   frame_cc74ae40__104->GetXaxis()->SetTitle("#font[12]{m}(#font[12]{e^{+}e^{#minus}#gamma}) [MeV/#font[12]{c}^{2}] ");
   frame_cc74ae40__104->GetXaxis()->SetNdivisions(505);
   frame_cc74ae40__104->GetXaxis()->SetLabelFont(133);
   frame_cc74ae40__104->GetXaxis()->SetLabelOffset(0.01);
   frame_cc74ae40__104->GetXaxis()->SetLabelSize(30);
   frame_cc74ae40__104->GetXaxis()->SetTitleSize(36);
   frame_cc74ae40__104->GetXaxis()->SetTitleOffset(0.95);
   frame_cc74ae40__104->GetXaxis()->SetTitleFont(133);
   frame_cc74ae40__104->GetYaxis()->SetTitle("Candidates / (1 MeV/#it{c^{2}})");
   frame_cc74ae40__104->GetYaxis()->SetLabelFont(133);
   frame_cc74ae40__104->GetYaxis()->SetLabelOffset(0.01);
   frame_cc74ae40__104->GetYaxis()->SetLabelSize(30);
   frame_cc74ae40__104->GetYaxis()->SetTitleSize(36);
   frame_cc74ae40__104->GetYaxis()->SetTitleOffset(0.95);
   frame_cc74ae40__104->GetYaxis()->SetTitleFont(133);
   frame_cc74ae40__104->GetZaxis()->SetLabelFont(133);
   frame_cc74ae40__104->GetZaxis()->SetLabelSize(30);
   frame_cc74ae40__104->GetZaxis()->SetTitleSize(36);
   frame_cc74ae40__104->GetZaxis()->SetTitleOffset(1.2);
   frame_cc74ae40__104->GetZaxis()->SetTitleFont(133);
   frame_cc74ae40__104->Draw("AXISSAME");
   TText *text = new TText(0.8,0.85,"LHCb");
   text->SetNDC();
   text->SetTextFont(133);
   text->SetTextSize(30);
   text->Draw();
   TLatex *   tex = new TLatex(0.8,0.8,"9 fb^{-1}");
tex->SetNDC();
   tex->SetTextFont(133);
   tex->SetTextSize(25);
   tex->SetLineWidth(2);
   tex->Draw();
   pad_pi0_fit->Modified();
   canvas_pi0_merged_pion_merged_merged->cd();
   canvas_pi0_merged_pion_merged_merged->Modified();
   canvas_pi0_merged_pion_merged_merged->cd();
   canvas_pi0_merged_pion_merged_merged->SetSelected(canvas_pi0_merged_pion_merged_merged);
}


==> figs/Fig2c.C <==
void canvas_D_merged_kaon_merged_merged()
{
//=========Macro generated from canvas: canvas_D_merged_kaon_merged_merged/canvas_D_merged_kaon_merged_merged
//=========  (Tue Mar 16 04:42:27 2021) by ROOT version 6.20/02
   TCanvas *canvas_D_merged_kaon_merged_merged = new TCanvas("canvas_D_merged_kaon_merged_merged", "canvas_D_merged_kaon_merged_merged",0,0,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canvas_D_merged_kaon_merged_merged->SetHighLightColor(2);
   canvas_D_merged_kaon_merged_merged->Range(0,0,1,1);
   canvas_D_merged_kaon_merged_merged->SetFillColor(0);
   canvas_D_merged_kaon_merged_merged->SetBorderMode(0);
   canvas_D_merged_kaon_merged_merged->SetBorderSize(2);
   canvas_D_merged_kaon_merged_merged->SetTickx(1);
   canvas_D_merged_kaon_merged_merged->SetTicky(1);
   canvas_D_merged_kaon_merged_merged->SetLeftMargin(0.14);
   canvas_D_merged_kaon_merged_merged->SetRightMargin(0.05);
   canvas_D_merged_kaon_merged_merged->SetTopMargin(0.05);
   canvas_D_merged_kaon_merged_merged->SetBottomMargin(0.16);
   canvas_D_merged_kaon_merged_merged->SetFrameLineWidth(2);
   canvas_D_merged_kaon_merged_merged->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: pad_D_fit
   TPad *pad_D_fit = new TPad("pad_D_fit", "",0,0,1,1);
   pad_D_fit->Draw();
   pad_D_fit->cd();
   pad_D_fit->Range(1689.506,-266.5217,2121.605,1400.489);
   pad_D_fit->SetFillColor(0);
   pad_D_fit->SetBorderMode(0);
   pad_D_fit->SetBorderSize(2);
   pad_D_fit->SetTickx(1);
   pad_D_fit->SetTicky(1);
   pad_D_fit->SetLeftMargin(0.14);
   pad_D_fit->SetRightMargin(0.05);
   pad_D_fit->SetTopMargin(0.05);
   pad_D_fit->SetBottomMargin(0.16);
   pad_D_fit->SetFrameLineWidth(2);
   pad_D_fit->SetFrameBorderMode(0);
   pad_D_fit->SetFrameLineWidth(2);
   pad_D_fit->SetFrameBorderMode(0);
   
   TH1D *frame_cb150e20__97 = new TH1D("frame_cb150e20__97","A RooPlot of \"\"",70,1750,2100);
   frame_cb150e20__97->SetBinContent(1,1317.139);
   frame_cb150e20__97->SetMinimum(0.2);
   frame_cb150e20__97->SetMaximum(1317.139);
   frame_cb150e20__97->SetEntries(1);
   frame_cb150e20__97->SetDirectory(0);
   frame_cb150e20__97->SetStats(0);
   frame_cb150e20__97->SetLineWidth(2);
   frame_cb150e20__97->SetMarkerStyle(20);
   frame_cb150e20__97->SetMarkerSize(0.5);
   frame_cb150e20__97->GetXaxis()->SetTitle("#font[12]{m}(#font[12]{K^{+}}#pi^{0}) [MeV/#font[12]{c}^{2}] ");
   frame_cb150e20__97->GetXaxis()->SetNdivisions(505);
   frame_cb150e20__97->GetXaxis()->SetLabelFont(133);
   frame_cb150e20__97->GetXaxis()->SetLabelOffset(0.01);
   frame_cb150e20__97->GetXaxis()->SetLabelSize(30);
   frame_cb150e20__97->GetXaxis()->SetTitleSize(36);
   frame_cb150e20__97->GetXaxis()->SetTitleOffset(0.95);
   frame_cb150e20__97->GetXaxis()->SetTitleFont(133);
   frame_cb150e20__97->GetYaxis()->SetTitle("Candidates / (5 MeV/#it{c^{2}})");
   frame_cb150e20__97->GetYaxis()->SetLabelFont(133);
   frame_cb150e20__97->GetYaxis()->SetLabelOffset(0.01);
   frame_cb150e20__97->GetYaxis()->SetLabelSize(30);
   frame_cb150e20__97->GetYaxis()->SetTitleSize(36);
   frame_cb150e20__97->GetYaxis()->SetTitleOffset(0.95);
   frame_cb150e20__97->GetYaxis()->SetTitleFont(133);
   frame_cb150e20__97->GetZaxis()->SetLabelFont(133);
   frame_cb150e20__97->GetZaxis()->SetLabelSize(30);
   frame_cb150e20__97->GetZaxis()->SetTitleSize(36);
   frame_cb150e20__97->GetZaxis()->SetTitleOffset(1.2);
   frame_cb150e20__97->GetZaxis()->SetTitleFont(133);
   frame_cb150e20__97->Draw("FUNC");
   
   Double_t data_fx3097[70] = {
   1752.5,
   1757.5,
   1762.5,
   1767.5,
   1772.5,
   1777.5,
   1782.5,
   1787.5,
   1792.5,
   1797.5,
   1802.5,
   1807.5,
   1812.5,
   1817.5,
   1822.5,
   1827.5,
   1832.5,
   1837.5,
   1842.5,
   1847.5,
   1852.5,
   1857.5,
   1862.5,
   1867.5,
   1872.5,
   1877.5,
   1882.5,
   1887.5,
   1892.5,
   1897.5,
   1902.5,
   1907.5,
   1912.5,
   1917.5,
   1922.5,
   1927.5,
   1932.5,
   1937.5,
   1942.5,
   1947.5,
   1952.5,
   1957.5,
   1962.5,
   1967.5,
   1972.5,
   1977.5,
   1982.5,
   1987.5,
   1992.5,
   1997.5,
   2002.5,
   2007.5,
   2012.5,
   2017.5,
   2022.5,
   2027.5,
   2032.5,
   2037.5,
   2042.5,
   2047.5,
   2052.5,
   2057.5,
   2062.5,
   2067.5,
   2072.5,
   2077.5,
   2082.5,
   2087.5,
   2092.5,
   2097.5};
   Double_t data_fy3097[70] = {
   1219,
   1151,
   1171,
   1083,
   1089,
   1039,
   942,
   862,
   913,
   858,
   824,
   810,
   834,
   826,
   807,
   837,
   827,
   783,
   815,
   804,
   771,
   771,
   759,
   724,
   641,
   595,
   581,
   549,
   565,
   534,
   515,
   494,
   485,
   493,
   553,
   461,
   495,
   499,
   498,
   507,
   551,
   526,
   508,
   468,
   434,
   415,
   399,
   328,
   345,
   293,
   277,
   250,
   254,
   236,
   215,
   233,
   220,
   235,
   189,
   207,
   217,
   207,
   176,
   187,
   199,
   171,
   162,
   203,
   167,
   180};
   Double_t data_felx3097[70] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t data_fely3097[70] = {
   34.41776,
   33.43008,
   33.72353,
   32.41276,
   32.50379,
   31.7374,
   30.19609,
   28.86409,
   29.72003,
   28.7959,
   28.20975,
   27.96489,
   28.38339,
   28.24456,
   27.91215,
   28.43527,
   28.26195,
   27.4866,
   28.05258,
   27.8593,
   27.27139,
   27.27139,
   27.05449,
   26.41189,
   24.82291,
   23.89775,
   23.60913,
   22.93608,
   23.27499,
   22.61385,
   22.19912,
   21.73173,
   21.52839,
   21.70923,
   23.02127,
   20.97673,
   21.75421,
   21.8439,
   21.82151,
   22.02221,
   22.97871,
   22.44014,
   22.0444,
   21.13909,
   20.33867,
   19.87768,
   19.48124,
   17.61767,
   18.0809,
   16.62454,
   16.15083,
   15.31929,
   15.44522,
   14.87043,
   14.1714,
   14.77252,
   14.34082,
   14.83786,
   13.25682,
   13.89618,
   14.2394,
   13.89618,
   12.77592,
   13.18393,
   13.61559,
   12.58625,
   12.23774,
   13.75658,
   12.43252,
   12.92572};
   Double_t data_fehx3097[70] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t data_fehy3097[70] = {
   35.41776,
   34.43008,
   34.72353,
   33.41276,
   33.50379,
   32.7374,
   31.19609,
   29.86409,
   30.72003,
   29.7959,
   29.20975,
   28.96489,
   29.38339,
   29.24456,
   28.91215,
   29.43527,
   29.26195,
   28.4866,
   29.05258,
   28.8593,
   28.27139,
   28.27139,
   28.05449,
   27.41189,
   25.82291,
   24.89775,
   24.60913,
   23.93608,
   24.27499,
   23.61385,
   23.19912,
   22.73173,
   22.52839,
   22.70923,
   24.02127,
   21.97673,
   22.75421,
   22.8439,
   22.82151,
   23.02221,
   23.97871,
   23.44014,
   23.0444,
   22.13909,
   21.33867,
   20.87768,
   20.48124,
   18.61767,
   19.0809,
   17.62454,
   17.15083,
   16.31929,
   16.44522,
   15.87043,
   15.1714,
   15.77252,
   15.34082,
   15.83786,
   14.25682,
   14.89618,
   15.2394,
   14.89618,
   13.77592,
   14.18393,
   14.61559,
   13.58625,
   13.23774,
   14.75658,
   13.43252,
   13.92572};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(70,data_fx3097,data_fy3097,data_felx3097,data_fehx3097,data_fely3097,data_fehy3097);
   grae->SetName("data");
   grae->SetTitle("Histogram of reducedData_plot__D_dM");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_data3097 = new TH1F("Graph_data3097","Histogram of reducedData_plot__D_dM",100,1715,2135);
   Graph_data3097->SetMinimum(39.29671);
   Graph_data3097->SetMaximum(1364.883);
   Graph_data3097->SetDirectory(0);
   Graph_data3097->SetStats(0);
   Graph_data3097->SetLineWidth(2);
   Graph_data3097->SetMarkerStyle(20);
   Graph_data3097->SetMarkerSize(0.5);
   Graph_data3097->GetXaxis()->SetNdivisions(505);
   Graph_data3097->GetXaxis()->SetLabelFont(133);
   Graph_data3097->GetXaxis()->SetLabelOffset(0.01);
   Graph_data3097->GetXaxis()->SetLabelSize(30);
   Graph_data3097->GetXaxis()->SetTitleSize(36);
   Graph_data3097->GetXaxis()->SetTitleOffset(0.95);
   Graph_data3097->GetXaxis()->SetTitleFont(133);
   Graph_data3097->GetYaxis()->SetLabelFont(133);
   Graph_data3097->GetYaxis()->SetLabelOffset(0.01);
   Graph_data3097->GetYaxis()->SetLabelSize(30);
   Graph_data3097->GetYaxis()->SetTitleSize(36);
   Graph_data3097->GetYaxis()->SetTitleOffset(0.95);
   Graph_data3097->GetYaxis()->SetTitleFont(133);
   Graph_data3097->GetZaxis()->SetLabelFont(133);
   Graph_data3097->GetZaxis()->SetLabelSize(30);
   Graph_data3097->GetZaxis()->SetTitleSize(36);
   Graph_data3097->GetZaxis()->SetTitleOffset(1.2);
   Graph_data3097->GetZaxis()->SetTitleFont(133);
   grae->SetHistogram(Graph_data3097);
   
   grae->Draw("p");
   
   Double_t D2HPi0_fx337[103] = {
   1745,
   1745,
   1750,
   1755,
   1760,
   1765,
   1770,
   1775,
   1780,
   1785,
   1790,
   1795,
   1800,
   1805,
   1810,
   1812.5,
   1815,
   1817.5,
   1820,
   1822.5,
   1825,
   1827.5,
   1830,
   1832.5,
   1835,
   1837.5,
   1840,
   1842.5,
   1845,
   1846.25,
   1847.5,
   1848.75,
   1850,
   1851.25,
   1852.5,
   1853.75,
   1855,
   1856.25,
   1857.5,
   1858.75,
   1860,
   1861.25,
   1862.5,
   1863.75,
   1865,
   1867.5,
   1870,
   1875,
   1880,
   1882.5,
   1885,
   1887.5,
   1890,
   1892.5,
   1895,
   1897.5,
   1900,
   1902.5,
   1905,
   1907.5,
   1910,
   1912.5,
   1915,
   1920,
   1925,
   1930,
   1935,
   1940,
   1945,
   1950,
   1955,
   1960,
   1965,
   1970,
   1975,
   1980,
   1985,
   1990,
   1995,
   2000,
   2005,
   2010,
   2015,
   2020,
   2025,
   2030,
   2035,
   2040,
   2045,
   2050,
   2055,
   2060,
   2065,
   2070,
   2075,
   2080,
   2085,
   2090,
   2095,
   2100,
   2100,
   2105,
   2105};
   Double_t D2HPi0_fy337[103] = {
   0,
   9.663111,
   9.663111,
   10.9752,
   12.49205,
   14.24214,
   16.23336,
   18.49949,
   21.08501,
   24.04659,
   27.45796,
   31.41696,
   36.05611,
   41.55929,
   48.18969,
   52.04362,
   56.34301,
   61.17743,
   66.66903,
   72.99237,
   80.35842,
   88.71957,
   98.16297,
   108.8158,
   120.3461,
   131.6877,
   142.4696,
   152.3374,
   160.9502,
   164.6888,
   168.0034,
   170.8642,
   173.2306,
   175.0756,
   176.3828,
   177.1418,
   177.3485,
   177.0049,
   176.1191,
   174.7053,
   172.7837,
   170.3793,
   167.5221,
   164.2465,
   160.59,
   152.2981,
   142.9889,
   122.6974,
   102.1996,
   92.45533,
   83.24748,
   74.66096,
   66.73838,
   59.49057,
   52.90702,
   46.96476,
   41.63478,
   36.88584,
   32.68585,
   29.00173,
   25.79844,
   23.03804,
   20.67926,
   16.98778,
   14.35808,
   12.44888,
   10.98814,
   9.790149,
   8.74579,
   7.799869,
   6.928583,
   6.123423,
   5.381963,
   4.703455,
   4.087062,
   3.53129,
   3.03391,
   2.592042,
   2.202298,
   1.860929,
   1.563969,
   1.307363,
   1.087072,
   0.8991598,
   0.7398691,
   0.6056661,
   0.4932784,
   0.3997145,
   0.322273,
   0.2585415,
   0.2063874,
   0.163944,
   0.1295923,
   0.1019399,
   0.07979945,
   0.06216614,
   0.04819624,
   0.03718635,
   0.02855423,
   0.02182119,
   0.02182119,
   0,
   0.02182119};
   TGraph *graph = new TGraph(103,D2HPi0_fx337,D2HPi0_fy337);
   graph->SetName("D2HPi0");
   graph->SetTitle("Projection of weighted sum of RS components");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_D2HPi0337 = new TH1F("Graph_D2HPi0337","Projection of weighted sum of RS components",103,1709,2141);
   Graph_D2HPi0337->SetMinimum(0);
   Graph_D2HPi0337->SetMaximum(195.0834);
   Graph_D2HPi0337->SetDirectory(0);
   Graph_D2HPi0337->SetStats(0);
   Graph_D2HPi0337->SetLineWidth(2);
   Graph_D2HPi0337->SetMarkerStyle(20);
   Graph_D2HPi0337->SetMarkerSize(0.5);
   Graph_D2HPi0337->GetXaxis()->SetNdivisions(505);
   Graph_D2HPi0337->GetXaxis()->SetLabelFont(133);
   Graph_D2HPi0337->GetXaxis()->SetLabelOffset(0.01);
   Graph_D2HPi0337->GetXaxis()->SetLabelSize(30);
   Graph_D2HPi0337->GetXaxis()->SetTitleSize(36);
   Graph_D2HPi0337->GetXaxis()->SetTitleOffset(0.95);
   Graph_D2HPi0337->GetXaxis()->SetTitleFont(133);
   Graph_D2HPi0337->GetYaxis()->SetLabelFont(133);
   Graph_D2HPi0337->GetYaxis()->SetLabelOffset(0.01);
   Graph_D2HPi0337->GetYaxis()->SetLabelSize(30);
   Graph_D2HPi0337->GetYaxis()->SetTitleSize(36);
   Graph_D2HPi0337->GetYaxis()->SetTitleOffset(0.95);
   Graph_D2HPi0337->GetYaxis()->SetTitleFont(133);
   Graph_D2HPi0337->GetZaxis()->SetLabelFont(133);
   Graph_D2HPi0337->GetZaxis()->SetLabelSize(30);
   Graph_D2HPi0337->GetZaxis()->SetTitleSize(36);
   Graph_D2HPi0337->GetZaxis()->SetTitleOffset(1.2);
   Graph_D2HPi0337->GetZaxis()->SetTitleFont(133);
   graph->SetHistogram(Graph_D2HPi0337);
   
   graph->Draw("l");
   
   Double_t Ds2HPi0_fx338[101] = {
   1745,
   1745,
   1750,
   1755,
   1760,
   1765,
   1770,
   1775,
   1780,
   1785,
   1790,
   1795,
   1800,
   1805,
   1810,
   1815,
   1820,
   1825,
   1830,
   1835,
   1840,
   1845,
   1850,
   1855,
   1860,
   1865,
   1870,
   1875,
   1880,
   1885,
   1890,
   1895,
   1900,
   1905,
   1910,
   1912.5,
   1915,
   1917.5,
   1920,
   1922.5,
   1925,
   1927.5,
   1930,
   1935,
   1940,
   1942.5,
   1945,
   1947.5,
   1948.75,
   1950,
   1951.25,
   1952.5,
   1953.75,
   1955,
   1956.25,
   1957.5,
   1958.75,
   1960,
   1961.25,
   1962.5,
   1963.75,
   1965,
   1966.25,
   1967.5,
   1970,
   1972.5,
   1975,
   1980,
   1982.5,
   1985,
   1987.5,
   1990,
   1992.5,
   1995,
   1997.5,
   2000,
   2002.5,
   2005,
   2007.5,
   2010,
   2015,
   2020,
   2025,
   2030,
   2035,
   2040,
   2045,
   2050,
   2055,
   2060,
   2065,
   2070,
   2075,
   2080,
   2085,
   2090,
   2095,
   2100,
   2100,
   2105,
   2105};
   Double_t Ds2HPi0_fy338[101] = {
   0,
   2.223904,
   2.223904,
   2.377417,
   2.544812,
   2.7276,
   2.927487,
   3.146405,
   3.386546,
   3.650407,
   3.940843,
   4.261127,
   4.615033,
   5.006937,
   5.441948,
   5.926085,
   6.466511,
   7.07186,
   7.75266,
   8.521917,
   9.39584,
   10.39475,
   11.54417,
   12.87596,
   14.42966,
   16.25386,
   18.40712,
   20.93647,
   23.91003,
   27.40147,
   31.47829,
   36.2345,
   41.7581,
   48.1937,
   55.75969,
   60.06272,
   64.7823,
   69.98755,
   75.76722,
   82.22481,
   89.47018,
   97.65178,
   106.9523,
   127.2952,
   147.1995,
   156.2476,
   164.1954,
   170.8113,
   173.5589,
   175.9072,
   177.8417,
   179.3521,
   180.4324,
   181.0811,
   181.3017,
   181.1021,
   180.4791,
   179.3206,
   177.5991,
   175.3196,
   172.4978,
   169.1598,
   165.342,
   161.0902,
   151.5029,
   140.8764,
   129.7046,
   107.4119,
   96.89482,
   87.03696,
   77.92231,
   69.58522,
   62.02809,
   55.23251,
   49.16549,
   43.78297,
   39.03258,
   34.85647,
   31.19426,
   27.98593,
   22.70637,
   18.61955,
   15.41822,
   12.87912,
   10.84235,
   9.190851,
   7.835905,
   6.709024,
   5.757766,
   4.943156,
   4.23732,
   3.620948,
   3.080802,
   2.607565,
   2.194227,
   1.835019,
   1.524791,
   1.258715,
   1.258715,
   0,
   1.258715};
   graph = new TGraph(101,Ds2HPi0_fx338,Ds2HPi0_fy338);
   graph->SetName("Ds2HPi0");
   graph->SetTitle("Projection of weighted sum of RS components");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#666666");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_Ds2HPi0338 = new TH1F("Graph_Ds2HPi0338","Projection of weighted sum of RS components",101,1709,2141);
   Graph_Ds2HPi0338->SetMinimum(0);
   Graph_Ds2HPi0338->SetMaximum(199.4319);
   Graph_Ds2HPi0338->SetDirectory(0);
   Graph_Ds2HPi0338->SetStats(0);
   Graph_Ds2HPi0338->SetLineWidth(2);
   Graph_Ds2HPi0338->SetMarkerStyle(20);
   Graph_Ds2HPi0338->SetMarkerSize(0.5);
   Graph_Ds2HPi0338->GetXaxis()->SetNdivisions(505);
   Graph_Ds2HPi0338->GetXaxis()->SetLabelFont(133);
   Graph_Ds2HPi0338->GetXaxis()->SetLabelOffset(0.01);
   Graph_Ds2HPi0338->GetXaxis()->SetLabelSize(30);
   Graph_Ds2HPi0338->GetXaxis()->SetTitleSize(36);
   Graph_Ds2HPi0338->GetXaxis()->SetTitleOffset(0.95);
   Graph_Ds2HPi0338->GetXaxis()->SetTitleFont(133);
   Graph_Ds2HPi0338->GetYaxis()->SetLabelFont(133);
   Graph_Ds2HPi0338->GetYaxis()->SetLabelOffset(0.01);
   Graph_Ds2HPi0338->GetYaxis()->SetLabelSize(30);
   Graph_Ds2HPi0338->GetYaxis()->SetTitleSize(36);
   Graph_Ds2HPi0338->GetYaxis()->SetTitleOffset(0.95);
   Graph_Ds2HPi0338->GetYaxis()->SetTitleFont(133);
   Graph_Ds2HPi0338->GetZaxis()->SetLabelFont(133);
   Graph_Ds2HPi0338->GetZaxis()->SetLabelSize(30);
   Graph_Ds2HPi0338->GetZaxis()->SetTitleSize(36);
   Graph_Ds2HPi0338->GetZaxis()->SetTitleOffset(1.2);
   Graph_Ds2HPi0338->GetZaxis()->SetTitleFont(133);
   graph->SetHistogram(Graph_Ds2HPi0338);
   
   graph->Draw("l");
   
   Double_t realpi0_fx339[76] = {
   1745,
   1745,
   1750,
   1755,
   1760,
   1765,
   1770,
   1775,
   1780,
   1785,
   1790,
   1795,
   1800,
   1805,
   1810,
   1815,
   1820,
   1825,
   1830,
   1835,
   1840,
   1845,
   1850,
   1855,
   1860,
   1865,
   1870,
   1875,
   1880,
   1885,
   1890,
   1895,
   1900,
   1905,
   1910,
   1915,
   1920,
   1925,
   1930,
   1935,
   1940,
   1945,
   1950,
   1955,
   1960,
   1965,
   1970,
   1975,
   1980,
   1985,
   1990,
   1995,
   2000,
   2005,
   2010,
   2015,
   2020,
   2025,
   2030,
   2035,
   2040,
   2045,
   2050,
   2055,
   2060,
   2065,
   2070,
   2075,
   2080,
   2085,
   2090,
   2095,
   2100,
   2100,
   2105,
   2105};
   Double_t realpi0_fy339[76] = {
   0,
   231.3468,
   231.3468,
   226.6398,
   222.0671,
   217.6245,
   213.308,
   209.1139,
   205.0385,
   201.0781,
   197.2292,
   193.4885,
   189.8526,
   186.3185,
   182.883,
   179.5431,
   176.296,
   173.1389,
   170.069,
   167.0837,
   164.1805,
   161.3568,
   158.6103,
   155.9387,
   153.3397,
   150.8112,
   148.3509,
   145.957,
   143.6273,
   141.36,
   139.1531,
   137.005,
   134.9137,
   132.8777,
   130.8953,
   128.9649,
   127.0849,
   125.2538,
   123.4702,
   121.7327,
   120.0399,
   118.3904,
   116.7831,
   115.2166,
   113.6897,
   112.2013,
   110.7503,
   109.3354,
   107.9558,
   106.6102,
   105.2978,
   104.0176,
   102.7686,
   101.5499,
   100.3606,
   99.19983,
   98.06682,
   96.96072,
   95.88077,
   94.82619,
   93.79625,
   92.79024,
   91.80747,
   90.84726,
   89.90897,
   88.99196,
   88.09562,
   87.21936,
   86.36261,
   85.5248,
   84.70539,
   83.90387,
   83.11972,
   83.11972,
   0,
   83.11972};
   graph = new TGraph(76,realpi0_fx339,realpi0_fy339);
   graph->SetName("realpi0");
   graph->SetTitle("Projection of weighted sum of RS components");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#00cc00");
   graph->SetLineColor(ci);
   graph->SetLineStyle(3);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_realpi0339 = new TH1F("Graph_realpi0339","Projection of weighted sum of RS components",100,1709,2141);
   Graph_realpi0339->SetMinimum(0);
   Graph_realpi0339->SetMaximum(254.4814);
   Graph_realpi0339->SetDirectory(0);
   Graph_realpi0339->SetStats(0);
   Graph_realpi0339->SetLineWidth(2);
   Graph_realpi0339->SetMarkerStyle(20);
   Graph_realpi0339->SetMarkerSize(0.5);
   Graph_realpi0339->GetXaxis()->SetNdivisions(505);
   Graph_realpi0339->GetXaxis()->SetLabelFont(133);
   Graph_realpi0339->GetXaxis()->SetLabelOffset(0.01);
   Graph_realpi0339->GetXaxis()->SetLabelSize(30);
   Graph_realpi0339->GetXaxis()->SetTitleSize(36);
   Graph_realpi0339->GetXaxis()->SetTitleOffset(0.95);
   Graph_realpi0339->GetXaxis()->SetTitleFont(133);
   Graph_realpi0339->GetYaxis()->SetLabelFont(133);
   Graph_realpi0339->GetYaxis()->SetLabelOffset(0.01);
   Graph_realpi0339->GetYaxis()->SetLabelSize(30);
   Graph_realpi0339->GetYaxis()->SetTitleSize(36);
   Graph_realpi0339->GetYaxis()->SetTitleOffset(0.95);
   Graph_realpi0339->GetYaxis()->SetTitleFont(133);
   Graph_realpi0339->GetZaxis()->SetLabelFont(133);
   Graph_realpi0339->GetZaxis()->SetLabelSize(30);
   Graph_realpi0339->GetZaxis()->SetTitleSize(36);
   Graph_realpi0339->GetZaxis()->SetTitleOffset(1.2);
   Graph_realpi0339->GetZaxis()->SetTitleFont(133);
   graph->SetHistogram(Graph_realpi0339);
   
   graph->Draw("l");
   
   Double_t purecomb_fx340[76] = {
   1745,
   1745,
   1750,
   1755,
   1760,
   1765,
   1770,
   1775,
   1780,
   1785,
   1790,
   1795,
   1800,
   1805,
   1810,
   1815,
   1820,
   1825,
   1830,
   1835,
   1840,
   1845,
   1850,
   1855,
   1860,
   1865,
   1870,
   1875,
   1880,
   1885,
   1890,
   1895,
   1900,
   1905,
   1910,
   1915,
   1920,
   1925,
   1930,
   1935,
   1940,
   1945,
   1950,
   1955,
   1960,
   1965,
   1970,
   1975,
   1980,
   1985,
   1990,
   1995,
   2000,
   2005,
   2010,
   2015,
   2020,
   2025,
   2030,
   2035,
   2040,
   2045,
   2050,
   2055,
   2060,
   2065,
   2070,
   2075,
   2080,
   2085,
   2090,
   2095,
   2100,
   2100,
   2105,
   2105};
   Double_t purecomb_fy340[76] = {
   0,
   958.2355,
   958.2355,
   921.6474,
   886.5181,
   852.7871,
   820.3964,
   789.2902,
   759.4155,
   730.7214,
   703.1592,
   676.6823,
   651.2462,
   626.808,
   603.3269,
   580.7638,
   559.0812,
   538.2433,
   518.2156,
   498.9653,
   480.4609,
   462.6722,
   445.5702,
   429.1274,
   413.3171,
   398.114,
   383.4936,
   369.4328,
   355.909,
   342.901,
   330.3881,
   318.3507,
   306.7699,
   295.6276,
   284.9066,
   274.59,
   264.6622,
   255.1076,
   245.9118,
   237.0606,
   228.5406,
   220.3388,
   212.4428,
   204.8408,
   197.5213,
   190.4733,
   183.6865,
   177.1506,
   170.856,
   164.7934,
   158.9539,
   153.329,
   147.9104,
   142.6902,
   137.6609,
   132.8152,
   128.1462,
   123.6471,
   119.3114,
   115.1331,
   111.1062,
   107.2248,
   103.4837,
   99.87752,
   96.40117,
   93.04982,
   89.81879,
   86.7036,
   83.69994,
   80.80365,
   78.01075,
   75.31741,
   72.71994,
   72.71994,
   0,
   72.71994};
   graph = new TGraph(76,purecomb_fx340,purecomb_fy340);
   graph->SetName("purecomb");
   graph->SetTitle("Projection of weighted sum of RS components");
   graph->SetFillStyle(1000);
   graph->SetLineStyle(2);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_purecomb340 = new TH1F("Graph_purecomb340","Projection of weighted sum of RS components",100,1709,2141);
   Graph_purecomb340->SetMinimum(0);
   Graph_purecomb340->SetMaximum(1054.059);
   Graph_purecomb340->SetDirectory(0);
   Graph_purecomb340->SetStats(0);
   Graph_purecomb340->SetLineWidth(2);
   Graph_purecomb340->SetMarkerStyle(20);
   Graph_purecomb340->SetMarkerSize(0.5);
   Graph_purecomb340->GetXaxis()->SetNdivisions(505);
   Graph_purecomb340->GetXaxis()->SetLabelFont(133);
   Graph_purecomb340->GetXaxis()->SetLabelOffset(0.01);
   Graph_purecomb340->GetXaxis()->SetLabelSize(30);
   Graph_purecomb340->GetXaxis()->SetTitleSize(36);
   Graph_purecomb340->GetXaxis()->SetTitleOffset(0.95);
   Graph_purecomb340->GetXaxis()->SetTitleFont(133);
   Graph_purecomb340->GetYaxis()->SetLabelFont(133);
   Graph_purecomb340->GetYaxis()->SetLabelOffset(0.01);
   Graph_purecomb340->GetYaxis()->SetLabelSize(30);
   Graph_purecomb340->GetYaxis()->SetTitleSize(36);
   Graph_purecomb340->GetYaxis()->SetTitleOffset(0.95);
   Graph_purecomb340->GetYaxis()->SetTitleFont(133);
   Graph_purecomb340->GetZaxis()->SetLabelFont(133);
   Graph_purecomb340->GetZaxis()->SetLabelSize(30);
   Graph_purecomb340->GetZaxis()->SetTitleSize(36);
   Graph_purecomb340->GetZaxis()->SetTitleOffset(1.2);
   Graph_purecomb340->GetZaxis()->SetTitleFont(133);
   graph->SetHistogram(Graph_purecomb340);
   
   graph->Draw("l");
   
   Double_t D2HPi0_misid_fx341[95] = {
   1745,
   1745,
   1750,
   1755,
   1760,
   1765,
   1770,
   1775,
   1780,
   1785,
   1790,
   1795,
   1800,
   1805,
   1810,
   1815,
   1820,
   1825,
   1830,
   1835,
   1840,
   1845,
   1850,
   1855,
   1860,
   1865,
   1870,
   1875,
   1880,
   1885,
   1890,
   1895,
   1897.5,
   1900,
   1902.5,
   1905,
   1907.5,
   1910,
   1915,
   1920,
   1925,
   1927.5,
   1930,
   1932.5,
   1935,
   1937.5,
   1940,
   1942.5,
   1945,
   1947.5,
   1950,
   1952.5,
   1955,
   1957.5,
   1960,
   1962.5,
   1965,
   1967.5,
   1970,
   1972.5,
   1975,
   1980,
   1985,
   1990,
   1995,
   1997.5,
   2000,
   2002.5,
   2005,
   2010,
   2012.5,
   2015,
   2017.5,
   2020,
   2022.5,
   2025,
   2027.5,
   2030,
   2035,
   2040,
   2045,
   2050,
   2055,
   2060,
   2065,
   2070,
   2075,
   2080,
   2085,
   2090,
   2095,
   2100,
   2100,
   2105,
   2105};
   Double_t D2HPi0_misid_fy341[95] = {
   0,
   0.0778745,
   0.0778745,
   0.08384712,
   0.09038141,
   0.09754501,
   0.1054167,
   0.1140889,
   0.12367,
   0.1342883,
   0.146095,
   0.1592694,
   0.174023,
   0.1906052,
   0.2093086,
   0.2304753,
   0.2545025,
   0.2818484,
   0.313038,
   0.3486677,
   0.3894115,
   0.4360258,
   0.4892755,
   0.54975,
   0.6183348,
   0.6960694,
   0.7841879,
   0.8842231,
   0.9981587,
   1.128601,
   1.278354,
   1.45135,
   1.548133,
   1.652708,
   1.765819,
   1.88823,
   2.020706,
   2.161549,
   2.453321,
   2.749099,
   3.035261,
   3.170054,
   3.296879,
   3.414107,
   3.520398,
   3.61481,
   3.696892,
   3.7652,
   3.817358,
   3.853243,
   3.873156,
   3.877772,
   3.868086,
   3.845019,
   3.80685,
   3.753926,
   3.687415,
   3.608617,
   3.518944,
   3.4199,
   3.313069,
   3.082745,
   2.841992,
   2.605692,
   2.389424,
   2.293377,
   2.189475,
   2.065644,
   1.921666,
   1.596719,
   1.434121,
   1.282967,
   1.148439,
   1.03229,
   0.9335586,
   0.8497544,
   0.7779564,
   0.7155315,
   0.6112035,
   0.5266565,
   0.4568244,
   0.3985591,
   0.3494661,
   0.3076324,
   0.2715539,
   0.2400781,
   0.2123404,
   0.1877013,
   0.1656904,
   0.1459594,
   0.128245,
   0.112342,
   0.112342,
   0,
   0.112342};
   graph = new TGraph(95,D2HPi0_misid_fx341,D2HPi0_misid_fy341);
   graph->SetName("D2HPi0_misid");
   graph->SetTitle("Projection of weighted sum of RS components");

   ci = TColor::GetColor("#ffcc00");
   graph->SetFillColor(ci);
   graph->SetFillStyle(3004);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(0);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_D2HPi0_misid341 = new TH1F("Graph_D2HPi0_misid341","Projection of weighted sum of RS components",100,1709,2141);
   Graph_D2HPi0_misid341->SetMinimum(0);
   Graph_D2HPi0_misid341->SetMaximum(4.26555);
   Graph_D2HPi0_misid341->SetDirectory(0);
   Graph_D2HPi0_misid341->SetStats(0);
   Graph_D2HPi0_misid341->SetLineWidth(2);
   Graph_D2HPi0_misid341->SetMarkerStyle(20);
   Graph_D2HPi0_misid341->SetMarkerSize(0.5);
   Graph_D2HPi0_misid341->GetXaxis()->SetNdivisions(505);
   Graph_D2HPi0_misid341->GetXaxis()->SetLabelFont(133);
   Graph_D2HPi0_misid341->GetXaxis()->SetLabelOffset(0.01);
   Graph_D2HPi0_misid341->GetXaxis()->SetLabelSize(30);
   Graph_D2HPi0_misid341->GetXaxis()->SetTitleSize(36);
   Graph_D2HPi0_misid341->GetXaxis()->SetTitleOffset(0.95);
   Graph_D2HPi0_misid341->GetXaxis()->SetTitleFont(133);
   Graph_D2HPi0_misid341->GetYaxis()->SetLabelFont(133);
   Graph_D2HPi0_misid341->GetYaxis()->SetLabelOffset(0.01);
   Graph_D2HPi0_misid341->GetYaxis()->SetLabelSize(30);
   Graph_D2HPi0_misid341->GetYaxis()->SetTitleSize(36);
   Graph_D2HPi0_misid341->GetYaxis()->SetTitleOffset(0.95);
   Graph_D2HPi0_misid341->GetYaxis()->SetTitleFont(133);
   Graph_D2HPi0_misid341->GetZaxis()->SetLabelFont(133);
   Graph_D2HPi0_misid341->GetZaxis()->SetLabelSize(30);
   Graph_D2HPi0_misid341->GetZaxis()->SetTitleSize(36);
   Graph_D2HPi0_misid341->GetZaxis()->SetTitleOffset(1.2);
   Graph_D2HPi0_misid341->GetZaxis()->SetTitleFont(133);
   graph->SetHistogram(Graph_D2HPi0_misid341);
   
   graph->Draw("f");
   
   Double_t Ds2HPi0_misid_fx342[90] = {
   1745,
   1745,
   1750,
   1755,
   1760,
   1765,
   1770,
   1775,
   1780,
   1785,
   1790,
   1795,
   1800,
   1805,
   1810,
   1815,
   1820,
   1825,
   1830,
   1835,
   1840,
   1845,
   1850,
   1855,
   1860,
   1865,
   1870,
   1875,
   1880,
   1885,
   1890,
   1895,
   1900,
   1905,
   1910,
   1915,
   1920,
   1925,
   1930,
   1935,
   1940,
   1945,
   1950,
   1955,
   1960,
   1965,
   1970,
   1975,
   1977.5,
   1980,
   1985,
   1990,
   1995,
   2000,
   2005,
   2010,
   2015,
   2020,
   2022.5,
   2025,
   2027.5,
   2030,
   2032.5,
   2035,
   2037.5,
   2040,
   2042.5,
   2045,
   2047.5,
   2050,
   2052.5,
   2055,
   2057.5,
   2060,
   2062.5,
   2065,
   2067.5,
   2070,
   2072.5,
   2075,
   2080,
   2085,
   2090,
   2092.5,
   2095,
   2097.5,
   2100,
   2100,
   2105,
   2105};
   Double_t Ds2HPi0_misid_fy342[90] = {
   0,
   0.0005768701,
   0.0005768701,
   0.0006122464,
   0.0006499566,
   0.0006901628,
   0.0007330393,
   0.000778773,
   0.0008275652,
   0.0008796319,
   0.0009352059,
   0.0009945382,
   0.0010579,
   0.001125584,
   0.00119791,
   0.001275216,
   0.001357182,
   0.001443628,
   0.001534766,
   0.001630841,
   0.001732149,
   0.001839046,
   0.001951988,
   0.002071555,
   0.002198501,
   0.002333811,
   0.002478762,
   0.002635005,
   0.002804649,
   0.002990348,
   0.003195384,
   0.003423747,
   0.003680185,
   0.003970224,
   0.004300144,
   0.004676914,
   0.005108069,
   0.005601449,
   0.006162857,
   0.006798976,
   0.007517146,
   0.008324398,
   0.009227581,
   0.01023391,
   0.01135242,
   0.01259726,
   0.01399542,
   0.01560549,
   0.01652806,
   0.01756849,
   0.01993751,
   0.0226453,
   0.02571459,
   0.02915789,
   0.03296932,
   0.03696724,
   0.04095026,
   0.04471448,
   0.04644189,
   0.04802472,
   0.04943116,
   0.05062946,
   0.05158852,
   0.05227839,
   0.0526706,
   0.05273873,
   0.05254956,
   0.05218801,
   0.05167868,
   0.05104058,
   0.05028477,
   0.04941355,
   0.04842153,
   0.04729808,
   0.04603082,
   0.04460931,
   0.04302832,
   0.04129007,
   0.03940514,
   0.03739207,
   0.033109,
   0.02876655,
   0.02463147,
   0.02270572,
   0.02089763,
   0.01921757,
   0.01767089,
   0.01767089,
   0,
   0.01767089};
   graph = new TGraph(90,Ds2HPi0_misid_fx342,Ds2HPi0_misid_fy342);
   graph->SetName("Ds2HPi0_misid");
   graph->SetTitle("Projection of weighted sum of RS components");

   ci = TColor::GetColor("#3399ff");
   graph->SetFillColor(ci);
   graph->SetFillStyle(3005);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(0);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_Ds2HPi0_misid342 = new TH1F("Graph_Ds2HPi0_misid342","Projection of weighted sum of RS components",100,1709,2141);
   Graph_Ds2HPi0_misid342->SetMinimum(0);
   Graph_Ds2HPi0_misid342->SetMaximum(0.0580126);
   Graph_Ds2HPi0_misid342->SetDirectory(0);
   Graph_Ds2HPi0_misid342->SetStats(0);
   Graph_Ds2HPi0_misid342->SetLineWidth(2);
   Graph_Ds2HPi0_misid342->SetMarkerStyle(20);
   Graph_Ds2HPi0_misid342->SetMarkerSize(0.5);
   Graph_Ds2HPi0_misid342->GetXaxis()->SetNdivisions(505);
   Graph_Ds2HPi0_misid342->GetXaxis()->SetLabelFont(133);
   Graph_Ds2HPi0_misid342->GetXaxis()->SetLabelOffset(0.01);
   Graph_Ds2HPi0_misid342->GetXaxis()->SetLabelSize(30);
   Graph_Ds2HPi0_misid342->GetXaxis()->SetTitleSize(36);
   Graph_Ds2HPi0_misid342->GetXaxis()->SetTitleOffset(0.95);
   Graph_Ds2HPi0_misid342->GetXaxis()->SetTitleFont(133);
   Graph_Ds2HPi0_misid342->GetYaxis()->SetLabelFont(133);
   Graph_Ds2HPi0_misid342->GetYaxis()->SetLabelOffset(0.01);
   Graph_Ds2HPi0_misid342->GetYaxis()->SetLabelSize(30);
   Graph_Ds2HPi0_misid342->GetYaxis()->SetTitleSize(36);
   Graph_Ds2HPi0_misid342->GetYaxis()->SetTitleOffset(0.95);
   Graph_Ds2HPi0_misid342->GetYaxis()->SetTitleFont(133);
   Graph_Ds2HPi0_misid342->GetZaxis()->SetLabelFont(133);
   Graph_Ds2HPi0_misid342->GetZaxis()->SetLabelSize(30);
   Graph_Ds2HPi0_misid342->GetZaxis()->SetTitleSize(36);
   Graph_Ds2HPi0_misid342->GetZaxis()->SetTitleOffset(1.2);
   Graph_Ds2HPi0_misid342->GetZaxis()->SetTitleFont(133);
   graph->SetHistogram(Graph_Ds2HPi0_misid342);
   
   graph->Draw("f");
   
   Double_t total_fx343[76] = {
   1745,
   1745,
   1750,
   1755,
   1760,
   1765,
   1770,
   1775,
   1780,
   1785,
   1790,
   1795,
   1800,
   1805,
   1810,
   1815,
   1820,
   1825,
   1830,
   1835,
   1840,
   1845,
   1850,
   1855,
   1860,
   1865,
   1870,
   1875,
   1880,
   1885,
   1890,
   1895,
   1900,
   1905,
   1910,
   1915,
   1920,
   1925,
   1930,
   1935,
   1940,
   1945,
   1950,
   1955,
   1960,
   1965,
   1970,
   1975,
   1980,
   1985,
   1990,
   1995,
   2000,
   2005,
   2010,
   2015,
   2020,
   2025,
   2030,
   2035,
   2040,
   2045,
   2050,
   2055,
   2060,
   2065,
   2070,
   2075,
   2080,
   2085,
   2090,
   2095,
   2100,
   2100,
   2105,
   2105};
   Double_t total_fy343[76] = {
   0,
   1201.548,
   1201.548,
   1161.724,
   1123.713,
   1087.48,
   1052.971,
   1020.165,
   989.05,
   959.6316,
   931.9342,
   906.0091,
   881.945,
   859.8844,
   840.052,
   822.8078,
   808.7687,
   799.0957,
   794.5148,
   795.2673,
   796.898,
   795.8118,
   789.4465,
   775.8424,
   754.4907,
   726.4674,
   694.0272,
   659.9105,
   626.6469,
   596.0415,
   569.0395,
   545.952,
   526.7329,
   511.2771,
   499.5259,
   491.4745,
   487.2563,
   487.2306,
   492.0862,
   500.6038,
   509.2745,
   515.4961,
   516.8154,
   511.9454,
   500.4732,
   480.9164,
   454.176,
   423.6063,
   392.8552,
   364.3364,
   339.0573,
   317.1965,
   298.5415,
   282.6152,
   268.9485,
   257.1324,
   246.8087,
   237.6637,
   229.4432,
   221.9584,
   215.0724,
   208.6823,
   202.7084,
   197.0878,
   191.7722,
   186.7248,
   181.9187,
   177.3333,
   172.9531,
   168.7653,
   164.7589,
   160.9238,
   157.2502,
   157.2502,
   0,
   157.2502};
   graph = new TGraph(76,total_fx343,total_fy343);
   graph->SetName("total");
   graph->SetTitle("Projection of weighted sum of RS components");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_total343 = new TH1F("Graph_total343","Projection of weighted sum of RS components",100,1709,2141);
   Graph_total343->SetMinimum(0);
   Graph_total343->SetMaximum(1321.703);
   Graph_total343->SetDirectory(0);
   Graph_total343->SetStats(0);
   Graph_total343->SetLineWidth(2);
   Graph_total343->SetMarkerStyle(20);
   Graph_total343->SetMarkerSize(0.5);
   Graph_total343->GetXaxis()->SetNdivisions(505);
   Graph_total343->GetXaxis()->SetLabelFont(133);
   Graph_total343->GetXaxis()->SetLabelOffset(0.01);
   Graph_total343->GetXaxis()->SetLabelSize(30);
   Graph_total343->GetXaxis()->SetTitleSize(36);
   Graph_total343->GetXaxis()->SetTitleOffset(0.95);
   Graph_total343->GetXaxis()->SetTitleFont(133);
   Graph_total343->GetYaxis()->SetLabelFont(133);
   Graph_total343->GetYaxis()->SetLabelOffset(0.01);
   Graph_total343->GetYaxis()->SetLabelSize(30);
   Graph_total343->GetYaxis()->SetTitleSize(36);
   Graph_total343->GetYaxis()->SetTitleOffset(0.95);
   Graph_total343->GetYaxis()->SetTitleFont(133);
   Graph_total343->GetZaxis()->SetLabelFont(133);
   Graph_total343->GetZaxis()->SetLabelSize(30);
   Graph_total343->GetZaxis()->SetTitleSize(36);
   Graph_total343->GetZaxis()->SetTitleOffset(1.2);
   Graph_total343->GetZaxis()->SetTitleFont(133);
   graph->SetHistogram(Graph_total343);
   
   graph->Draw("l");
   
   Double_t h_reducedData_Cut[m_cat_global==m_cat_global::y2011_kaon_brem0_plus||m_cat_global==m_cat_global::y2012_kaon_brem0_plus||m_cat_global==m_cat_global::Run2_kaon_brem0_plus||m_cat_global==m_cat_global::y2011_kaon_brem0_minus||m_cat_global==m_cat_global::y2012_kaon_brem0_minus||m_cat_global==m_cat_global::Run2_kaon_brem0_minus||m_cat_global==m_cat_global::y2011_kaon_brem1_plus||m_cat_global==m_cat_global::y2012_kaon_brem1_plus||m_cat_global==m_cat_global::Run2_kaon_brem1_plus||m_cat_global==m_cat_global::y2011_kaon_brem1_minus||m_cat_global==m_cat_global::y2012_kaon_brem1_minus||m_cat_global==m_cat_global::Run2_kaon_brem1_minus]_fx3098[70] = {
   1752.5,
   1757.5,
   1762.5,
   1767.5,
   1772.5,
   1777.5,
   1782.5,
   1787.5,
   1792.5,
   1797.5,
   1802.5,
   1807.5,
   1812.5,
   1817.5,
   1822.5,
   1827.5,
   1832.5,
   1837.5,
   1842.5,
   1847.5,
   1852.5,
   1857.5,
   1862.5,
   1867.5,
   1872.5,
   1877.5,
   1882.5,
   1887.5,
   1892.5,
   1897.5,
   1902.5,
   1907.5,
   1912.5,
   1917.5,
   1922.5,
   1927.5,
   1932.5,
   1937.5,
   1942.5,
   1947.5,
   1952.5,
   1957.5,
   1962.5,
   1967.5,
   1972.5,
   1977.5,
   1982.5,
   1987.5,
   1992.5,
   1997.5,
   2002.5,
   2007.5,
   2012.5,
   2017.5,
   2022.5,
   2027.5,
   2032.5,
   2037.5,
   2042.5,
   2047.5,
   2052.5,
   2057.5,
   2062.5,
   2067.5,
   2072.5,
   2077.5,
   2082.5,
   2087.5,
   2092.5,
   2097.5};
   Double_t h_reducedData_Cut[m_cat_global==m_cat_global::y2011_kaon_brem0_plus||m_cat_global==m_cat_global::y2012_kaon_brem0_plus||m_cat_global==m_cat_global::Run2_kaon_brem0_plus||m_cat_global==m_cat_global::y2011_kaon_brem0_minus||m_cat_global==m_cat_global::y2012_kaon_brem0_minus||m_cat_global==m_cat_global::Run2_kaon_brem0_minus||m_cat_global==m_cat_global::y2011_kaon_brem1_plus||m_cat_global==m_cat_global::y2012_kaon_brem1_plus||m_cat_global==m_cat_global::Run2_kaon_brem1_plus||m_cat_global==m_cat_global::y2011_kaon_brem1_minus||m_cat_global==m_cat_global::y2012_kaon_brem1_minus||m_cat_global==m_cat_global::Run2_kaon_brem1_minus]_fy3098[70] = {
   1219,
   1151,
   1171,
   1083,
   1089,
   1039,
   942,
   862,
   913,
   858,
   824,
   810,
   834,
   826,
   807,
   837,
   827,
   783,
   815,
   804,
   771,
   771,
   759,
   724,
   641,
   595,
   581,
   549,
   565,
   534,
   515,
   494,
   485,
   493,
   553,
   461,
   495,
   499,
   498,
   507,
   551,
   526,
   508,
   468,
   434,
   415,
   399,
   328,
   345,
   293,
   277,
   250,
   254,
   236,
   215,
   233,
   220,
   235,
   189,
   207,
   217,
   207,
   176,
   187,
   199,
   171,
   162,
   203,
   167,
   180};
   Double_t h_reducedData_Cut[m_cat_global==m_cat_global::y2011_kaon_brem0_plus||m_cat_global==m_cat_global::y2012_kaon_brem0_plus||m_cat_global==m_cat_global::Run2_kaon_brem0_plus||m_cat_global==m_cat_global::y2011_kaon_brem0_minus||m_cat_global==m_cat_global::y2012_kaon_brem0_minus||m_cat_global==m_cat_global::Run2_kaon_brem0_minus||m_cat_global==m_cat_global::y2011_kaon_brem1_plus||m_cat_global==m_cat_global::y2012_kaon_brem1_plus||m_cat_global==m_cat_global::Run2_kaon_brem1_plus||m_cat_global==m_cat_global::y2011_kaon_brem1_minus||m_cat_global==m_cat_global::y2012_kaon_brem1_minus||m_cat_global==m_cat_global::Run2_kaon_brem1_minus]_felx3098[70] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t h_reducedData_Cut[m_cat_global==m_cat_global::y2011_kaon_brem0_plus||m_cat_global==m_cat_global::y2012_kaon_brem0_plus||m_cat_global==m_cat_global::Run2_kaon_brem0_plus||m_cat_global==m_cat_global::y2011_kaon_brem0_minus||m_cat_global==m_cat_global::y2012_kaon_brem0_minus||m_cat_global==m_cat_global::Run2_kaon_brem0_minus||m_cat_global==m_cat_global::y2011_kaon_brem1_plus||m_cat_global==m_cat_global::y2012_kaon_brem1_plus||m_cat_global==m_cat_global::Run2_kaon_brem1_plus||m_cat_global==m_cat_global::y2011_kaon_brem1_minus||m_cat_global==m_cat_global::y2012_kaon_brem1_minus||m_cat_global==m_cat_global::Run2_kaon_brem1_minus]_fely3098[70] = {
   34.41776,
   33.43008,
   33.72353,
   32.41276,
   32.50379,
   31.7374,
   30.19609,
   28.86409,
   29.72003,
   28.7959,
   28.20975,
   27.96489,
   28.38339,
   28.24456,
   27.91215,
   28.43527,
   28.26195,
   27.4866,
   28.05258,
   27.8593,
   27.27139,
   27.27139,
   27.05449,
   26.41189,
   24.82291,
   23.89775,
   23.60913,
   22.93608,
   23.27499,
   22.61385,
   22.19912,
   21.73173,
   21.52839,
   21.70923,
   23.02127,
   20.97673,
   21.75421,
   21.8439,
   21.82151,
   22.02221,
   22.97871,
   22.44014,
   22.0444,
   21.13909,
   20.33867,
   19.87768,
   19.48124,
   17.61767,
   18.0809,
   16.62454,
   16.15083,
   15.31929,
   15.44522,
   14.87043,
   14.1714,
   14.77252,
   14.34082,
   14.83786,
   13.25682,
   13.89618,
   14.2394,
   13.89618,
   12.77592,
   13.18393,
   13.61559,
   12.58625,
   12.23774,
   13.75658,
   12.43252,
   12.92572};
   Double_t h_reducedData_Cut[m_cat_global==m_cat_global::y2011_kaon_brem0_plus||m_cat_global==m_cat_global::y2012_kaon_brem0_plus||m_cat_global==m_cat_global::Run2_kaon_brem0_plus||m_cat_global==m_cat_global::y2011_kaon_brem0_minus||m_cat_global==m_cat_global::y2012_kaon_brem0_minus||m_cat_global==m_cat_global::Run2_kaon_brem0_minus||m_cat_global==m_cat_global::y2011_kaon_brem1_plus||m_cat_global==m_cat_global::y2012_kaon_brem1_plus||m_cat_global==m_cat_global::Run2_kaon_brem1_plus||m_cat_global==m_cat_global::y2011_kaon_brem1_minus||m_cat_global==m_cat_global::y2012_kaon_brem1_minus||m_cat_global==m_cat_global::Run2_kaon_brem1_minus]_fehx3098[70] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t h_reducedData_Cut[m_cat_global==m_cat_global::y2011_kaon_brem0_plus||m_cat_global==m_cat_global::y2012_kaon_brem0_plus||m_cat_global==m_cat_global::Run2_kaon_brem0_plus||m_cat_global==m_cat_global::y2011_kaon_brem0_minus||m_cat_global==m_cat_global::y2012_kaon_brem0_minus||m_cat_global==m_cat_global::Run2_kaon_brem0_minus||m_cat_global==m_cat_global::y2011_kaon_brem1_plus||m_cat_global==m_cat_global::y2012_kaon_brem1_plus||m_cat_global==m_cat_global::Run2_kaon_brem1_plus||m_cat_global==m_cat_global::y2011_kaon_brem1_minus||m_cat_global==m_cat_global::y2012_kaon_brem1_minus||m_cat_global==m_cat_global::Run2_kaon_brem1_minus]_fehy3098[70] = {
   35.41776,
   34.43008,
   34.72353,
   33.41276,
   33.50379,
   32.7374,
   31.19609,
   29.86409,
   30.72003,
   29.7959,
   29.20975,
   28.96489,
   29.38339,
   29.24456,
   28.91215,
   29.43527,
   29.26195,
   28.4866,
   29.05258,
   28.8593,
   28.27139,
   28.27139,
   28.05449,
   27.41189,
   25.82291,
   24.89775,
   24.60913,
   23.93608,
   24.27499,
   23.61385,
   23.19912,
   22.73173,
   22.52839,
   22.70923,
   24.02127,
   21.97673,
   22.75421,
   22.8439,
   22.82151,
   23.02221,
   23.97871,
   23.44014,
   23.0444,
   22.13909,
   21.33867,
   20.87768,
   20.48124,
   18.61767,
   19.0809,
   17.62454,
   17.15083,
   16.31929,
   16.44522,
   15.87043,
   15.1714,
   15.77252,
   15.34082,
   15.83786,
   14.25682,
   14.89618,
   15.2394,
   14.89618,
   13.77592,
   14.18393,
   14.61559,
   13.58625,
   13.23774,
   14.75658,
   13.43252,
   13.92572};
   grae = new TGraphAsymmErrors(70,h_reducedData_Cut[m_cat_global==m_cat_global::y2011_kaon_brem0_plus||m_cat_global==m_cat_global::y2012_kaon_brem0_plus||m_cat_global==m_cat_global::Run2_kaon_brem0_plus||m_cat_global==m_cat_global::y2011_kaon_brem0_minus||m_cat_global==m_cat_global::y2012_kaon_brem0_minus||m_cat_global==m_cat_global::Run2_kaon_brem0_minus||m_cat_global==m_cat_global::y2011_kaon_brem1_plus||m_cat_global==m_cat_global::y2012_kaon_brem1_plus||m_cat_global==m_cat_global::Run2_kaon_brem1_plus||m_cat_global==m_cat_global::y2011_kaon_brem1_minus||m_cat_global==m_cat_global::y2012_kaon_brem1_minus||m_cat_global==m_cat_global::Run2_kaon_brem1_minus]_fx3098,h_reducedData_Cut[m_cat_global==m_cat_global::y2011_kaon_brem0_plus||m_cat_global==m_cat_global::y2012_kaon_brem0_plus||m_cat_global==m_cat_global::Run2_kaon_brem0_plus||m_cat_global==m_cat_global::y2011_kaon_brem0_minus||m_cat_global==m_cat_global::y2012_kaon_brem0_minus||m_cat_global==m_cat_global::Run2_kaon_brem0_minus||m_cat_global==m_cat_global::y2011_kaon_brem1_plus||m_cat_global==m_cat_global::y2012_kaon_brem1_plus||m_cat_global==m_cat_global::Run2_kaon_brem1_plus||m_cat_global==m_cat_global::y2011_kaon_brem1_minus||m_cat_global==m_cat_global::y2012_kaon_brem1_minus||m_cat_global==m_cat_global::Run2_kaon_brem1_minus]_fy3098,h_reducedData_Cut[m_cat_global==m_cat_global::y2011_kaon_brem0_plus||m_cat_global==m_cat_global::y2012_kaon_brem0_plus||m_cat_global==m_cat_global::Run2_kaon_brem0_plus||m_cat_global==m_cat_global::y2011_kaon_brem0_minus||m_cat_global==m_cat_global::y2012_kaon_brem0_minus||m_cat_global==m_cat_global::Run2_kaon_brem0_minus||m_cat_global==m_cat_global::y2011_kaon_brem1_plus||m_cat_global==m_cat_global::y2012_kaon_brem1_plus||m_cat_global==m_cat_global::Run2_kaon_brem1_plus||m_cat_global==m_cat_global::y2011_kaon_brem1_minus||m_cat_global==m_cat_global::y2012_kaon_brem1_minus||m_cat_global==m_cat_global::Run2_kaon_brem1_minus]_felx3098,h_reducedData_Cut[m_cat_global==m_cat_global::y2011_kaon_brem0_plus||m_cat_global==m_cat_global::y2012_kaon_brem0_plus||m_cat_global==m_cat_global::Run2_kaon_brem0_plus||m_cat_global==m_cat_global::y2011_kaon_brem0_minus||m_cat_global==m_cat_global::y2012_kaon_brem0_minus||m_cat_global==m_cat_global::Run2_kaon_brem0_minus||m_cat_global==m_cat_global::y2011_kaon_brem1_plus||m_cat_global==m_cat_global::y2012_kaon_brem1_plus||m_cat_global==m_cat_global::Run2_kaon_brem1_plus||m_cat_global==m_cat_global::y2011_kaon_brem1_minus||m_cat_global==m_cat_global::y2012_kaon_brem1_minus||m_cat_global==m_cat_global::Run2_kaon_brem1_minus]_fehx3098,h_reducedData_Cut[m_cat_global==m_cat_global::y2011_kaon_brem0_plus||m_cat_global==m_cat_global::y2012_kaon_brem0_plus||m_cat_global==m_cat_global::Run2_kaon_brem0_plus||m_cat_global==m_cat_global::y2011_kaon_brem0_minus||m_cat_global==m_cat_global::y2012_kaon_brem0_minus||m_cat_global==m_cat_global::Run2_kaon_brem0_minus||m_cat_global==m_cat_global::y2011_kaon_brem1_plus||m_cat_global==m_cat_global::y2012_kaon_brem1_plus||m_cat_global==m_cat_global::Run2_kaon_brem1_plus||m_cat_global==m_cat_global::y2011_kaon_brem1_minus||m_cat_global==m_cat_global::y2012_kaon_brem1_minus||m_cat_global==m_cat_global::Run2_kaon_brem1_minus]_fely3098,h_reducedData_Cut[m_cat_global==m_cat_global::y2011_kaon_brem0_plus||m_cat_global==m_cat_global::y2012_kaon_brem0_plus||m_cat_global==m_cat_global::Run2_kaon_brem0_plus||m_cat_global==m_cat_global::y2011_kaon_brem0_minus||m_cat_global==m_cat_global::y2012_kaon_brem0_minus||m_cat_global==m_cat_global::Run2_kaon_brem0_minus||m_cat_global==m_cat_global::y2011_kaon_brem1_plus||m_cat_global==m_cat_global::y2012_kaon_brem1_plus||m_cat_global==m_cat_global::Run2_kaon_brem1_plus||m_cat_global==m_cat_global::y2011_kaon_brem1_minus||m_cat_global==m_cat_global::y2012_kaon_brem1_minus||m_cat_global==m_cat_global::Run2_kaon_brem1_minus]_fehy3098);
   grae->SetName("h_reducedData_Cut[m_cat_global==m_cat_global::y2011_kaon_brem0_plus||m_cat_global==m_cat_global::y2012_kaon_brem0_plus||m_cat_global==m_cat_global::Run2_kaon_brem0_plus||m_cat_global==m_cat_global::y2011_kaon_brem0_minus||m_cat_global==m_cat_global::y2012_kaon_brem0_minus||m_cat_global==m_cat_global::Run2_kaon_brem0_minus||m_cat_global==m_cat_global::y2011_kaon_brem1_plus||m_cat_global==m_cat_global::y2012_kaon_brem1_plus||m_cat_global==m_cat_global::Run2_kaon_brem1_plus||m_cat_global==m_cat_global::y2011_kaon_brem1_minus||m_cat_global==m_cat_global::y2012_kaon_brem1_minus||m_cat_global==m_cat_global::Run2_kaon_brem1_minus]");
   grae->SetTitle("Histogram of reducedData_plot__D_dM");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_minuscB3098 = new TH1F("Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_minuscB3098","Histogram of reducedData_plot__D_dM",100,1715,2135);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_minuscB3098->SetMinimum(39.29671);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_minuscB3098->SetMaximum(1364.883);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_minuscB3098->SetDirectory(0);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_minuscB3098->SetStats(0);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_minuscB3098->SetLineWidth(2);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_minuscB3098->SetMarkerStyle(20);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_minuscB3098->SetMarkerSize(0.5);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_minuscB3098->GetXaxis()->SetNdivisions(505);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_minuscB3098->GetXaxis()->SetLabelFont(133);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_minuscB3098->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_minuscB3098->GetXaxis()->SetLabelSize(30);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_minuscB3098->GetXaxis()->SetTitleSize(36);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_minuscB3098->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_minuscB3098->GetXaxis()->SetTitleFont(133);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_minuscB3098->GetYaxis()->SetLabelFont(133);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_minuscB3098->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_minuscB3098->GetYaxis()->SetLabelSize(30);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_minuscB3098->GetYaxis()->SetTitleSize(36);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_minuscB3098->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_minuscB3098->GetYaxis()->SetTitleFont(133);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_minuscB3098->GetZaxis()->SetLabelFont(133);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_minuscB3098->GetZaxis()->SetLabelSize(30);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_minuscB3098->GetZaxis()->SetTitleSize(36);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_minuscB3098->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_minuscB3098->GetZaxis()->SetTitleFont(133);
   grae->SetHistogram(Graph_h_reducedData_Cut[m_cat_global==m_cat_global::y2011_kaon_brem0_plus||m_cat_global==m_cat_global::y2012_kaon_brem0_plus||m_cat_global==m_cat_global::Run2_kaon_brem0_plus||m_cat_global==m_cat_global::y2011_kaon_brem0_minus||m_cat_global==m_cat_global::y2012_kaon_brem0_minus||m_cat_global==m_cat_global::Run2_kaon_brem0_minus||m_cat_global==m_cat_global::y2011_kaon_brem1_plus||m_cat_global==m_cat_global::y2012_kaon_brem1_plus||m_cat_global==m_cat_global::Run2_kaon_brem1_plus||m_cat_global==m_cat_global::y2011_kaon_brem1_minus||m_cat_global==m_cat_global::y2012_kaon_brem1_minus||m_cat_global==m_cat_global::Run2_kaon_brem1_minus]3098);
   
   grae->Draw("p");
   
   TH1D *frame_cb150e20__98 = new TH1D("frame_cb150e20__98","A RooPlot of \"\"",70,1750,2100);
   frame_cb150e20__98->SetBinContent(1,1317.139);
   frame_cb150e20__98->SetMinimum(0.2);
   frame_cb150e20__98->SetMaximum(1317.139);
   frame_cb150e20__98->SetEntries(1);
   frame_cb150e20__98->SetDirectory(0);
   frame_cb150e20__98->SetStats(0);
   frame_cb150e20__98->SetLineWidth(2);
   frame_cb150e20__98->SetMarkerStyle(20);
   frame_cb150e20__98->SetMarkerSize(0.5);
   frame_cb150e20__98->GetXaxis()->SetTitle("#font[12]{m}(#font[12]{K^{+}}#pi^{0}) [MeV/#font[12]{c}^{2}] ");
   frame_cb150e20__98->GetXaxis()->SetNdivisions(505);
   frame_cb150e20__98->GetXaxis()->SetLabelFont(133);
   frame_cb150e20__98->GetXaxis()->SetLabelOffset(0.01);
   frame_cb150e20__98->GetXaxis()->SetLabelSize(30);
   frame_cb150e20__98->GetXaxis()->SetTitleSize(36);
   frame_cb150e20__98->GetXaxis()->SetTitleOffset(0.95);
   frame_cb150e20__98->GetXaxis()->SetTitleFont(133);
   frame_cb150e20__98->GetYaxis()->SetTitle("Candidates / (5 MeV/#it{c^{2}})");
   frame_cb150e20__98->GetYaxis()->SetLabelFont(133);
   frame_cb150e20__98->GetYaxis()->SetLabelOffset(0.01);
   frame_cb150e20__98->GetYaxis()->SetLabelSize(30);
   frame_cb150e20__98->GetYaxis()->SetTitleSize(36);
   frame_cb150e20__98->GetYaxis()->SetTitleOffset(0.95);
   frame_cb150e20__98->GetYaxis()->SetTitleFont(133);
   frame_cb150e20__98->GetZaxis()->SetLabelFont(133);
   frame_cb150e20__98->GetZaxis()->SetLabelSize(30);
   frame_cb150e20__98->GetZaxis()->SetTitleSize(36);
   frame_cb150e20__98->GetZaxis()->SetTitleOffset(1.2);
   frame_cb150e20__98->GetZaxis()->SetTitleFont(133);
   frame_cb150e20__98->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.675,0.55,0.925,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("data","Data","ep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(0.5);
   entry->SetTextFont(132);
   entry=leg->AddEntry("total","Total","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("D2HPi0","#it{D}^{#pm}#rightarrow#it{K}^{#pm}#pi^{0}","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(7);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Ds2HPi0","#it{D_{s}}^{#pm}#rightarrow#it{K}^{#pm}#pi^{0}","l");

   ci = TColor::GetColor("#666666");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("purecomb","Pure comb.","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(2);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("realpi0","Real-#pi^{0} comb.","l");

   ci = TColor::GetColor("#00cc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(3);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   TText *text = new TText(0.54,0.85,"LHCb");
   text->SetNDC();
   text->SetTextFont(133);
   text->SetTextSize(30);
   text->Draw();
   TLatex *   tex = new TLatex(0.54,0.8,"9 fb^{-1}");
tex->SetNDC();
   tex->SetTextFont(133);
   tex->SetTextSize(25);
   tex->SetLineWidth(2);
   tex->Draw();
   pad_D_fit->Modified();
   canvas_D_merged_kaon_merged_merged->cd();
   canvas_D_merged_kaon_merged_merged->Modified();
   canvas_D_merged_kaon_merged_merged->cd();
   canvas_D_merged_kaon_merged_merged->SetSelected(canvas_D_merged_kaon_merged_merged);
}


==> figs/Fig2d.C <==
void canvas_pi0_merged_kaon_merged_merged()
{
//=========Macro generated from canvas: canvas_pi0_merged_kaon_merged_merged/canvas_pi0_merged_kaon_merged_merged
//=========  (Tue Mar 16 04:43:39 2021) by ROOT version 6.20/02
   TCanvas *canvas_pi0_merged_kaon_merged_merged = new TCanvas("canvas_pi0_merged_kaon_merged_merged", "canvas_pi0_merged_kaon_merged_merged",0,0,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canvas_pi0_merged_kaon_merged_merged->SetHighLightColor(2);
   canvas_pi0_merged_kaon_merged_merged->Range(0,0,1,1);
   canvas_pi0_merged_kaon_merged_merged->SetFillColor(0);
   canvas_pi0_merged_kaon_merged_merged->SetBorderMode(0);
   canvas_pi0_merged_kaon_merged_merged->SetBorderSize(2);
   canvas_pi0_merged_kaon_merged_merged->SetTickx(1);
   canvas_pi0_merged_kaon_merged_merged->SetTicky(1);
   canvas_pi0_merged_kaon_merged_merged->SetLeftMargin(0.14);
   canvas_pi0_merged_kaon_merged_merged->SetRightMargin(0.05);
   canvas_pi0_merged_kaon_merged_merged->SetTopMargin(0.05);
   canvas_pi0_merged_kaon_merged_merged->SetBottomMargin(0.16);
   canvas_pi0_merged_kaon_merged_merged->SetFrameLineWidth(2);
   canvas_pi0_merged_kaon_merged_merged->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: pad_pi0_fit
   TPad *pad_pi0_fit = new TPad("pad_pi0_fit", "",0,0,1,1);
   pad_pi0_fit->Draw();
   pad_pi0_fit->cd();
   pad_pi0_fit->Range(74.44444,-169.9476,185.5556,893.475);
   pad_pi0_fit->SetFillColor(0);
   pad_pi0_fit->SetBorderMode(0);
   pad_pi0_fit->SetBorderSize(2);
   pad_pi0_fit->SetTickx(1);
   pad_pi0_fit->SetTicky(1);
   pad_pi0_fit->SetLeftMargin(0.14);
   pad_pi0_fit->SetRightMargin(0.05);
   pad_pi0_fit->SetTopMargin(0.05);
   pad_pi0_fit->SetBottomMargin(0.16);
   pad_pi0_fit->SetFrameLineWidth(2);
   pad_pi0_fit->SetFrameBorderMode(0);
   pad_pi0_fit->SetFrameLineWidth(2);
   pad_pi0_fit->SetFrameBorderMode(0);
   
   TH1D *frame_d236eca0__99 = new TH1D("frame_d236eca0__99","A RooPlot of \"\"",90,90,180);
   frame_d236eca0__99->SetBinContent(1,840.3039);
   frame_d236eca0__99->SetMinimum(0.2);
   frame_d236eca0__99->SetMaximum(840.3039);
   frame_d236eca0__99->SetEntries(1);
   frame_d236eca0__99->SetDirectory(0);
   frame_d236eca0__99->SetStats(0);
   frame_d236eca0__99->SetLineWidth(2);
   frame_d236eca0__99->SetMarkerStyle(20);
   frame_d236eca0__99->SetMarkerSize(0.5);
   frame_d236eca0__99->GetXaxis()->SetTitle("#font[12]{m}(#font[12]{e^{+}e^{#minus}#gamma}) [MeV/#font[12]{c}^{2}] ");
   frame_d236eca0__99->GetXaxis()->SetNdivisions(505);
   frame_d236eca0__99->GetXaxis()->SetLabelFont(133);
   frame_d236eca0__99->GetXaxis()->SetLabelOffset(0.01);
   frame_d236eca0__99->GetXaxis()->SetLabelSize(30);
   frame_d236eca0__99->GetXaxis()->SetTitleSize(36);
   frame_d236eca0__99->GetXaxis()->SetTitleOffset(0.95);
   frame_d236eca0__99->GetXaxis()->SetTitleFont(133);
   frame_d236eca0__99->GetYaxis()->SetTitle("Candidates / (1 MeV/#it{c^{2}})");
   frame_d236eca0__99->GetYaxis()->SetLabelFont(133);
   frame_d236eca0__99->GetYaxis()->SetLabelOffset(0.01);
   frame_d236eca0__99->GetYaxis()->SetLabelSize(30);
   frame_d236eca0__99->GetYaxis()->SetTitleSize(36);
   frame_d236eca0__99->GetYaxis()->SetTitleOffset(0.95);
   frame_d236eca0__99->GetYaxis()->SetTitleFont(133);
   frame_d236eca0__99->GetZaxis()->SetLabelFont(133);
   frame_d236eca0__99->GetZaxis()->SetLabelSize(30);
   frame_d236eca0__99->GetZaxis()->SetTitleSize(36);
   frame_d236eca0__99->GetZaxis()->SetTitleOffset(1.2);
   frame_d236eca0__99->GetZaxis()->SetTitleFont(133);
   frame_d236eca0__99->Draw("FUNC");
   
   Double_t data_fx3099[90] = {
   90.5,
   91.5,
   92.5,
   93.5,
   94.5,
   95.5,
   96.5,
   97.5,
   98.5,
   99.5,
   100.5,
   101.5,
   102.5,
   103.5,
   104.5,
   105.5,
   106.5,
   107.5,
   108.5,
   109.5,
   110.5,
   111.5,
   112.5,
   113.5,
   114.5,
   115.5,
   116.5,
   117.5,
   118.5,
   119.5,
   120.5,
   121.5,
   122.5,
   123.5,
   124.5,
   125.5,
   126.5,
   127.5,
   128.5,
   129.5,
   130.5,
   131.5,
   132.5,
   133.5,
   134.5,
   135.5,
   136.5,
   137.5,
   138.5,
   139.5,
   140.5,
   141.5,
   142.5,
   143.5,
   144.5,
   145.5,
   146.5,
   147.5,
   148.5,
   149.5,
   150.5,
   151.5,
   152.5,
   153.5,
   154.5,
   155.5,
   156.5,
   157.5,
   158.5,
   159.5,
   160.5,
   161.5,
   162.5,
   163.5,
   164.5,
   165.5,
   166.5,
   167.5,
   168.5,
   169.5,
   170.5,
   171.5,
   172.5,
   173.5,
   174.5,
   175.5,
   176.5,
   177.5,
   178.5,
   179.5};
   Double_t data_fy3099[90] = {
   145,
   132,
   156,
   166,
   150,
   155,
   153,
   172,
   172,
   209,
   181,
   197,
   181,
   224,
   211,
   233,
   248,
   253,
   231,
   231,
   259,
   273,
   251,
   293,
   311,
   330,
   341,
   360,
   387,
   449,
   429,
   446,
   442,
   516,
   532,
   581,
   609,
   598,
   675,
   734,
   690,
   747,
   677,
   728,
   736,
   772,
   728,
   725,
   752,
   748,
   714,
   671,
   635,
   652,
   627,
   622,
   542,
   575,
   535,
   550,
   568,
   456,
   500,
   477,
   507,
   460,
   465,
   462,
   411,
   417,
   427,
   396,
   401,
   431,
   431,
   411,
   377,
   388,
   379,
   372,
   364,
   366,
   383,
   394,
   338,
   334,
   382,
   356,
   373,
   368};
   Double_t data_felx3099[90] = {
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5};
   Double_t data_fely3099[90] = {
   11.55197,
   11,
   12,
   12.3938,
   11.75765,
   11.95994,
   11.87942,
   12.6244,
   12.6244,
   13.96548,
   12.96291,
   13.54457,
   12.96291,
   14.47498,
   14.03444,
   14.77252,
   15.25595,
   15.41383,
   14.70691,
   14.70691,
   15.60124,
   16.03028,
   15.35087,
   16.62454,
   17.14228,
   17.67278,
   17.97295,
   18.48025,
   19.17867,
   20.69552,
   20.21835,
   20.62463,
   20.52974,
   22.22114,
   22.57054,
   23.60913,
   24.18299,
   23.95915,
   25.48557,
   26.59705,
   25.77261,
   26.83587,
   25.52403,
   26.48611,
   26.63393,
   27.28939,
   26.48611,
   26.43047,
   26.92718,
   26.85416,
   26.22546,
   25.40849,
   24.70417,
   25.03919,
   24.54496,
   24.44494,
   22.78626,
   23.48437,
   22.63547,
   22.95741,
   23.33799,
   20.86001,
   21.86627,
   21.34605,
   22.02221,
   20.95344,
   21.06965,
   21,
   19.7793,
   19.9267,
   20.17003,
   19.40603,
   19.53123,
   20.26656,
   20.26656,
   19.7793,
   18.92292,
   19.20406,
   18.97434,
   18.79378,
   18.58533,
   18.63766,
   19.07677,
   19.35573,
   17.89157,
   17.78251,
   19.05121,
   18.37459,
   18.81968,
   18.68984};
   Double_t data_fehx3099[90] = {
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5};
   Double_t data_fehy3099[90] = {
   12.55197,
   12,
   13,
   13.3938,
   12.75765,
   12.95994,
   12.87942,
   13.6244,
   13.6244,
   14.96548,
   13.96291,
   14.54457,
   13.96291,
   15.47498,
   15.03444,
   15.77252,
   16.25595,
   16.41383,
   15.70691,
   15.70691,
   16.60124,
   17.03028,
   16.35087,
   17.62454,
   18.14228,
   18.67278,
   18.97295,
   19.48025,
   20.17867,
   21.69552,
   21.21835,
   21.62463,
   21.52974,
   23.22114,
   23.57054,
   24.60913,
   25.18299,
   24.95915,
   26.48557,
   27.59705,
   26.77261,
   27.83587,
   26.52403,
   27.48611,
   27.63393,
   28.28939,
   27.48611,
   27.43047,
   27.92718,
   27.85416,
   27.22546,
   26.40849,
   25.70417,
   26.03919,
   25.54496,
   25.44494,
   23.78626,
   24.48437,
   23.63547,
   23.95741,
   24.33799,
   21.86001,
   22.86627,
   22.34605,
   23.02221,
   21.95344,
   22.06965,
   22,
   20.7793,
   20.9267,
   21.17003,
   20.40603,
   20.53123,
   21.26656,
   21.26656,
   20.7793,
   19.92292,
   20.20406,
   19.97434,
   19.79378,
   19.58533,
   19.63766,
   20.07677,
   20.35573,
   18.89157,
   18.78251,
   20.05121,
   19.37459,
   19.81968,
   19.68984};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(90,data_fx3099,data_fy3099,data_felx3099,data_fehx3099,data_fely3099,data_fehy3099);
   grae->SetName("data");
   grae->SetTitle("Histogram of reducedData_plot__pi0_M");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_data3099 = new TH1F("Graph_data3099","Histogram of reducedData_plot__pi0_M",100,81,189);
   Graph_data3099->SetMinimum(53.07106);
   Graph_data3099->SetMaximum(868.2183);
   Graph_data3099->SetDirectory(0);
   Graph_data3099->SetStats(0);
   Graph_data3099->SetLineWidth(2);
   Graph_data3099->SetMarkerStyle(20);
   Graph_data3099->SetMarkerSize(0.5);
   Graph_data3099->GetXaxis()->SetNdivisions(505);
   Graph_data3099->GetXaxis()->SetLabelFont(133);
   Graph_data3099->GetXaxis()->SetLabelOffset(0.01);
   Graph_data3099->GetXaxis()->SetLabelSize(30);
   Graph_data3099->GetXaxis()->SetTitleSize(36);
   Graph_data3099->GetXaxis()->SetTitleOffset(0.95);
   Graph_data3099->GetXaxis()->SetTitleFont(133);
   Graph_data3099->GetYaxis()->SetLabelFont(133);
   Graph_data3099->GetYaxis()->SetLabelOffset(0.01);
   Graph_data3099->GetYaxis()->SetLabelSize(30);
   Graph_data3099->GetYaxis()->SetTitleSize(36);
   Graph_data3099->GetYaxis()->SetTitleOffset(0.95);
   Graph_data3099->GetYaxis()->SetTitleFont(133);
   Graph_data3099->GetZaxis()->SetLabelFont(133);
   Graph_data3099->GetZaxis()->SetLabelSize(30);
   Graph_data3099->GetZaxis()->SetTitleSize(36);
   Graph_data3099->GetZaxis()->SetTitleOffset(1.2);
   Graph_data3099->GetZaxis()->SetTitleFont(133);
   grae->SetHistogram(Graph_data3099);
   
   grae->Draw("p");
   
   Double_t D2HPi0_fx344[103] = {
   89,
   89,
   90,
   91,
   92,
   93,
   94,
   95,
   96,
   97,
   98,
   99,
   100,
   101,
   102,
   103,
   104,
   105,
   106,
   107,
   108,
   109,
   110,
   111,
   112,
   113,
   114,
   115,
   116,
   117,
   118,
   119,
   120,
   121,
   122,
   123,
   124,
   125,
   126,
   127,
   128,
   129,
   130,
   131,
   132,
   132.5,
   133,
   133.5,
   134,
   134.5,
   135,
   135.5,
   136,
   136.5,
   137,
   137.5,
   138,
   138.5,
   139,
   140,
   141,
   142,
   143,
   144,
   145,
   146,
   147,
   148,
   149,
   150,
   151,
   152,
   153,
   154,
   155,
   156,
   157,
   158,
   159,
   160,
   161,
   162,
   163,
   164,
   165,
   166,
   167,
   168,
   169,
   170,
   171,
   172,
   173,
   174,
   175,
   176,
   177,
   178,
   179,
   180,
   180,
   181,
   181};
   Double_t D2HPi0_fy344[103] = {
   0,
   0.8288452,
   0.8288452,
   0.9236531,
   1.028641,
   1.144828,
   1.273425,
   1.415829,
   1.570286,
   1.744739,
   1.938505,
   2.154082,
   2.394404,
   2.66306,
   2.963915,
   3.301967,
   3.683048,
   4.114149,
   4.60367,
   5.159505,
   5.797698,
   6.530609,
   7.380079,
   8.361717,
   9.502621,
   10.83223,
   12.38357,
   14.19337,
   16.29567,
   18.72882,
   21.53118,
   24.73454,
   28.35253,
   32.36879,
   36.73954,
   41.40937,
   46.31662,
   51.39127,
   56.53743,
   61.65537,
   66.63112,
   71.34454,
   75.67474,
   79.50592,
   82.73297,
   84.08953,
   85.26183,
   86.24148,
   87.02155,
   87.59664,
   87.96297,
   88.11842,
   88.06254,
   87.79658,
   87.32344,
   86.64767,
   85.77535,
   84.71408,
   83.47278,
   80.49204,
   76.92725,
   72.8855,
   68.48164,
   63.83293,
   59.05315,
   54.25179,
   49.5247,
   44.95321,
   40.60956,
   36.54343,
   32.79088,
   29.37298,
   26.29742,
   23.56008,
   21.14779,
   19.04015,
   17.21181,
   15.6341,
   14.27833,
   13.11247,
   12.12248,
   11.25888,
   10.52119,
   9.862823,
   9.281515,
   8.76192,
   8.291439,
   7.859858,
   7.459079,
   7.082695,
   6.726195,
   6.385881,
   6.059197,
   5.74432,
   5.440155,
   5.145895,
   4.861112,
   4.5856,
   4.319301,
   4.062569,
   4.062569,
   0,
   4.062569};
   TGraph *graph = new TGraph(103,D2HPi0_fx344,D2HPi0_fy344);
   graph->SetName("D2HPi0");
   graph->SetTitle("Projection of weighted sum of RS components");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_D2HPi0344 = new TH1F("Graph_D2HPi0344","Projection of weighted sum of RS components",103,79.8,190.2);
   Graph_D2HPi0344->SetMinimum(0);
   Graph_D2HPi0344->SetMaximum(96.93026);
   Graph_D2HPi0344->SetDirectory(0);
   Graph_D2HPi0344->SetStats(0);
   Graph_D2HPi0344->SetLineWidth(2);
   Graph_D2HPi0344->SetMarkerStyle(20);
   Graph_D2HPi0344->SetMarkerSize(0.5);
   Graph_D2HPi0344->GetXaxis()->SetNdivisions(505);
   Graph_D2HPi0344->GetXaxis()->SetLabelFont(133);
   Graph_D2HPi0344->GetXaxis()->SetLabelOffset(0.01);
   Graph_D2HPi0344->GetXaxis()->SetLabelSize(30);
   Graph_D2HPi0344->GetXaxis()->SetTitleSize(36);
   Graph_D2HPi0344->GetXaxis()->SetTitleOffset(0.95);
   Graph_D2HPi0344->GetXaxis()->SetTitleFont(133);
   Graph_D2HPi0344->GetYaxis()->SetLabelFont(133);
   Graph_D2HPi0344->GetYaxis()->SetLabelOffset(0.01);
   Graph_D2HPi0344->GetYaxis()->SetLabelSize(30);
   Graph_D2HPi0344->GetYaxis()->SetTitleSize(36);
   Graph_D2HPi0344->GetYaxis()->SetTitleOffset(0.95);
   Graph_D2HPi0344->GetYaxis()->SetTitleFont(133);
   Graph_D2HPi0344->GetZaxis()->SetLabelFont(133);
   Graph_D2HPi0344->GetZaxis()->SetLabelSize(30);
   Graph_D2HPi0344->GetZaxis()->SetTitleSize(36);
   Graph_D2HPi0344->GetZaxis()->SetTitleOffset(1.2);
   Graph_D2HPi0344->GetZaxis()->SetTitleFont(133);
   graph->SetHistogram(Graph_D2HPi0344);
   
   graph->Draw("l");
   
   Double_t Ds2HPi0_fx345[106] = {
   89,
   89,
   90,
   91,
   92,
   93,
   94,
   95,
   96,
   97,
   98,
   99,
   100,
   101,
   102,
   103,
   104,
   105,
   106,
   107,
   108,
   109,
   110,
   111,
   112,
   113,
   114,
   115,
   116,
   117,
   118,
   119,
   120,
   120.5,
   120.75,
   120.875,
   121,
   122,
   123,
   124,
   125,
   126,
   127,
   128,
   129,
   129.5,
   130,
   130.5,
   131,
   131.5,
   132,
   132.5,
   133,
   133.5,
   134,
   134.5,
   135,
   135.5,
   136,
   137,
   138,
   139,
   140,
   141,
   142,
   143,
   144,
   145,
   146,
   147,
   148,
   149,
   150,
   151,
   152,
   153,
   154,
   155,
   156,
   157,
   158,
   159,
   160,
   161,
   162,
   163,
   164,
   165,
   166,
   167,
   168,
   169,
   170,
   171,
   172,
   173,
   174,
   175,
   176,
   177,
   178,
   179,
   180,
   180,
   181,
   181};
   Double_t Ds2HPi0_fy345[106] = {
   0,
   0.9084536,
   0.9084536,
   1.010421,
   1.123788,
   1.249971,
   1.390609,
   1.547589,
   1.723121,
   1.919871,
   2.140742,
   2.389267,
   2.669544,
   2.986489,
   3.345396,
   3.75211,
   4.214095,
   4.740461,
   5.340301,
   6.026328,
   6.81158,
   7.711541,
   8.741907,
   9.930372,
   11.29857,
   12.87381,
   14.68634,
   16.77217,
   19.17693,
   21.93126,
   25.08311,
   28.50218,
   32.52498,
   34.92634,
   36.06747,
   36.64844,
   37.00661,
   41.93033,
   47.27851,
   52.97617,
   58.94122,
   65.03389,
   71.07332,
   76.84627,
   82.13333,
   84.53084,
   86.73528,
   88.7291,
   90.49859,
   92.03421,
   93.33063,
   94.38555,
   95.20068,
   95.78017,
   96.13024,
   96.25598,
   96.17088,
   95.88115,
   95.39542,
   93.86871,
   91.65205,
   88.80632,
   85.38154,
   81.44838,
   77.08539,
   72.39518,
   67.45446,
   62.38337,
   57.27563,
   52.25057,
   47.38517,
   42.75282,
   38.41107,
   34.40092,
   30.74744,
   27.46107,
   24.53953,
   21.96986,
   19.73159,
   17.7983,
   16.13913,
   14.72397,
   13.51727,
   12.49042,
   11.61472,
   10.86419,
   10.21632,
   9.650329,
   9.149961,
   8.701428,
   8.292636,
   7.913602,
   7.5619,
   7.229421,
   6.911687,
   6.60582,
   6.309782,
   6.022042,
   5.742065,
   5.469032,
   5.202754,
   4.944262,
   4.69132,
   4.69132,
   0,
   4.69132};
   graph = new TGraph(106,Ds2HPi0_fx345,Ds2HPi0_fy345);
   graph->SetName("Ds2HPi0");
   graph->SetTitle("Projection of weighted sum of RS components");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#666666");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_Ds2HPi0345 = new TH1F("Graph_Ds2HPi0345","Projection of weighted sum of RS components",106,79.8,190.2);
   Graph_Ds2HPi0345->SetMinimum(0);
   Graph_Ds2HPi0345->SetMaximum(105.8816);
   Graph_Ds2HPi0345->SetDirectory(0);
   Graph_Ds2HPi0345->SetStats(0);
   Graph_Ds2HPi0345->SetLineWidth(2);
   Graph_Ds2HPi0345->SetMarkerStyle(20);
   Graph_Ds2HPi0345->SetMarkerSize(0.5);
   Graph_Ds2HPi0345->GetXaxis()->SetNdivisions(505);
   Graph_Ds2HPi0345->GetXaxis()->SetLabelFont(133);
   Graph_Ds2HPi0345->GetXaxis()->SetLabelOffset(0.01);
   Graph_Ds2HPi0345->GetXaxis()->SetLabelSize(30);
   Graph_Ds2HPi0345->GetXaxis()->SetTitleSize(36);
   Graph_Ds2HPi0345->GetXaxis()->SetTitleOffset(0.95);
   Graph_Ds2HPi0345->GetXaxis()->SetTitleFont(133);
   Graph_Ds2HPi0345->GetYaxis()->SetLabelFont(133);
   Graph_Ds2HPi0345->GetYaxis()->SetLabelOffset(0.01);
   Graph_Ds2HPi0345->GetYaxis()->SetLabelSize(30);
   Graph_Ds2HPi0345->GetYaxis()->SetTitleSize(36);
   Graph_Ds2HPi0345->GetYaxis()->SetTitleOffset(0.95);
   Graph_Ds2HPi0345->GetYaxis()->SetTitleFont(133);
   Graph_Ds2HPi0345->GetZaxis()->SetLabelFont(133);
   Graph_Ds2HPi0345->GetZaxis()->SetLabelSize(30);
   Graph_Ds2HPi0345->GetZaxis()->SetTitleSize(36);
   Graph_Ds2HPi0345->GetZaxis()->SetTitleOffset(1.2);
   Graph_Ds2HPi0345->GetZaxis()->SetTitleFont(133);
   graph->SetHistogram(Graph_Ds2HPi0345);
   
   graph->Draw("l");
   
   Double_t realpi0_fx346[96] = {
   89,
   89,
   90,
   91,
   92,
   93,
   94,
   95,
   96,
   97,
   98,
   99,
   100,
   101,
   102,
   103,
   104,
   105,
   106,
   107,
   108,
   109,
   110,
   111,
   112,
   113,
   114,
   115,
   116,
   117,
   118,
   119,
   120,
   121,
   122,
   123,
   124,
   125,
   126,
   127,
   128,
   129,
   130,
   131,
   132,
   133,
   134,
   135,
   136,
   137,
   138,
   139,
   140,
   141,
   142,
   143,
   144,
   145,
   146,
   147,
   148,
   149,
   150,
   151,
   152,
   153,
   154,
   155,
   156,
   157,
   158,
   159,
   160,
   161,
   162,
   163,
   164,
   165,
   166,
   167,
   168,
   169,
   170,
   171,
   172,
   173,
   174,
   175,
   176,
   177,
   178,
   179,
   180,
   180,
   181,
   181};
   Double_t realpi0_fy346[96] = {
   0,
   3.949316,
   3.949316,
   4.375152,
   4.849724,
   5.378847,
   5.969083,
   6.627845,
   7.363515,
   8.185589,
   9.116598,
   10.19751,
   11.41514,
   12.78816,
   14.3379,
   16.08872,
   18.06845,
   20.30886,
   22.84626,
   25.72211,
   28.98383,
   32.68571,
   36.88768,
   41.63157,
   46.97238,
   52.97535,
   59.71111,
   67.25615,
   75.69356,
   85.11385,
   95.61626,
   107.3101,
   120.0096,
   133.4053,
   147.3579,
   161.6954,
   176.2162,
   190.6936,
   204.8812,
   218.521,
   231.3516,
   243.118,
   253.5805,
   262.5249,
   269.7704,
   275.1767,
   278.65,
   280.1454,
   279.6688,
   277.2749,
   273.0643,
   267.1778,
   259.7897,
   251.0996,
   241.3244,
   230.6889,
   219.4183,
   207.7305,
   195.8295,
   183.901,
   172.1084,
   160.5907,
   149.4618,
   138.8096,
   128.6986,
   119.1727,
   110.2566,
   101.9588,
   94.27439,
   87.18801,
   80.67624,
   74.71002,
   69.25659,
   64.28116,
   59.74823,
   55.62167,
   51.86043,
   48.42905,
   45.29505,
   42.42809,
   39.80008,
   37.38526,
   35.16015,
   33.10355,
   31.19647,
   29.42199,
   27.76517,
   26.21297,
   24.75402,
   23.37859,
   22.07836,
   20.84631,
   19.67656,
   19.67656,
   0,
   19.67656};
   graph = new TGraph(96,realpi0_fx346,realpi0_fy346);
   graph->SetName("realpi0");
   graph->SetTitle("Projection of weighted sum of RS components");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#00cc00");
   graph->SetLineColor(ci);
   graph->SetLineStyle(3);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_realpi0346 = new TH1F("Graph_realpi0346","Projection of weighted sum of RS components",100,79.8,190.2);
   Graph_realpi0346->SetMinimum(0);
   Graph_realpi0346->SetMaximum(308.16);
   Graph_realpi0346->SetDirectory(0);
   Graph_realpi0346->SetStats(0);
   Graph_realpi0346->SetLineWidth(2);
   Graph_realpi0346->SetMarkerStyle(20);
   Graph_realpi0346->SetMarkerSize(0.5);
   Graph_realpi0346->GetXaxis()->SetNdivisions(505);
   Graph_realpi0346->GetXaxis()->SetLabelFont(133);
   Graph_realpi0346->GetXaxis()->SetLabelOffset(0.01);
   Graph_realpi0346->GetXaxis()->SetLabelSize(30);
   Graph_realpi0346->GetXaxis()->SetTitleSize(36);
   Graph_realpi0346->GetXaxis()->SetTitleOffset(0.95);
   Graph_realpi0346->GetXaxis()->SetTitleFont(133);
   Graph_realpi0346->GetYaxis()->SetLabelFont(133);
   Graph_realpi0346->GetYaxis()->SetLabelOffset(0.01);
   Graph_realpi0346->GetYaxis()->SetLabelSize(30);
   Graph_realpi0346->GetYaxis()->SetTitleSize(36);
   Graph_realpi0346->GetYaxis()->SetTitleOffset(0.95);
   Graph_realpi0346->GetYaxis()->SetTitleFont(133);
   Graph_realpi0346->GetZaxis()->SetLabelFont(133);
   Graph_realpi0346->GetZaxis()->SetLabelSize(30);
   Graph_realpi0346->GetZaxis()->SetTitleSize(36);
   Graph_realpi0346->GetZaxis()->SetTitleOffset(1.2);
   Graph_realpi0346->GetZaxis()->SetTitleFont(133);
   graph->SetHistogram(Graph_realpi0346);
   
   graph->Draw("l");
   
   Double_t purecomb_fx347[96] = {
   89,
   89,
   90,
   91,
   92,
   93,
   94,
   95,
   96,
   97,
   98,
   99,
   100,
   101,
   102,
   103,
   104,
   105,
   106,
   107,
   108,
   109,
   110,
   111,
   112,
   113,
   114,
   115,
   116,
   117,
   118,
   119,
   120,
   121,
   122,
   123,
   124,
   125,
   126,
   127,
   128,
   129,
   130,
   131,
   132,
   133,
   134,
   135,
   136,
   137,
   138,
   139,
   140,
   141,
   142,
   143,
   144,
   145,
   146,
   147,
   148,
   149,
   150,
   151,
   152,
   153,
   154,
   155,
   156,
   157,
   158,
   159,
   160,
   161,
   162,
   163,
   164,
   165,
   166,
   167,
   168,
   169,
   170,
   171,
   172,
   173,
   174,
   175,
   176,
   177,
   178,
   179,
   180,
   180,
   181,
   181};
   Double_t purecomb_fy347[96] = {
   0,
   128.7947,
   128.7947,
   133.0106,
   137.1835,
   141.3136,
   145.4007,
   149.4449,
   153.4463,
   157.4047,
   161.3203,
   165.1929,
   169.0226,
   172.8094,
   176.5534,
   180.2544,
   183.9125,
   187.5277,
   191.1,
   194.6295,
   198.116,
   201.5596,
   204.9603,
   208.3181,
   211.633,
   214.905,
   218.1341,
   221.3203,
   224.4636,
   227.564,
   230.6214,
   233.636,
   236.6077,
   239.5365,
   242.4224,
   245.2653,
   248.0654,
   250.8226,
   253.5369,
   256.2082,
   258.8367,
   261.4222,
   263.9649,
   266.4647,
   268.9215,
   271.3355,
   273.7065,
   276.0347,
   278.3199,
   280.5622,
   282.7617,
   284.9182,
   287.0318,
   289.1026,
   291.1304,
   293.1153,
   295.0574,
   296.9565,
   298.8127,
   300.626,
   302.3964,
   304.1239,
   305.8086,
   307.4503,
   309.0491,
   310.605,
   312.118,
   313.5881,
   315.0153,
   316.3996,
   317.741,
   319.0394,
   320.295,
   321.5077,
   322.6775,
   323.8044,
   324.8883,
   325.9294,
   326.9276,
   327.8829,
   328.7952,
   329.6647,
   330.4913,
   331.2749,
   332.0157,
   332.7135,
   333.3685,
   333.9805,
   334.5497,
   335.0759,
   335.5593,
   335.9997,
   336.3973,
   336.3973,
   0,
   336.3973};
   graph = new TGraph(96,purecomb_fx347,purecomb_fy347);
   graph->SetName("purecomb");
   graph->SetTitle("Projection of weighted sum of RS components");
   graph->SetFillStyle(1000);
   graph->SetLineStyle(2);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_purecomb347 = new TH1F("Graph_purecomb347","Projection of weighted sum of RS components",100,79.8,190.2);
   Graph_purecomb347->SetMinimum(0);
   Graph_purecomb347->SetMaximum(370.037);
   Graph_purecomb347->SetDirectory(0);
   Graph_purecomb347->SetStats(0);
   Graph_purecomb347->SetLineWidth(2);
   Graph_purecomb347->SetMarkerStyle(20);
   Graph_purecomb347->SetMarkerSize(0.5);
   Graph_purecomb347->GetXaxis()->SetNdivisions(505);
   Graph_purecomb347->GetXaxis()->SetLabelFont(133);
   Graph_purecomb347->GetXaxis()->SetLabelOffset(0.01);
   Graph_purecomb347->GetXaxis()->SetLabelSize(30);
   Graph_purecomb347->GetXaxis()->SetTitleSize(36);
   Graph_purecomb347->GetXaxis()->SetTitleOffset(0.95);
   Graph_purecomb347->GetXaxis()->SetTitleFont(133);
   Graph_purecomb347->GetYaxis()->SetLabelFont(133);
   Graph_purecomb347->GetYaxis()->SetLabelOffset(0.01);
   Graph_purecomb347->GetYaxis()->SetLabelSize(30);
   Graph_purecomb347->GetYaxis()->SetTitleSize(36);
   Graph_purecomb347->GetYaxis()->SetTitleOffset(0.95);
   Graph_purecomb347->GetYaxis()->SetTitleFont(133);
   Graph_purecomb347->GetZaxis()->SetLabelFont(133);
   Graph_purecomb347->GetZaxis()->SetLabelSize(30);
   Graph_purecomb347->GetZaxis()->SetTitleSize(36);
   Graph_purecomb347->GetZaxis()->SetTitleOffset(1.2);
   Graph_purecomb347->GetZaxis()->SetTitleFont(133);
   graph->SetHistogram(Graph_purecomb347);
   
   graph->Draw("l");
   
   Double_t D2HPi0_misid_fx348[101] = {
   89,
   89,
   90,
   91,
   92,
   93,
   94,
   95,
   96,
   97,
   98,
   99,
   100,
   101,
   102,
   103,
   104,
   105,
   106,
   107,
   108,
   109,
   110,
   111,
   112,
   113,
   114,
   115,
   116,
   117,
   118,
   119,
   120,
   121,
   122,
   123,
   124,
   125,
   126,
   127,
   128,
   129,
   130,
   131,
   132,
   133,
   134,
   134.5,
   135,
   135.5,
   136,
   136.5,
   137,
   137.5,
   138,
   138.5,
   139,
   140,
   141,
   142,
   143,
   144,
   145,
   146,
   147,
   148,
   149,
   150,
   151,
   152,
   153,
   154,
   155,
   156,
   157,
   158,
   159,
   160,
   161,
   162,
   163,
   164,
   165,
   166,
   167,
   168,
   169,
   170,
   171,
   172,
   173,
   174,
   175,
   176,
   177,
   178,
   179,
   180,
   180,
   181,
   181};
   Double_t D2HPi0_misid_fy348[101] = {
   0,
   0.02594321,
   0.02594321,
   0.02892066,
   0.03222677,
   0.03590116,
   0.03999007,
   0.04454788,
   0.0496641,
   0.05536881,
   0.06177243,
   0.06898144,
   0.07712234,
   0.0863446,
   0.09682635,
   0.108778,
   0.1224479,
   0.1381262,
   0.1561508,
   0.1768965,
   0.2008383,
   0.2284752,
   0.2603566,
   0.2971314,
   0.3394112,
   0.3879759,
   0.4434121,
   0.506473,
   0.5778273,
   0.6580753,
   0.7476775,
   0.8470192,
   0.9561963,
   1.075066,
   1.203169,
   1.339727,
   1.483144,
   1.632303,
   1.784864,
   1.938298,
   2.089707,
   2.235881,
   2.373415,
   2.49884,
   2.608777,
   2.700099,
   2.770105,
   2.796426,
   2.816676,
   2.830711,
   2.838414,
   2.839746,
   2.834717,
   2.823382,
   2.805855,
   2.782317,
   2.752978,
   2.677864,
   2.583017,
   2.471547,
   2.346943,
   2.212878,
   2.073026,
   1.930877,
   1.789619,
   1.651978,
   1.520174,
   1.395883,
   1.280235,
   1.173858,
   1.076932,
   0.9892396,
   0.9103785,
   0.8396675,
   0.7762754,
   0.7193884,
   0.6681697,
   0.6218031,
   0.5796196,
   0.5409594,
   0.5052855,
   0.4721548,
   0.4411719,
   0.4121493,
   0.3848168,
   0.3590148,
   0.3346047,
   0.3115473,
   0.2897678,
   0.2691774,
   0.2497546,
   0.2314627,
   0.214266,
   0.1981331,
   0.1830162,
   0.1688874,
   0.1556894,
   0.1433863,
   0.1433863,
   0,
   0.1433863};
   graph = new TGraph(101,D2HPi0_misid_fx348,D2HPi0_misid_fy348);
   graph->SetName("D2HPi0_misid");
   graph->SetTitle("Projection of weighted sum of RS components");

   ci = TColor::GetColor("#ffcc00");
   graph->SetFillColor(ci);
   graph->SetFillStyle(3004);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(0);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_D2HPi0_misid348 = new TH1F("Graph_D2HPi0_misid348","Projection of weighted sum of RS components",101,79.8,190.2);
   Graph_D2HPi0_misid348->SetMinimum(0);
   Graph_D2HPi0_misid348->SetMaximum(3.12372);
   Graph_D2HPi0_misid348->SetDirectory(0);
   Graph_D2HPi0_misid348->SetStats(0);
   Graph_D2HPi0_misid348->SetLineWidth(2);
   Graph_D2HPi0_misid348->SetMarkerStyle(20);
   Graph_D2HPi0_misid348->SetMarkerSize(0.5);
   Graph_D2HPi0_misid348->GetXaxis()->SetNdivisions(505);
   Graph_D2HPi0_misid348->GetXaxis()->SetLabelFont(133);
   Graph_D2HPi0_misid348->GetXaxis()->SetLabelOffset(0.01);
   Graph_D2HPi0_misid348->GetXaxis()->SetLabelSize(30);
   Graph_D2HPi0_misid348->GetXaxis()->SetTitleSize(36);
   Graph_D2HPi0_misid348->GetXaxis()->SetTitleOffset(0.95);
   Graph_D2HPi0_misid348->GetXaxis()->SetTitleFont(133);
   Graph_D2HPi0_misid348->GetYaxis()->SetLabelFont(133);
   Graph_D2HPi0_misid348->GetYaxis()->SetLabelOffset(0.01);
   Graph_D2HPi0_misid348->GetYaxis()->SetLabelSize(30);
   Graph_D2HPi0_misid348->GetYaxis()->SetTitleSize(36);
   Graph_D2HPi0_misid348->GetYaxis()->SetTitleOffset(0.95);
   Graph_D2HPi0_misid348->GetYaxis()->SetTitleFont(133);
   Graph_D2HPi0_misid348->GetZaxis()->SetLabelFont(133);
   Graph_D2HPi0_misid348->GetZaxis()->SetLabelSize(30);
   Graph_D2HPi0_misid348->GetZaxis()->SetTitleSize(36);
   Graph_D2HPi0_misid348->GetZaxis()->SetTitleOffset(1.2);
   Graph_D2HPi0_misid348->GetZaxis()->SetTitleFont(133);
   graph->SetHistogram(Graph_D2HPi0_misid348);
   
   graph->Draw("f");
   
   Double_t Ds2HPi0_misid_fx349[102] = {
   89,
   89,
   90,
   91,
   92,
   93,
   94,
   95,
   96,
   97,
   98,
   99,
   100,
   101,
   102,
   103,
   104,
   105,
   106,
   107,
   108,
   109,
   110,
   111,
   112,
   113,
   114,
   115,
   116,
   117,
   118,
   119,
   120,
   121,
   122,
   123,
   124,
   125,
   126,
   127,
   128,
   129,
   130,
   131,
   131.5,
   132,
   132.5,
   133,
   133.5,
   134,
   134.5,
   135,
   135.5,
   136,
   136.5,
   137,
   138,
   139,
   140,
   141,
   142,
   143,
   144,
   145,
   146,
   147,
   148,
   149,
   150,
   151,
   152,
   153,
   154,
   155,
   156,
   157,
   158,
   159,
   160,
   161,
   162,
   163,
   164,
   165,
   166,
   167,
   168,
   169,
   170,
   171,
   172,
   173,
   174,
   175,
   176,
   177,
   178,
   179,
   180,
   180,
   181,
   181};
   Double_t Ds2HPi0_misid_fy349[102] = {
   0,
   0.0005161092,
   0.0005161092,
   0.0005644997,
   0.0006165684,
   0.000672552,
   0.0007327119,
   0.0007973403,
   0.0008667683,
   0.0009413768,
   0.001021611,
   0.001108002,
   0.001201109,
   0.001301894,
   0.001411279,
   0.001530541,
   0.001661311,
   0.001805724,
   0.001966619,
   0.002147751,
   0.002354007,
   0.002591805,
   0.002869414,
   0.003197248,
   0.00358825,
   0.004058105,
   0.004625227,
   0.005310516,
   0.006136849,
   0.007127151,
   0.008305273,
   0.0096879,
   0.01129022,
   0.01311179,
   0.01513575,
   0.01733518,
   0.01966632,
   0.02208331,
   0.02453193,
   0.02695197,
   0.02927662,
   0.03144638,
   0.03340488,
   0.03510406,
   0.03584424,
   0.03650645,
   0.03708783,
   0.03758629,
   0.03800043,
   0.03832958,
   0.03857368,
   0.03873326,
   0.03880939,
   0.03880358,
   0.03871776,
   0.0385542,
   0.03800424,
   0.03717657,
   0.03609656,
   0.03479118,
   0.03328868,
   0.03161842,
   0.02981088,
   0.02789757,
   0.02591085,
   0.02388343,
   0.02184768,
   0.01983472,
   0.0178735,
   0.01598982,
   0.01420555,
   0.01253805,
   0.0109998,
   0.009598426,
   0.008336911,
   0.007213765,
   0.006224853,
   0.005362258,
   0.004616292,
   0.003976004,
   0.00342978,
   0.002965937,
   0.002573189,
   0.002240987,
   0.001959752,
   0.001721002,
   0.001517392,
   0.00134253,
   0.001191024,
   0.00105983,
   0.0009445665,
   0.0008426151,
   0.0007518476,
   0.0006706009,
   0.000597579,
   0.0005317696,
   0.0004723745,
   0.000418754,
   0.000370383,
   0.000370383,
   0,
   0.000370383};
   graph = new TGraph(102,Ds2HPi0_misid_fx349,Ds2HPi0_misid_fy349);
   graph->SetName("Ds2HPi0_misid");
   graph->SetTitle("Projection of weighted sum of RS components");

   ci = TColor::GetColor("#3399ff");
   graph->SetFillColor(ci);
   graph->SetFillStyle(3005);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(0);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_Ds2HPi0_misid349 = new TH1F("Graph_Ds2HPi0_misid349","Projection of weighted sum of RS components",102,79.8,190.2);
   Graph_Ds2HPi0_misid349->SetMinimum(0);
   Graph_Ds2HPi0_misid349->SetMaximum(0.04269033);
   Graph_Ds2HPi0_misid349->SetDirectory(0);
   Graph_Ds2HPi0_misid349->SetStats(0);
   Graph_Ds2HPi0_misid349->SetLineWidth(2);
   Graph_Ds2HPi0_misid349->SetMarkerStyle(20);
   Graph_Ds2HPi0_misid349->SetMarkerSize(0.5);
   Graph_Ds2HPi0_misid349->GetXaxis()->SetNdivisions(505);
   Graph_Ds2HPi0_misid349->GetXaxis()->SetLabelFont(133);
   Graph_Ds2HPi0_misid349->GetXaxis()->SetLabelOffset(0.01);
   Graph_Ds2HPi0_misid349->GetXaxis()->SetLabelSize(30);
   Graph_Ds2HPi0_misid349->GetXaxis()->SetTitleSize(36);
   Graph_Ds2HPi0_misid349->GetXaxis()->SetTitleOffset(0.95);
   Graph_Ds2HPi0_misid349->GetXaxis()->SetTitleFont(133);
   Graph_Ds2HPi0_misid349->GetYaxis()->SetLabelFont(133);
   Graph_Ds2HPi0_misid349->GetYaxis()->SetLabelOffset(0.01);
   Graph_Ds2HPi0_misid349->GetYaxis()->SetLabelSize(30);
   Graph_Ds2HPi0_misid349->GetYaxis()->SetTitleSize(36);
   Graph_Ds2HPi0_misid349->GetYaxis()->SetTitleOffset(0.95);
   Graph_Ds2HPi0_misid349->GetYaxis()->SetTitleFont(133);
   Graph_Ds2HPi0_misid349->GetZaxis()->SetLabelFont(133);
   Graph_Ds2HPi0_misid349->GetZaxis()->SetLabelSize(30);
   Graph_Ds2HPi0_misid349->GetZaxis()->SetTitleSize(36);
   Graph_Ds2HPi0_misid349->GetZaxis()->SetTitleOffset(1.2);
   Graph_Ds2HPi0_misid349->GetZaxis()->SetTitleFont(133);
   graph->SetHistogram(Graph_Ds2HPi0_misid349);
   
   graph->Draw("f");
   
   Double_t total_fx350[96] = {
   89,
   89,
   90,
   91,
   92,
   93,
   94,
   95,
   96,
   97,
   98,
   99,
   100,
   101,
   102,
   103,
   104,
   105,
   106,
   107,
   108,
   109,
   110,
   111,
   112,
   113,
   114,
   115,
   116,
   117,
   118,
   119,
   120,
   121,
   122,
   123,
   124,
   125,
   126,
   127,
   128,
   129,
   130,
   131,
   132,
   133,
   134,
   135,
   136,
   137,
   138,
   139,
   140,
   141,
   142,
   143,
   144,
   145,
   146,
   147,
   148,
   149,
   150,
   151,
   152,
   153,
   154,
   155,
   156,
   157,
   158,
   159,
   160,
   161,
   162,
   163,
   164,
   165,
   166,
   167,
   168,
   169,
   170,
   171,
   172,
   173,
   174,
   175,
   176,
   177,
   178,
   179,
   180,
   180,
   181,
   181};
   Double_t total_fy350[96] = {
   0,
   134.5078,
   134.5078,
   139.3493,
   144.2185,
   149.1238,
   154.0745,
   159.0816,
   164.1537,
   169.3112,
   174.5789,
   180.0038,
   185.58,
   191.3348,
   197.2988,
   203.5075,
   210.0022,
   216.8311,
   224.0484,
   231.7164,
   239.9123,
   248.7185,
   258.2332,
   268.5421,
   279.7496,
   291.9784,
   305.3631,
   320.0538,
   336.2137,
   354.0031,
   373.608,
   395.0395,
   418.4623,
   443.4054,
   469.6684,
   497.0056,
   525.0772,
   553.503,
   581.7987,
   609.4231,
   635.7847,
   660.2854,
   682.3622,
   701.528,
   717.4008,
   729.7124,
   738.3167,
   743.1694,
   744.3239,
   741.9026,
   736.0973,
   727.1653,
   715.4091,
   701.1957,
   684.9305,
   667.0596,
   648.0058,
   628.2244,
   608.1264,
   588.1158,
   568.517,
   549.617,
   531.6386,
   514.7479,
   499.0562,
   484.6257,
   471.4744,
   459.5845,
   448.9094,
   439.3812,
   430.916,
   423.4253,
   416.8078,
   410.9854,
   405.8437,
   401.3197,
   397.3027,
   393.7337,
   390.5486,
   387.6904,
   385.1083,
   382.7586,
   380.6087,
   378.6249,
   376.7798,
   375.0511,
   373.42,
   371.8706,
   370.3904,
   368.9682,
   367.5953,
   366.2657,
   364.9715,
   364.9715,
   0,
   364.9715};
   graph = new TGraph(96,total_fx350,total_fy350);
   graph->SetName("total");
   graph->SetTitle("Projection of weighted sum of RS components");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_total350 = new TH1F("Graph_total350","Projection of weighted sum of RS components",100,79.8,190.2);
   Graph_total350->SetMinimum(0);
   Graph_total350->SetMaximum(818.7563);
   Graph_total350->SetDirectory(0);
   Graph_total350->SetStats(0);
   Graph_total350->SetLineWidth(2);
   Graph_total350->SetMarkerStyle(20);
   Graph_total350->SetMarkerSize(0.5);
   Graph_total350->GetXaxis()->SetNdivisions(505);
   Graph_total350->GetXaxis()->SetLabelFont(133);
   Graph_total350->GetXaxis()->SetLabelOffset(0.01);
   Graph_total350->GetXaxis()->SetLabelSize(30);
   Graph_total350->GetXaxis()->SetTitleSize(36);
   Graph_total350->GetXaxis()->SetTitleOffset(0.95);
   Graph_total350->GetXaxis()->SetTitleFont(133);
   Graph_total350->GetYaxis()->SetLabelFont(133);
   Graph_total350->GetYaxis()->SetLabelOffset(0.01);
   Graph_total350->GetYaxis()->SetLabelSize(30);
   Graph_total350->GetYaxis()->SetTitleSize(36);
   Graph_total350->GetYaxis()->SetTitleOffset(0.95);
   Graph_total350->GetYaxis()->SetTitleFont(133);
   Graph_total350->GetZaxis()->SetLabelFont(133);
   Graph_total350->GetZaxis()->SetLabelSize(30);
   Graph_total350->GetZaxis()->SetTitleSize(36);
   Graph_total350->GetZaxis()->SetTitleOffset(1.2);
   Graph_total350->GetZaxis()->SetTitleFont(133);
   graph->SetHistogram(Graph_total350);
   
   graph->Draw("l");
   
   Double_t h_reducedData_Cut[m_cat_global==m_cat_global::y2011_kaon_brem0_plus||m_cat_global==m_cat_global::y2012_kaon_brem0_plus||m_cat_global==m_cat_global::Run2_kaon_brem0_plus||m_cat_global==m_cat_global::y2011_kaon_brem0_minus||m_cat_global==m_cat_global::y2012_kaon_brem0_minus||m_cat_global==m_cat_global::Run2_kaon_brem0_minus||m_cat_global==m_cat_global::y2011_kaon_brem1_plus||m_cat_global==m_cat_global::y2012_kaon_brem1_plus||m_cat_global==m_cat_global::Run2_kaon_brem1_plus||m_cat_global==m_cat_global::y2011_kaon_brem1_minus||m_cat_global==m_cat_global::y2012_kaon_brem1_minus||m_cat_global==m_cat_global::Run2_kaon_brem1_minus]_fx3100[90] = {
   90.5,
   91.5,
   92.5,
   93.5,
   94.5,
   95.5,
   96.5,
   97.5,
   98.5,
   99.5,
   100.5,
   101.5,
   102.5,
   103.5,
   104.5,
   105.5,
   106.5,
   107.5,
   108.5,
   109.5,
   110.5,
   111.5,
   112.5,
   113.5,
   114.5,
   115.5,
   116.5,
   117.5,
   118.5,
   119.5,
   120.5,
   121.5,
   122.5,
   123.5,
   124.5,
   125.5,
   126.5,
   127.5,
   128.5,
   129.5,
   130.5,
   131.5,
   132.5,
   133.5,
   134.5,
   135.5,
   136.5,
   137.5,
   138.5,
   139.5,
   140.5,
   141.5,
   142.5,
   143.5,
   144.5,
   145.5,
   146.5,
   147.5,
   148.5,
   149.5,
   150.5,
   151.5,
   152.5,
   153.5,
   154.5,
   155.5,
   156.5,
   157.5,
   158.5,
   159.5,
   160.5,
   161.5,
   162.5,
   163.5,
   164.5,
   165.5,
   166.5,
   167.5,
   168.5,
   169.5,
   170.5,
   171.5,
   172.5,
   173.5,
   174.5,
   175.5,
   176.5,
   177.5,
   178.5,
   179.5};
   Double_t h_reducedData_Cut[m_cat_global==m_cat_global::y2011_kaon_brem0_plus||m_cat_global==m_cat_global::y2012_kaon_brem0_plus||m_cat_global==m_cat_global::Run2_kaon_brem0_plus||m_cat_global==m_cat_global::y2011_kaon_brem0_minus||m_cat_global==m_cat_global::y2012_kaon_brem0_minus||m_cat_global==m_cat_global::Run2_kaon_brem0_minus||m_cat_global==m_cat_global::y2011_kaon_brem1_plus||m_cat_global==m_cat_global::y2012_kaon_brem1_plus||m_cat_global==m_cat_global::Run2_kaon_brem1_plus||m_cat_global==m_cat_global::y2011_kaon_brem1_minus||m_cat_global==m_cat_global::y2012_kaon_brem1_minus||m_cat_global==m_cat_global::Run2_kaon_brem1_minus]_fy3100[90] = {
   145,
   132,
   156,
   166,
   150,
   155,
   153,
   172,
   172,
   209,
   181,
   197,
   181,
   224,
   211,
   233,
   248,
   253,
   231,
   231,
   259,
   273,
   251,
   293,
   311,
   330,
   341,
   360,
   387,
   449,
   429,
   446,
   442,
   516,
   532,
   581,
   609,
   598,
   675,
   734,
   690,
   747,
   677,
   728,
   736,
   772,
   728,
   725,
   752,
   748,
   714,
   671,
   635,
   652,
   627,
   622,
   542,
   575,
   535,
   550,
   568,
   456,
   500,
   477,
   507,
   460,
   465,
   462,
   411,
   417,
   427,
   396,
   401,
   431,
   431,
   411,
   377,
   388,
   379,
   372,
   364,
   366,
   383,
   394,
   338,
   334,
   382,
   356,
   373,
   368};
   Double_t h_reducedData_Cut[m_cat_global==m_cat_global::y2011_kaon_brem0_plus||m_cat_global==m_cat_global::y2012_kaon_brem0_plus||m_cat_global==m_cat_global::Run2_kaon_brem0_plus||m_cat_global==m_cat_global::y2011_kaon_brem0_minus||m_cat_global==m_cat_global::y2012_kaon_brem0_minus||m_cat_global==m_cat_global::Run2_kaon_brem0_minus||m_cat_global==m_cat_global::y2011_kaon_brem1_plus||m_cat_global==m_cat_global::y2012_kaon_brem1_plus||m_cat_global==m_cat_global::Run2_kaon_brem1_plus||m_cat_global==m_cat_global::y2011_kaon_brem1_minus||m_cat_global==m_cat_global::y2012_kaon_brem1_minus||m_cat_global==m_cat_global::Run2_kaon_brem1_minus]_felx3100[90] = {
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5};
   Double_t h_reducedData_Cut[m_cat_global==m_cat_global::y2011_kaon_brem0_plus||m_cat_global==m_cat_global::y2012_kaon_brem0_plus||m_cat_global==m_cat_global::Run2_kaon_brem0_plus||m_cat_global==m_cat_global::y2011_kaon_brem0_minus||m_cat_global==m_cat_global::y2012_kaon_brem0_minus||m_cat_global==m_cat_global::Run2_kaon_brem0_minus||m_cat_global==m_cat_global::y2011_kaon_brem1_plus||m_cat_global==m_cat_global::y2012_kaon_brem1_plus||m_cat_global==m_cat_global::Run2_kaon_brem1_plus||m_cat_global==m_cat_global::y2011_kaon_brem1_minus||m_cat_global==m_cat_global::y2012_kaon_brem1_minus||m_cat_global==m_cat_global::Run2_kaon_brem1_minus]_fely3100[90] = {
   11.55197,
   11,
   12,
   12.3938,
   11.75765,
   11.95994,
   11.87942,
   12.6244,
   12.6244,
   13.96548,
   12.96291,
   13.54457,
   12.96291,
   14.47498,
   14.03444,
   14.77252,
   15.25595,
   15.41383,
   14.70691,
   14.70691,
   15.60124,
   16.03028,
   15.35087,
   16.62454,
   17.14228,
   17.67278,
   17.97295,
   18.48025,
   19.17867,
   20.69552,
   20.21835,
   20.62463,
   20.52974,
   22.22114,
   22.57054,
   23.60913,
   24.18299,
   23.95915,
   25.48557,
   26.59705,
   25.77261,
   26.83587,
   25.52403,
   26.48611,
   26.63393,
   27.28939,
   26.48611,
   26.43047,
   26.92718,
   26.85416,
   26.22546,
   25.40849,
   24.70417,
   25.03919,
   24.54496,
   24.44494,
   22.78626,
   23.48437,
   22.63547,
   22.95741,
   23.33799,
   20.86001,
   21.86627,
   21.34605,
   22.02221,
   20.95344,
   21.06965,
   21,
   19.7793,
   19.9267,
   20.17003,
   19.40603,
   19.53123,
   20.26656,
   20.26656,
   19.7793,
   18.92292,
   19.20406,
   18.97434,
   18.79378,
   18.58533,
   18.63766,
   19.07677,
   19.35573,
   17.89157,
   17.78251,
   19.05121,
   18.37459,
   18.81968,
   18.68984};
   Double_t h_reducedData_Cut[m_cat_global==m_cat_global::y2011_kaon_brem0_plus||m_cat_global==m_cat_global::y2012_kaon_brem0_plus||m_cat_global==m_cat_global::Run2_kaon_brem0_plus||m_cat_global==m_cat_global::y2011_kaon_brem0_minus||m_cat_global==m_cat_global::y2012_kaon_brem0_minus||m_cat_global==m_cat_global::Run2_kaon_brem0_minus||m_cat_global==m_cat_global::y2011_kaon_brem1_plus||m_cat_global==m_cat_global::y2012_kaon_brem1_plus||m_cat_global==m_cat_global::Run2_kaon_brem1_plus||m_cat_global==m_cat_global::y2011_kaon_brem1_minus||m_cat_global==m_cat_global::y2012_kaon_brem1_minus||m_cat_global==m_cat_global::Run2_kaon_brem1_minus]_fehx3100[90] = {
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5};
   Double_t h_reducedData_Cut[m_cat_global==m_cat_global::y2011_kaon_brem0_plus||m_cat_global==m_cat_global::y2012_kaon_brem0_plus||m_cat_global==m_cat_global::Run2_kaon_brem0_plus||m_cat_global==m_cat_global::y2011_kaon_brem0_minus||m_cat_global==m_cat_global::y2012_kaon_brem0_minus||m_cat_global==m_cat_global::Run2_kaon_brem0_minus||m_cat_global==m_cat_global::y2011_kaon_brem1_plus||m_cat_global==m_cat_global::y2012_kaon_brem1_plus||m_cat_global==m_cat_global::Run2_kaon_brem1_plus||m_cat_global==m_cat_global::y2011_kaon_brem1_minus||m_cat_global==m_cat_global::y2012_kaon_brem1_minus||m_cat_global==m_cat_global::Run2_kaon_brem1_minus]_fehy3100[90] = {
   12.55197,
   12,
   13,
   13.3938,
   12.75765,
   12.95994,
   12.87942,
   13.6244,
   13.6244,
   14.96548,
   13.96291,
   14.54457,
   13.96291,
   15.47498,
   15.03444,
   15.77252,
   16.25595,
   16.41383,
   15.70691,
   15.70691,
   16.60124,
   17.03028,
   16.35087,
   17.62454,
   18.14228,
   18.67278,
   18.97295,
   19.48025,
   20.17867,
   21.69552,
   21.21835,
   21.62463,
   21.52974,
   23.22114,
   23.57054,
   24.60913,
   25.18299,
   24.95915,
   26.48557,
   27.59705,
   26.77261,
   27.83587,
   26.52403,
   27.48611,
   27.63393,
   28.28939,
   27.48611,
   27.43047,
   27.92718,
   27.85416,
   27.22546,
   26.40849,
   25.70417,
   26.03919,
   25.54496,
   25.44494,
   23.78626,
   24.48437,
   23.63547,
   23.95741,
   24.33799,
   21.86001,
   22.86627,
   22.34605,
   23.02221,
   21.95344,
   22.06965,
   22,
   20.7793,
   20.9267,
   21.17003,
   20.40603,
   20.53123,
   21.26656,
   21.26656,
   20.7793,
   19.92292,
   20.20406,
   19.97434,
   19.79378,
   19.58533,
   19.63766,
   20.07677,
   20.35573,
   18.89157,
   18.78251,
   20.05121,
   19.37459,
   19.81968,
   19.68984};
   grae = new TGraphAsymmErrors(90,h_reducedData_Cut[m_cat_global==m_cat_global::y2011_kaon_brem0_plus||m_cat_global==m_cat_global::y2012_kaon_brem0_plus||m_cat_global==m_cat_global::Run2_kaon_brem0_plus||m_cat_global==m_cat_global::y2011_kaon_brem0_minus||m_cat_global==m_cat_global::y2012_kaon_brem0_minus||m_cat_global==m_cat_global::Run2_kaon_brem0_minus||m_cat_global==m_cat_global::y2011_kaon_brem1_plus||m_cat_global==m_cat_global::y2012_kaon_brem1_plus||m_cat_global==m_cat_global::Run2_kaon_brem1_plus||m_cat_global==m_cat_global::y2011_kaon_brem1_minus||m_cat_global==m_cat_global::y2012_kaon_brem1_minus||m_cat_global==m_cat_global::Run2_kaon_brem1_minus]_fx3100,h_reducedData_Cut[m_cat_global==m_cat_global::y2011_kaon_brem0_plus||m_cat_global==m_cat_global::y2012_kaon_brem0_plus||m_cat_global==m_cat_global::Run2_kaon_brem0_plus||m_cat_global==m_cat_global::y2011_kaon_brem0_minus||m_cat_global==m_cat_global::y2012_kaon_brem0_minus||m_cat_global==m_cat_global::Run2_kaon_brem0_minus||m_cat_global==m_cat_global::y2011_kaon_brem1_plus||m_cat_global==m_cat_global::y2012_kaon_brem1_plus||m_cat_global==m_cat_global::Run2_kaon_brem1_plus||m_cat_global==m_cat_global::y2011_kaon_brem1_minus||m_cat_global==m_cat_global::y2012_kaon_brem1_minus||m_cat_global==m_cat_global::Run2_kaon_brem1_minus]_fy3100,h_reducedData_Cut[m_cat_global==m_cat_global::y2011_kaon_brem0_plus||m_cat_global==m_cat_global::y2012_kaon_brem0_plus||m_cat_global==m_cat_global::Run2_kaon_brem0_plus||m_cat_global==m_cat_global::y2011_kaon_brem0_minus||m_cat_global==m_cat_global::y2012_kaon_brem0_minus||m_cat_global==m_cat_global::Run2_kaon_brem0_minus||m_cat_global==m_cat_global::y2011_kaon_brem1_plus||m_cat_global==m_cat_global::y2012_kaon_brem1_plus||m_cat_global==m_cat_global::Run2_kaon_brem1_plus||m_cat_global==m_cat_global::y2011_kaon_brem1_minus||m_cat_global==m_cat_global::y2012_kaon_brem1_minus||m_cat_global==m_cat_global::Run2_kaon_brem1_minus]_felx3100,h_reducedData_Cut[m_cat_global==m_cat_global::y2011_kaon_brem0_plus||m_cat_global==m_cat_global::y2012_kaon_brem0_plus||m_cat_global==m_cat_global::Run2_kaon_brem0_plus||m_cat_global==m_cat_global::y2011_kaon_brem0_minus||m_cat_global==m_cat_global::y2012_kaon_brem0_minus||m_cat_global==m_cat_global::Run2_kaon_brem0_minus||m_cat_global==m_cat_global::y2011_kaon_brem1_plus||m_cat_global==m_cat_global::y2012_kaon_brem1_plus||m_cat_global==m_cat_global::Run2_kaon_brem1_plus||m_cat_global==m_cat_global::y2011_kaon_brem1_minus||m_cat_global==m_cat_global::y2012_kaon_brem1_minus||m_cat_global==m_cat_global::Run2_kaon_brem1_minus]_fehx3100,h_reducedData_Cut[m_cat_global==m_cat_global::y2011_kaon_brem0_plus||m_cat_global==m_cat_global::y2012_kaon_brem0_plus||m_cat_global==m_cat_global::Run2_kaon_brem0_plus||m_cat_global==m_cat_global::y2011_kaon_brem0_minus||m_cat_global==m_cat_global::y2012_kaon_brem0_minus||m_cat_global==m_cat_global::Run2_kaon_brem0_minus||m_cat_global==m_cat_global::y2011_kaon_brem1_plus||m_cat_global==m_cat_global::y2012_kaon_brem1_plus||m_cat_global==m_cat_global::Run2_kaon_brem1_plus||m_cat_global==m_cat_global::y2011_kaon_brem1_minus||m_cat_global==m_cat_global::y2012_kaon_brem1_minus||m_cat_global==m_cat_global::Run2_kaon_brem1_minus]_fely3100,h_reducedData_Cut[m_cat_global==m_cat_global::y2011_kaon_brem0_plus||m_cat_global==m_cat_global::y2012_kaon_brem0_plus||m_cat_global==m_cat_global::Run2_kaon_brem0_plus||m_cat_global==m_cat_global::y2011_kaon_brem0_minus||m_cat_global==m_cat_global::y2012_kaon_brem0_minus||m_cat_global==m_cat_global::Run2_kaon_brem0_minus||m_cat_global==m_cat_global::y2011_kaon_brem1_plus||m_cat_global==m_cat_global::y2012_kaon_brem1_plus||m_cat_global==m_cat_global::Run2_kaon_brem1_plus||m_cat_global==m_cat_global::y2011_kaon_brem1_minus||m_cat_global==m_cat_global::y2012_kaon_brem1_minus||m_cat_global==m_cat_global::Run2_kaon_brem1_minus]_fehy3100);
   grae->SetName("h_reducedData_Cut[m_cat_global==m_cat_global::y2011_kaon_brem0_plus||m_cat_global==m_cat_global::y2012_kaon_brem0_plus||m_cat_global==m_cat_global::Run2_kaon_brem0_plus||m_cat_global==m_cat_global::y2011_kaon_brem0_minus||m_cat_global==m_cat_global::y2012_kaon_brem0_minus||m_cat_global==m_cat_global::Run2_kaon_brem0_minus||m_cat_global==m_cat_global::y2011_kaon_brem1_plus||m_cat_global==m_cat_global::y2012_kaon_brem1_plus||m_cat_global==m_cat_global::Run2_kaon_brem1_plus||m_cat_global==m_cat_global::y2011_kaon_brem1_minus||m_cat_global==m_cat_global::y2012_kaon_brem1_minus||m_cat_global==m_cat_global::Run2_kaon_brem1_minus]");
   grae->SetTitle("Histogram of reducedData_plot__pi0_M");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_minuscB3100 = new TH1F("Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_minuscB3100","Histogram of reducedData_plot__pi0_M",100,81,189);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_minuscB3100->SetMinimum(53.07106);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_minuscB3100->SetMaximum(868.2183);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_minuscB3100->SetDirectory(0);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_minuscB3100->SetStats(0);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_minuscB3100->SetLineWidth(2);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_minuscB3100->SetMarkerStyle(20);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_minuscB3100->SetMarkerSize(0.5);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_minuscB3100->GetXaxis()->SetNdivisions(505);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_minuscB3100->GetXaxis()->SetLabelFont(133);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_minuscB3100->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_minuscB3100->GetXaxis()->SetLabelSize(30);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_minuscB3100->GetXaxis()->SetTitleSize(36);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_minuscB3100->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_minuscB3100->GetXaxis()->SetTitleFont(133);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_minuscB3100->GetYaxis()->SetLabelFont(133);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_minuscB3100->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_minuscB3100->GetYaxis()->SetLabelSize(30);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_minuscB3100->GetYaxis()->SetTitleSize(36);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_minuscB3100->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_minuscB3100->GetYaxis()->SetTitleFont(133);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_minuscB3100->GetZaxis()->SetLabelFont(133);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_minuscB3100->GetZaxis()->SetLabelSize(30);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_minuscB3100->GetZaxis()->SetTitleSize(36);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_minuscB3100->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLy2011_kaon_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLy2012_kaon_brem1_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_minuscB3100->GetZaxis()->SetTitleFont(133);
   grae->SetHistogram(Graph_h_reducedData_Cut[m_cat_global==m_cat_global::y2011_kaon_brem0_plus||m_cat_global==m_cat_global::y2012_kaon_brem0_plus||m_cat_global==m_cat_global::Run2_kaon_brem0_plus||m_cat_global==m_cat_global::y2011_kaon_brem0_minus||m_cat_global==m_cat_global::y2012_kaon_brem0_minus||m_cat_global==m_cat_global::Run2_kaon_brem0_minus||m_cat_global==m_cat_global::y2011_kaon_brem1_plus||m_cat_global==m_cat_global::y2012_kaon_brem1_plus||m_cat_global==m_cat_global::Run2_kaon_brem1_plus||m_cat_global==m_cat_global::y2011_kaon_brem1_minus||m_cat_global==m_cat_global::y2012_kaon_brem1_minus||m_cat_global==m_cat_global::Run2_kaon_brem1_minus]3100);
   
   grae->Draw("p");
   
   TH1D *frame_d236eca0__100 = new TH1D("frame_d236eca0__100","A RooPlot of \"\"",90,90,180);
   frame_d236eca0__100->SetBinContent(1,840.3039);
   frame_d236eca0__100->SetMinimum(0.2);
   frame_d236eca0__100->SetMaximum(840.3039);
   frame_d236eca0__100->SetEntries(1);
   frame_d236eca0__100->SetDirectory(0);
   frame_d236eca0__100->SetStats(0);
   frame_d236eca0__100->SetLineWidth(2);
   frame_d236eca0__100->SetMarkerStyle(20);
   frame_d236eca0__100->SetMarkerSize(0.5);
   frame_d236eca0__100->GetXaxis()->SetTitle("#font[12]{m}(#font[12]{e^{+}e^{#minus}#gamma}) [MeV/#font[12]{c}^{2}] ");
   frame_d236eca0__100->GetXaxis()->SetNdivisions(505);
   frame_d236eca0__100->GetXaxis()->SetLabelFont(133);
   frame_d236eca0__100->GetXaxis()->SetLabelOffset(0.01);
   frame_d236eca0__100->GetXaxis()->SetLabelSize(30);
   frame_d236eca0__100->GetXaxis()->SetTitleSize(36);
   frame_d236eca0__100->GetXaxis()->SetTitleOffset(0.95);
   frame_d236eca0__100->GetXaxis()->SetTitleFont(133);
   frame_d236eca0__100->GetYaxis()->SetTitle("Candidates / (1 MeV/#it{c^{2}})");
   frame_d236eca0__100->GetYaxis()->SetLabelFont(133);
   frame_d236eca0__100->GetYaxis()->SetLabelOffset(0.01);
   frame_d236eca0__100->GetYaxis()->SetLabelSize(30);
   frame_d236eca0__100->GetYaxis()->SetTitleSize(36);
   frame_d236eca0__100->GetYaxis()->SetTitleOffset(0.95);
   frame_d236eca0__100->GetYaxis()->SetTitleFont(133);
   frame_d236eca0__100->GetZaxis()->SetLabelFont(133);
   frame_d236eca0__100->GetZaxis()->SetLabelSize(30);
   frame_d236eca0__100->GetZaxis()->SetTitleSize(36);
   frame_d236eca0__100->GetZaxis()->SetTitleOffset(1.2);
   frame_d236eca0__100->GetZaxis()->SetTitleFont(133);
   frame_d236eca0__100->Draw("AXISSAME");
   TText *text = new TText(0.8,0.85,"LHCb");
   text->SetNDC();
   text->SetTextFont(133);
   text->SetTextSize(30);
   text->Draw();
   TLatex *   tex = new TLatex(0.8,0.8,"9 fb^{-1}");
tex->SetNDC();
   tex->SetTextFont(133);
   tex->SetTextSize(25);
   tex->SetLineWidth(2);
   tex->Draw();
   pad_pi0_fit->Modified();
   canvas_pi0_merged_kaon_merged_merged->cd();
   canvas_pi0_merged_kaon_merged_merged->Modified();
   canvas_pi0_merged_kaon_merged_merged->cd();
   canvas_pi0_merged_kaon_merged_merged->SetSelected(canvas_pi0_merged_kaon_merged_merged);
}


==> figs/Fig3a.C <==
void canvas_D_merged_pion_merged_merged()
{
//=========Macro generated from canvas: canvas_D_merged_pion_merged_merged/canvas_D_merged_pion_merged_merged
//=========  (Tue Mar 16 03:56:27 2021) by ROOT version 6.20/02
   TCanvas *canvas_D_merged_pion_merged_merged = new TCanvas("canvas_D_merged_pion_merged_merged", "canvas_D_merged_pion_merged_merged",0,0,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canvas_D_merged_pion_merged_merged->SetHighLightColor(2);
   canvas_D_merged_pion_merged_merged->Range(0,0,1,1);
   canvas_D_merged_pion_merged_merged->SetFillColor(0);
   canvas_D_merged_pion_merged_merged->SetBorderMode(0);
   canvas_D_merged_pion_merged_merged->SetBorderSize(2);
   canvas_D_merged_pion_merged_merged->SetTickx(1);
   canvas_D_merged_pion_merged_merged->SetTicky(1);
   canvas_D_merged_pion_merged_merged->SetLeftMargin(0.14);
   canvas_D_merged_pion_merged_merged->SetRightMargin(0.05);
   canvas_D_merged_pion_merged_merged->SetTopMargin(0.05);
   canvas_D_merged_pion_merged_merged->SetBottomMargin(0.16);
   canvas_D_merged_pion_merged_merged->SetFrameLineWidth(2);
   canvas_D_merged_pion_merged_merged->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: pad_D_fit
   TPad *pad_D_fit = new TPad("pad_D_fit", "",0,0,1,1);
   pad_D_fit->Draw();
   pad_D_fit->cd();
   pad_D_fit->Range(1718.827,-805.8548,2120.062,4231.988);
   pad_D_fit->SetFillColor(0);
   pad_D_fit->SetBorderMode(0);
   pad_D_fit->SetBorderSize(2);
   pad_D_fit->SetTickx(1);
   pad_D_fit->SetTicky(1);
   pad_D_fit->SetLeftMargin(0.14);
   pad_D_fit->SetRightMargin(0.05);
   pad_D_fit->SetTopMargin(0.05);
   pad_D_fit->SetBottomMargin(0.16);
   pad_D_fit->SetFrameLineWidth(2);
   pad_D_fit->SetFrameBorderMode(0);
   pad_D_fit->SetFrameLineWidth(2);
   pad_D_fit->SetFrameBorderMode(0);
   
   TH1D *frame_46cb4a0__37 = new TH1D("frame_46cb4a0__37","A RooPlot of \"\"",65,1775,2100);
   frame_46cb4a0__37->SetBinContent(1,3980.096);
   frame_46cb4a0__37->SetMinimum(0.2);
   frame_46cb4a0__37->SetMaximum(3980.096);
   frame_46cb4a0__37->SetEntries(1);
   frame_46cb4a0__37->SetDirectory(0);
   frame_46cb4a0__37->SetStats(0);
   frame_46cb4a0__37->SetLineWidth(2);
   frame_46cb4a0__37->SetMarkerStyle(20);
   frame_46cb4a0__37->SetMarkerSize(0.5);
   frame_46cb4a0__37->GetXaxis()->SetTitle("#font[12]{m}(#font[12]{#pi^{+}}#it{#eta}) [MeV/#font[12]{c}^{2}] ");
   frame_46cb4a0__37->GetXaxis()->SetNdivisions(505);
   frame_46cb4a0__37->GetXaxis()->SetLabelFont(133);
   frame_46cb4a0__37->GetXaxis()->SetLabelOffset(0.01);
   frame_46cb4a0__37->GetXaxis()->SetLabelSize(30);
   frame_46cb4a0__37->GetXaxis()->SetTitleSize(36);
   frame_46cb4a0__37->GetXaxis()->SetTitleOffset(0.95);
   frame_46cb4a0__37->GetXaxis()->SetTitleFont(133);
   frame_46cb4a0__37->GetYaxis()->SetTitle("Candidates / (5 MeV/#it{c^{2}})");
   frame_46cb4a0__37->GetYaxis()->SetLabelFont(133);
   frame_46cb4a0__37->GetYaxis()->SetLabelOffset(0.01);
   frame_46cb4a0__37->GetYaxis()->SetLabelSize(30);
   frame_46cb4a0__37->GetYaxis()->SetTitleSize(36);
   frame_46cb4a0__37->GetYaxis()->SetTitleOffset(0.95);
   frame_46cb4a0__37->GetYaxis()->SetTitleFont(133);
   frame_46cb4a0__37->GetZaxis()->SetLabelFont(133);
   frame_46cb4a0__37->GetZaxis()->SetLabelSize(30);
   frame_46cb4a0__37->GetZaxis()->SetTitleSize(36);
   frame_46cb4a0__37->GetZaxis()->SetTitleOffset(1.2);
   frame_46cb4a0__37->GetZaxis()->SetTitleFont(133);
   frame_46cb4a0__37->Draw("FUNC");
   
   Double_t data_fx3037[65] = {
   1777.5,
   1782.5,
   1787.5,
   1792.5,
   1797.5,
   1802.5,
   1807.5,
   1812.5,
   1817.5,
   1822.5,
   1827.5,
   1832.5,
   1837.5,
   1842.5,
   1847.5,
   1852.5,
   1857.5,
   1862.5,
   1867.5,
   1872.5,
   1877.5,
   1882.5,
   1887.5,
   1892.5,
   1897.5,
   1902.5,
   1907.5,
   1912.5,
   1917.5,
   1922.5,
   1927.5,
   1932.5,
   1937.5,
   1942.5,
   1947.5,
   1952.5,
   1957.5,
   1962.5,
   1967.5,
   1972.5,
   1977.5,
   1982.5,
   1987.5,
   1992.5,
   1997.5,
   2002.5,
   2007.5,
   2012.5,
   2017.5,
   2022.5,
   2027.5,
   2032.5,
   2037.5,
   2042.5,
   2047.5,
   2052.5,
   2057.5,
   2062.5,
   2067.5,
   2072.5,
   2077.5,
   2082.5,
   2087.5,
   2092.5,
   2097.5};
   Double_t data_fy3037[65] = {
   1916,
   1859,
   1783,
   1705,
   1675,
   1857,
   1769,
   1842,
   2003,
   2108,
   2316,
   2758,
   3005,
   3196,
   3560,
   3720,
   3646,
   3607,
   3184,
   2753,
   2522,
   1998,
   1856,
   1786,
   1628,
   1751,
   1718,
   1872,
   1908,
   2163,
   2411,
   2678,
   3121,
   3196,
   3655,
   3729,
   3606,
   3321,
   2826,
   2511,
   2027,
   1649,
   1392,
   1181,
   996,
   916,
   787,
   720,
   679,
   667,
   698,
   656,
   647,
   574,
   579,
   553,
   530,
   519,
   500,
   521,
   524,
   485,
   471,
   444,
   419};
   Double_t data_felx3037[65] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t data_fely3037[65] = {
   43.27499,
   42.61902,
   41.72854,
   40.79467,
   40.42982,
   42.59582,
   41.56245,
   42.42144,
   44.25768,
   45.41568,
   47.62744,
   52.01904,
   54.32016,
   56.03539,
   59.16783,
   60.49385,
   59.88419,
   59.56039,
   55.92916,
   51.97142,
   49.72201,
   44.20179,
   42.58422,
   41.76405,
   39.85158,
   41.34794,
   40.95178,
   42.7695,
   43.18352,
   46.01075,
   48.60448,
   51.25181,
   55.36815,
   56.03539,
   59.95866,
   60.56759,
   59.55206,
   57.13029,
   52.66249,
   49.61237,
   44.52499,
   40.11096,
   36.81287,
   33.86932,
   31.06343,
   29.76962,
   27.55798,
   26.33747,
   25.56243,
   25.33118,
   25.92442,
   25.11738,
   24.94111,
   23.46351,
   23.56761,
   23.02127,
   22.52716,
   22.28706,
   21.86627,
   22.3309,
   22.39651,
   21.52839,
   21.20829,
   20.57724,
   19.9756};
   Double_t data_fehx3037[65] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t data_fehy3037[65] = {
   44.27499,
   43.61902,
   42.72854,
   41.79467,
   41.42982,
   43.59582,
   42.56245,
   43.42144,
   45.25768,
   46.41568,
   48.62744,
   53.01904,
   55.32016,
   57.03539,
   60.16783,
   61.49385,
   60.88419,
   60.56039,
   56.92916,
   52.97142,
   50.72201,
   45.20179,
   43.58422,
   42.76405,
   40.85158,
   42.34794,
   41.95178,
   43.7695,
   44.18352,
   47.01075,
   49.60448,
   52.25181,
   56.36815,
   57.03539,
   60.95866,
   61.56759,
   60.55206,
   58.13029,
   53.66249,
   50.61237,
   45.52499,
   41.11096,
   37.81287,
   34.86932,
   32.06343,
   30.76962,
   28.55798,
   27.33747,
   26.56243,
   26.33118,
   26.92442,
   26.11738,
   25.94111,
   24.46351,
   24.56761,
   24.02127,
   23.52716,
   23.28706,
   22.86627,
   23.3309,
   23.39651,
   22.52839,
   22.20829,
   21.57724,
   20.9756};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(65,data_fx3037,data_fy3037,data_felx3037,data_fehx3037,data_fely3037,data_fehy3037);
   grae->SetName("data");
   grae->SetTitle("Histogram of reducedData_plot__D_dM");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_data3037 = new TH1F("Graph_data3037","Histogram of reducedData_plot__D_dM",100,1742.5,2132.5);
   Graph_data3037->SetMinimum(59.87009);
   Graph_data3037->SetMaximum(4129.722);
   Graph_data3037->SetDirectory(0);
   Graph_data3037->SetStats(0);
   Graph_data3037->SetLineWidth(2);
   Graph_data3037->SetMarkerStyle(20);
   Graph_data3037->SetMarkerSize(0.5);
   Graph_data3037->GetXaxis()->SetNdivisions(505);
   Graph_data3037->GetXaxis()->SetLabelFont(133);
   Graph_data3037->GetXaxis()->SetLabelOffset(0.01);
   Graph_data3037->GetXaxis()->SetLabelSize(30);
   Graph_data3037->GetXaxis()->SetTitleSize(36);
   Graph_data3037->GetXaxis()->SetTitleOffset(0.95);
   Graph_data3037->GetXaxis()->SetTitleFont(133);
   Graph_data3037->GetYaxis()->SetLabelFont(133);
   Graph_data3037->GetYaxis()->SetLabelOffset(0.01);
   Graph_data3037->GetYaxis()->SetLabelSize(30);
   Graph_data3037->GetYaxis()->SetTitleSize(36);
   Graph_data3037->GetYaxis()->SetTitleOffset(0.95);
   Graph_data3037->GetYaxis()->SetTitleFont(133);
   Graph_data3037->GetZaxis()->SetLabelFont(133);
   Graph_data3037->GetZaxis()->SetLabelSize(30);
   Graph_data3037->GetZaxis()->SetTitleSize(36);
   Graph_data3037->GetZaxis()->SetTitleOffset(1.2);
   Graph_data3037->GetZaxis()->SetTitleFont(133);
   grae->SetHistogram(Graph_data3037);
   
   grae->Draw("p");
   
   Double_t D2HPi0_fx117[97] = {
   1770,
   1770,
   1775,
   1780,
   1785,
   1790,
   1795,
   1800,
   1805,
   1807.5,
   1810,
   1812.5,
   1815,
   1817.5,
   1820,
   1822.5,
   1825,
   1827.5,
   1830,
   1832.5,
   1835,
   1840,
   1842.5,
   1845,
   1846.25,
   1847.5,
   1848.75,
   1850,
   1851.25,
   1852.5,
   1853.75,
   1855,
   1856.25,
   1857.5,
   1858.75,
   1860,
   1861.25,
   1862.5,
   1863.75,
   1865,
   1867.5,
   1870,
   1875,
   1877.5,
   1880,
   1882.5,
   1885,
   1887.5,
   1890,
   1892.5,
   1895,
   1897.5,
   1900,
   1902.5,
   1905,
   1910,
   1915,
   1920,
   1925,
   1930,
   1935,
   1940,
   1945,
   1950,
   1955,
   1960,
   1965,
   1970,
   1975,
   1980,
   1985,
   1990,
   1995,
   2000,
   2005,
   2010,
   2015,
   2020,
   2025,
   2030,
   2035,
   2040,
   2045,
   2050,
   2055,
   2060,
   2065,
   2070,
   2075,
   2080,
   2085,
   2090,
   2095,
   2100,
   2100,
   2105,
   2105};
   Double_t D2HPi0_fy117[97] = {
   0,
   208.1565,
   208.1565,
   238.7261,
   274.5793,
   318.0046,
   373.0841,
   444.7187,
   535.8254,
   589.8819,
   650.3641,
   717.7475,
   792.5708,
   875.4331,
   967.0325,
   1068.186,
   1179.867,
   1302.805,
   1437.717,
   1584.675,
   1742.605,
   2078.953,
   2246.099,
   2401.743,
   2472.208,
   2536.081,
   2592.125,
   2639.18,
   2676.203,
   2702.306,
   2716.798,
   2719.214,
   2709.332,
   2687.183,
   2653.055,
   2607.476,
   2551.198,
   2485.166,
   2410.485,
   2328.375,
   2147.09,
   1951.846,
   1557.469,
   1372.976,
   1203.207,
   1050.377,
   915.1182,
   796.918,
   694.5325,
   606.3288,
   530.5412,
   465.4416,
   409.4221,
   361.1283,
   319.3306,
   251.3719,
   199.4108,
   159.2624,
   128.0221,
   103.5759,
   84.34677,
   69.12973,
   56.99887,
   47.24542,
   39.3314,
   32.85189,
   27.50355,
   23.0588,
   19.34546,
   16.23125,
   13.61267,
   11.4072,
   9.547861,
   7.979666,
   6.657003,
   5.541829,
   4.602275,
   3.811567,
   3.147135,
   2.589902,
   2.123685,
   1.734714,
   1.411233,
   1.143183,
   0.9219394,
   0.7401025,
   0.5913267,
   0.4701765,
   0.3720074,
   0.2928639,
   0.2293906,
   0.178755,
   0.1385782,
   0.1068737,
   0.1068737,
   0,
   0.1068737};
   TGraph *graph = new TGraph(97,D2HPi0_fx117,D2HPi0_fy117);
   graph->SetName("D2HPi0");
   graph->SetTitle("Projection of weighted sum of RS components");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_D2HPi0117 = new TH1F("Graph_D2HPi0117","Projection of weighted sum of RS components",100,1736.5,2138.5);
   Graph_D2HPi0117->SetMinimum(0);
   Graph_D2HPi0117->SetMaximum(2991.136);
   Graph_D2HPi0117->SetDirectory(0);
   Graph_D2HPi0117->SetStats(0);
   Graph_D2HPi0117->SetLineWidth(2);
   Graph_D2HPi0117->SetMarkerStyle(20);
   Graph_D2HPi0117->SetMarkerSize(0.5);
   Graph_D2HPi0117->GetXaxis()->SetNdivisions(505);
   Graph_D2HPi0117->GetXaxis()->SetLabelFont(133);
   Graph_D2HPi0117->GetXaxis()->SetLabelOffset(0.01);
   Graph_D2HPi0117->GetXaxis()->SetLabelSize(30);
   Graph_D2HPi0117->GetXaxis()->SetTitleSize(36);
   Graph_D2HPi0117->GetXaxis()->SetTitleOffset(0.95);
   Graph_D2HPi0117->GetXaxis()->SetTitleFont(133);
   Graph_D2HPi0117->GetYaxis()->SetLabelFont(133);
   Graph_D2HPi0117->GetYaxis()->SetLabelOffset(0.01);
   Graph_D2HPi0117->GetYaxis()->SetLabelSize(30);
   Graph_D2HPi0117->GetYaxis()->SetTitleSize(36);
   Graph_D2HPi0117->GetYaxis()->SetTitleOffset(0.95);
   Graph_D2HPi0117->GetYaxis()->SetTitleFont(133);
   Graph_D2HPi0117->GetZaxis()->SetLabelFont(133);
   Graph_D2HPi0117->GetZaxis()->SetLabelSize(30);
   Graph_D2HPi0117->GetZaxis()->SetTitleSize(36);
   Graph_D2HPi0117->GetZaxis()->SetTitleOffset(1.2);
   Graph_D2HPi0117->GetZaxis()->SetTitleFont(133);
   graph->SetHistogram(Graph_D2HPi0117);
   
   graph->Draw("l");
   
   Double_t Ds2HPi0_fx118[99] = {
   1770,
   1770,
   1775,
   1780,
   1785,
   1790,
   1795,
   1800,
   1805,
   1810,
   1815,
   1820,
   1825,
   1830,
   1835,
   1840,
   1845,
   1850,
   1855,
   1860,
   1865,
   1870,
   1875,
   1880,
   1885,
   1890,
   1895,
   1900,
   1902.5,
   1905,
   1907.5,
   1910,
   1912.5,
   1915,
   1917.5,
   1920,
   1922.5,
   1925,
   1927.5,
   1930,
   1935,
   1937.5,
   1940,
   1942.5,
   1943.75,
   1945,
   1946.25,
   1947.5,
   1948.75,
   1950,
   1951.25,
   1952.5,
   1953.75,
   1955,
   1956.25,
   1957.5,
   1958.75,
   1960,
   1961.25,
   1962.5,
   1963.75,
   1965,
   1967.5,
   1970,
   1975,
   1977.5,
   1980,
   1982.5,
   1985,
   1987.5,
   1990,
   1992.5,
   1995,
   1997.5,
   2000,
   2002.5,
   2005,
   2010,
   2015,
   2020,
   2025,
   2030,
   2035,
   2040,
   2045,
   2050,
   2055,
   2060,
   2065,
   2070,
   2075,
   2080,
   2085,
   2090,
   2095,
   2100,
   2100,
   2105,
   2105};
   Double_t Ds2HPi0_fy118[99] = {
   0,
   17.46127,
   17.46127,
   19.33012,
   21.54307,
   24.17919,
   27.35509,
   31.11311,
   35.52597,
   40.71638,
   46.80321,
   53.92845,
   62.16561,
   71.67086,
   82.5719,
   94.92285,
   108.6862,
   123.8127,
   140.4036,
   158.5803,
   178.7778,
   201.7326,
   228.582,
   261.1398,
   301.6569,
   353.4999,
   420.9856,
   509.2371,
   562.9619,
   624.1351,
   693.5841,
   772.1708,
   860.7861,
   960.3298,
   1071.666,
   1195.54,
   1332.438,
   1482.399,
   1644.767,
   1817.923,
   2183.847,
   2366.672,
   2540.509,
   2697.427,
   2766.946,
   2829.142,
   2883.047,
   2927.771,
   2962.525,
   2986.644,
   2999.611,
   3001.068,
   2990.835,
   2968.911,
   2935.48,
   2890.905,
   2835.72,
   2770.617,
   2696.423,
   2614.085,
   2524.64,
   2429.193,
   2224.869,
   2010.25,
   1583.286,
   1384.242,
   1200.961,
   1035.96,
   890.2768,
   763.7564,
   655.3637,
   563.5327,
   486.2754,
   421.6191,
   367.6242,
   322.5103,
   284.7087,
   225.9177,
   183.0797,
   150.8485,
   125.8183,
   105.8238,
   89.46516,
   75.81914,
   64.26617,
   54.3849,
   45.88363,
   38.55419,
   32.2408,
   26.81968,
   22.18647,
   18.24904,
   14.92368,
   12.13354,
   9.807971,
   7.88248,
   7.88248,
   0,
   7.88248};
   graph = new TGraph(99,Ds2HPi0_fx118,Ds2HPi0_fy118);
   graph->SetName("Ds2HPi0");
   graph->SetTitle("Projection of weighted sum of RS components");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#666666");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_Ds2HPi0118 = new TH1F("Graph_Ds2HPi0118","Projection of weighted sum of RS components",100,1736.5,2138.5);
   Graph_Ds2HPi0118->SetMinimum(0);
   Graph_Ds2HPi0118->SetMaximum(3301.175);
   Graph_Ds2HPi0118->SetDirectory(0);
   Graph_Ds2HPi0118->SetStats(0);
   Graph_Ds2HPi0118->SetLineWidth(2);
   Graph_Ds2HPi0118->SetMarkerStyle(20);
   Graph_Ds2HPi0118->SetMarkerSize(0.5);
   Graph_Ds2HPi0118->GetXaxis()->SetNdivisions(505);
   Graph_Ds2HPi0118->GetXaxis()->SetLabelFont(133);
   Graph_Ds2HPi0118->GetXaxis()->SetLabelOffset(0.01);
   Graph_Ds2HPi0118->GetXaxis()->SetLabelSize(30);
   Graph_Ds2HPi0118->GetXaxis()->SetTitleSize(36);
   Graph_Ds2HPi0118->GetXaxis()->SetTitleOffset(0.95);
   Graph_Ds2HPi0118->GetXaxis()->SetTitleFont(133);
   Graph_Ds2HPi0118->GetYaxis()->SetLabelFont(133);
   Graph_Ds2HPi0118->GetYaxis()->SetLabelOffset(0.01);
   Graph_Ds2HPi0118->GetYaxis()->SetLabelSize(30);
   Graph_Ds2HPi0118->GetYaxis()->SetTitleSize(36);
   Graph_Ds2HPi0118->GetYaxis()->SetTitleOffset(0.95);
   Graph_Ds2HPi0118->GetYaxis()->SetTitleFont(133);
   Graph_Ds2HPi0118->GetZaxis()->SetLabelFont(133);
   Graph_Ds2HPi0118->GetZaxis()->SetLabelSize(30);
   Graph_Ds2HPi0118->GetZaxis()->SetTitleSize(36);
   Graph_Ds2HPi0118->GetZaxis()->SetTitleOffset(1.2);
   Graph_Ds2HPi0118->GetZaxis()->SetTitleFont(133);
   graph->SetHistogram(Graph_Ds2HPi0118);
   
   graph->Draw("l");
   
   Double_t purecomb_fx119[71] = {
   1770,
   1770,
   1775,
   1780,
   1785,
   1790,
   1795,
   1800,
   1805,
   1810,
   1815,
   1820,
   1825,
   1830,
   1835,
   1840,
   1845,
   1850,
   1855,
   1860,
   1865,
   1870,
   1875,
   1880,
   1885,
   1890,
   1895,
   1900,
   1905,
   1910,
   1915,
   1920,
   1925,
   1930,
   1935,
   1940,
   1945,
   1950,
   1955,
   1960,
   1965,
   1970,
   1975,
   1980,
   1985,
   1990,
   1995,
   2000,
   2005,
   2010,
   2015,
   2020,
   2025,
   2030,
   2035,
   2040,
   2045,
   2050,
   2055,
   2060,
   2065,
   2070,
   2075,
   2080,
   2085,
   2090,
   2095,
   2100,
   2100,
   2105,
   2105};
   Double_t purecomb_fy119[71] = {
   0,
   938.0022,
   938.0022,
   927.4893,
   917.0945,
   906.8165,
   896.654,
   886.6057,
   876.6703,
   866.8465,
   857.1331,
   847.5288,
   838.0323,
   828.6426,
   819.3583,
   810.1783,
   801.1015,
   792.1266,
   783.2524,
   774.478,
   765.8021,
   757.2236,
   748.7415,
   740.3546,
   732.0619,
   723.8623,
   715.7548,
   707.7384,
   699.8119,
   691.9745,
   684.225,
   676.5625,
   668.9861,
   661.4947,
   654.0874,
   646.7633,
   639.5214,
   632.3608,
   625.2805,
   618.2798,
   611.3576,
   604.5131,
   597.7454,
   591.0537,
   584.437,
   577.8947,
   571.4257,
   565.0293,
   558.7048,
   552.4511,
   546.2677,
   540.1536,
   534.1082,
   528.1305,
   522.22,
   516.3757,
   510.597,
   504.8831,
   499.2334,
   493.647,
   488.1233,
   482.6615,
   477.261,
   471.9211,
   466.641,
   461.4202,
   456.258,
   451.1536,
   451.1536,
   0,
   451.1536};
   graph = new TGraph(71,purecomb_fx119,purecomb_fy119);
   graph->SetName("purecomb");
   graph->SetTitle("Projection of weighted sum of RS components");
   graph->SetFillStyle(1000);
   graph->SetLineStyle(2);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_purecomb119 = new TH1F("Graph_purecomb119","Projection of weighted sum of RS components",100,1736.5,2138.5);
   Graph_purecomb119->SetMinimum(0);
   Graph_purecomb119->SetMaximum(1031.802);
   Graph_purecomb119->SetDirectory(0);
   Graph_purecomb119->SetStats(0);
   Graph_purecomb119->SetLineWidth(2);
   Graph_purecomb119->SetMarkerStyle(20);
   Graph_purecomb119->SetMarkerSize(0.5);
   Graph_purecomb119->GetXaxis()->SetNdivisions(505);
   Graph_purecomb119->GetXaxis()->SetLabelFont(133);
   Graph_purecomb119->GetXaxis()->SetLabelOffset(0.01);
   Graph_purecomb119->GetXaxis()->SetLabelSize(30);
   Graph_purecomb119->GetXaxis()->SetTitleSize(36);
   Graph_purecomb119->GetXaxis()->SetTitleOffset(0.95);
   Graph_purecomb119->GetXaxis()->SetTitleFont(133);
   Graph_purecomb119->GetYaxis()->SetLabelFont(133);
   Graph_purecomb119->GetYaxis()->SetLabelOffset(0.01);
   Graph_purecomb119->GetYaxis()->SetLabelSize(30);
   Graph_purecomb119->GetYaxis()->SetTitleSize(36);
   Graph_purecomb119->GetYaxis()->SetTitleOffset(0.95);
   Graph_purecomb119->GetYaxis()->SetTitleFont(133);
   Graph_purecomb119->GetZaxis()->SetLabelFont(133);
   Graph_purecomb119->GetZaxis()->SetLabelSize(30);
   Graph_purecomb119->GetZaxis()->SetTitleSize(36);
   Graph_purecomb119->GetZaxis()->SetTitleOffset(1.2);
   Graph_purecomb119->GetZaxis()->SetTitleFont(133);
   graph->SetHistogram(Graph_purecomb119);
   
   graph->Draw("l");
   
   Double_t lowmass_fx120[78] = {
   1770,
   1770,
   1775,
   1777.5,
   1780,
   1782.5,
   1785,
   1787.5,
   1790,
   1792.5,
   1795,
   1797.5,
   1800,
   1802.5,
   1805,
   1807.5,
   1810,
   1815,
   1820,
   1825,
   1830,
   1835,
   1840,
   1845,
   1850,
   1855,
   1860,
   1865,
   1870,
   1875,
   1880,
   1885,
   1890,
   1895,
   1900,
   1905,
   1910,
   1915,
   1920,
   1925,
   1930,
   1935,
   1940,
   1945,
   1950,
   1955,
   1960,
   1965,
   1970,
   1975,
   1980,
   1985,
   1990,
   1995,
   2000,
   2005,
   2010,
   2015,
   2020,
   2025,
   2030,
   2035,
   2040,
   2045,
   2050,
   2055,
   2060,
   2065,
   2070,
   2075,
   2080,
   2085,
   2090,
   2095,
   2100,
   2100,
   2105,
   2105};
   Double_t lowmass_fy120[78] = {
   0,
   772.2492,
   772.2492,
   711.8726,
   656.584,
   605.9295,
   559.4974,
   516.914,
   477.8399,
   441.9672,
   409.0161,
   378.7324,
   350.8851,
   325.2642,
   301.6787,
   279.9548,
   259.9346,
   224.442,
   194.1969,
   168.3655,
   146.2541,
   127.2849,
   110.9755,
   96.92255,
   84.78822,
   74.28887,
   65.18593,
   57.27833,
   50.39622,
   44.39584,
   39.15521,
   34.57062,
   30.55367,
   27.0289,
   23.93166,
   21.20653,
   18.80584,
   16.68851,
   14.81908,
   13.16685,
   11.70521,
   10.41105,
   9.264255,
   8.247272,
   7.344784,
   6.543388,
   5.831338,
   5.198328,
   4.635303,
   4.134295,
   3.688283,
   3.291075,
   2.937207,
   2.621845,
   2.340716,
   2.090035,
   1.866449,
   1.666983,
   1.488998,
   1.33015,
   1.188357,
   1.061768,
   0.9487355,
   0.8477951,
   0.757642,
   0.6771146,
   0.6051778,
   0.5409094,
   0.4834871,
   0.4321777,
   0.3863274,
   0.3453527,
   0.308733,
   0.2760038,
   0.2467504,
   0.2467504,
   0,
   0.2467504};
   graph = new TGraph(78,lowmass_fx120,lowmass_fy120);
   graph->SetName("lowmass");
   graph->SetTitle("Projection of weighted sum of RS components");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff00ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(3);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_lowmass120 = new TH1F("Graph_lowmass120","Projection of weighted sum of RS components",100,1736.5,2138.5);
   Graph_lowmass120->SetMinimum(0);
   Graph_lowmass120->SetMaximum(849.4741);
   Graph_lowmass120->SetDirectory(0);
   Graph_lowmass120->SetStats(0);
   Graph_lowmass120->SetLineWidth(2);
   Graph_lowmass120->SetMarkerStyle(20);
   Graph_lowmass120->SetMarkerSize(0.5);
   Graph_lowmass120->GetXaxis()->SetNdivisions(505);
   Graph_lowmass120->GetXaxis()->SetLabelFont(133);
   Graph_lowmass120->GetXaxis()->SetLabelOffset(0.01);
   Graph_lowmass120->GetXaxis()->SetLabelSize(30);
   Graph_lowmass120->GetXaxis()->SetTitleSize(36);
   Graph_lowmass120->GetXaxis()->SetTitleOffset(0.95);
   Graph_lowmass120->GetXaxis()->SetTitleFont(133);
   Graph_lowmass120->GetYaxis()->SetLabelFont(133);
   Graph_lowmass120->GetYaxis()->SetLabelOffset(0.01);
   Graph_lowmass120->GetYaxis()->SetLabelSize(30);
   Graph_lowmass120->GetYaxis()->SetTitleSize(36);
   Graph_lowmass120->GetYaxis()->SetTitleOffset(0.95);
   Graph_lowmass120->GetYaxis()->SetTitleFont(133);
   Graph_lowmass120->GetZaxis()->SetLabelFont(133);
   Graph_lowmass120->GetZaxis()->SetLabelSize(30);
   Graph_lowmass120->GetZaxis()->SetTitleSize(36);
   Graph_lowmass120->GetZaxis()->SetTitleOffset(1.2);
   Graph_lowmass120->GetZaxis()->SetTitleFont(133);
   graph->SetHistogram(Graph_lowmass120);
   
   graph->Draw("l");
   
   Double_t D2HPi0_misid_fx121[79] = {
   1770,
   1770,
   1775,
   1780,
   1782.5,
   1785,
   1787.5,
   1790,
   1792.5,
   1795,
   1797.5,
   1800,
   1802.5,
   1805,
   1807.5,
   1810,
   1812.5,
   1815,
   1817.5,
   1820,
   1825,
   1830,
   1835,
   1840,
   1845,
   1850,
   1855,
   1860,
   1865,
   1870,
   1875,
   1880,
   1885,
   1890,
   1895,
   1900,
   1905,
   1910,
   1915,
   1920,
   1925,
   1930,
   1935,
   1940,
   1945,
   1950,
   1955,
   1960,
   1965,
   1970,
   1975,
   1980,
   1985,
   1990,
   1995,
   2000,
   2005,
   2010,
   2015,
   2020,
   2025,
   2030,
   2035,
   2040,
   2045,
   2050,
   2055,
   2060,
   2065,
   2070,
   2075,
   2080,
   2085,
   2090,
   2095,
   2100,
   2100,
   2105,
   2105};
   Double_t D2HPi0_misid_fy121[79] = {
   0,
   5.831194,
   5.831194,
   4.845338,
   4.371627,
   3.9224,
   3.503039,
   3.116286,
   2.762917,
   2.441872,
   2.151914,
   1.891341,
   1.658368,
   1.45118,
   1.26793,
   1.106735,
   0.9656824,
   0.8428564,
   0.7363695,
   0.6443981,
   0.4972239,
   0.3888412,
   0.3092144,
   0.2502935,
   0.2060747,
   0.1722038,
   0.1456177,
   0.124214,
   0.1065755,
   0.09175564,
   0.07912165,
   0.06824401,
   0.0588224,
   0.05063757,
   0.04352119,
   0.03733745,
   0.03197218,
   0.02732647,
   0.02331305,
   0.01985419,
   0.0168804,
   0.01432955,
   0.0121463,
   0.01028149,
   0.00869168,
   0.007338637,
   0.006188888,
   0.005213252,
   0.004386396,
   0.003686418,
   0.003094448,
   0.00259429,
   0.002172075,
   0.001815966,
   0.001515875,
   0.001263227,
   0.001050736,
   0.0008722234,
   0.0007224477,
   0.0005969668,
   0.000492015,
   0.0004043987,
   0.0003314094,
   0.0002707482,
   0.000220464,
   0.0001789,
   0.0001446495,
   0.0001165191,
   9.349632e-05,
   7.472392e-05,
   5.947696e-05,
   4.714377e-05,
   3.72096e-05,
   2.924261e-05,
   2.288174e-05,
   1.782632e-05,
   1.782632e-05,
   0,
   1.782632e-05};
   graph = new TGraph(79,D2HPi0_misid_fx121,D2HPi0_misid_fy121);
   graph->SetName("D2HPi0_misid");
   graph->SetTitle("Projection of weighted sum of RS components");

   ci = TColor::GetColor("#ffcc00");
   graph->SetFillColor(ci);
   graph->SetFillStyle(3004);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(0);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_D2HPi0_misid121 = new TH1F("Graph_D2HPi0_misid121","Projection of weighted sum of RS components",100,1736.5,2138.5);
   Graph_D2HPi0_misid121->SetMinimum(0);
   Graph_D2HPi0_misid121->SetMaximum(6.414314);
   Graph_D2HPi0_misid121->SetDirectory(0);
   Graph_D2HPi0_misid121->SetStats(0);
   Graph_D2HPi0_misid121->SetLineWidth(2);
   Graph_D2HPi0_misid121->SetMarkerStyle(20);
   Graph_D2HPi0_misid121->SetMarkerSize(0.5);
   Graph_D2HPi0_misid121->GetXaxis()->SetNdivisions(505);
   Graph_D2HPi0_misid121->GetXaxis()->SetLabelFont(133);
   Graph_D2HPi0_misid121->GetXaxis()->SetLabelOffset(0.01);
   Graph_D2HPi0_misid121->GetXaxis()->SetLabelSize(30);
   Graph_D2HPi0_misid121->GetXaxis()->SetTitleSize(36);
   Graph_D2HPi0_misid121->GetXaxis()->SetTitleOffset(0.95);
   Graph_D2HPi0_misid121->GetXaxis()->SetTitleFont(133);
   Graph_D2HPi0_misid121->GetYaxis()->SetLabelFont(133);
   Graph_D2HPi0_misid121->GetYaxis()->SetLabelOffset(0.01);
   Graph_D2HPi0_misid121->GetYaxis()->SetLabelSize(30);
   Graph_D2HPi0_misid121->GetYaxis()->SetTitleSize(36);
   Graph_D2HPi0_misid121->GetYaxis()->SetTitleOffset(0.95);
   Graph_D2HPi0_misid121->GetYaxis()->SetTitleFont(133);
   Graph_D2HPi0_misid121->GetZaxis()->SetLabelFont(133);
   Graph_D2HPi0_misid121->GetZaxis()->SetLabelSize(30);
   Graph_D2HPi0_misid121->GetZaxis()->SetTitleSize(36);
   Graph_D2HPi0_misid121->GetZaxis()->SetTitleOffset(1.2);
   Graph_D2HPi0_misid121->GetZaxis()->SetTitleFont(133);
   graph->SetHistogram(Graph_D2HPi0_misid121);
   
   graph->Draw("f");
   
   Double_t Ds2HPi0_misid_fx122[93] = {
   1770,
   1770,
   1775,
   1780,
   1785,
   1790,
   1795,
   1800,
   1805,
   1810,
   1815,
   1820,
   1825,
   1827.5,
   1830,
   1832.5,
   1835,
   1837.5,
   1840,
   1842.5,
   1845,
   1847.5,
   1850,
   1852.5,
   1855,
   1856.25,
   1856.875,
   1857.5,
   1860,
   1860.625,
   1861.25,
   1861.875,
   1862.5,
   1863.125,
   1863.75,
   1865,
   1867.5,
   1870,
   1872.5,
   1875,
   1880,
   1885,
   1890,
   1892.5,
   1895,
   1897.5,
   1900,
   1902.5,
   1905,
   1907.5,
   1910,
   1912.5,
   1915,
   1920,
   1925,
   1930,
   1935,
   1940,
   1945,
   1950,
   1955,
   1960,
   1965,
   1970,
   1975,
   1980,
   1985,
   1990,
   1995,
   2000,
   2005,
   2010,
   2015,
   2020,
   2025,
   2030,
   2035,
   2040,
   2045,
   2050,
   2055,
   2060,
   2065,
   2070,
   2075,
   2080,
   2085,
   2090,
   2095,
   2100,
   2100,
   2105,
   2105};
   Double_t Ds2HPi0_misid_fy122[93] = {
   0,
   10.47043,
   10.47043,
   11.25669,
   12.1243,
   13.09223,
   14.18547,
   15.43237,
   16.85095,
   18.42447,
   20.09749,
   21.78129,
   23.36915,
   24.09155,
   24.74625,
   25.32306,
   25.80995,
   26.19786,
   26.48017,
   26.64977,
   26.70362,
   26.63866,
   26.45313,
   26.14678,
   25.72083,
   25.48563,
   25.41131,
   25.44342,
   26.77462,
   26.51125,
   25.81627,
   24.97019,
   24.24233,
   23.72775,
   23.37836,
   22.87178,
   21.90018,
   20.84834,
   19.7268,
   18.55098,
   16.10513,
   13.6533,
   11.33064,
   10.25201,
   9.242183,
   8.307716,
   7.453276,
   6.677989,
   5.981601,
   5.360996,
   4.811614,
   4.327903,
   3.903735,
   3.208741,
   2.678051,
   2.269652,
   1.950243,
   1.694943,
   1.485874,
   1.310505,
   1.160188,
   1.02901,
   0.9129567,
   0.809302,
   0.7161814,
   0.6322898,
   0.5566751,
   0.4886005,
   0.4274563,
   0.3727058,
   0.3238541,
   0.2804327,
   0.2419915,
   0.2080973,
   0.1783338,
   0.1523039,
   0.1296311,
   0.1099612,
   0.09296405,
   0.07833368,
   0.06578908,
   0.05507378,
   0.04595537,
   0.03822457,
   0.03169413,
   0.02619752,
   0.02158747,
   0.01773451,
   0.01452538,
   0.01186157,
   0.01186157,
   0,
   0.01186157};
   graph = new TGraph(93,Ds2HPi0_misid_fx122,Ds2HPi0_misid_fy122);
   graph->SetName("Ds2HPi0_misid");
   graph->SetTitle("Projection of weighted sum of RS components");

   ci = TColor::GetColor("#3399ff");
   graph->SetFillColor(ci);
   graph->SetFillStyle(3005);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(0);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_Ds2HPi0_misid122 = new TH1F("Graph_Ds2HPi0_misid122","Projection of weighted sum of RS components",100,1736.5,2138.5);
   Graph_Ds2HPi0_misid122->SetMinimum(0);
   Graph_Ds2HPi0_misid122->SetMaximum(29.45208);
   Graph_Ds2HPi0_misid122->SetDirectory(0);
   Graph_Ds2HPi0_misid122->SetStats(0);
   Graph_Ds2HPi0_misid122->SetLineWidth(2);
   Graph_Ds2HPi0_misid122->SetMarkerStyle(20);
   Graph_Ds2HPi0_misid122->SetMarkerSize(0.5);
   Graph_Ds2HPi0_misid122->GetXaxis()->SetNdivisions(505);
   Graph_Ds2HPi0_misid122->GetXaxis()->SetLabelFont(133);
   Graph_Ds2HPi0_misid122->GetXaxis()->SetLabelOffset(0.01);
   Graph_Ds2HPi0_misid122->GetXaxis()->SetLabelSize(30);
   Graph_Ds2HPi0_misid122->GetXaxis()->SetTitleSize(36);
   Graph_Ds2HPi0_misid122->GetXaxis()->SetTitleOffset(0.95);
   Graph_Ds2HPi0_misid122->GetXaxis()->SetTitleFont(133);
   Graph_Ds2HPi0_misid122->GetYaxis()->SetLabelFont(133);
   Graph_Ds2HPi0_misid122->GetYaxis()->SetLabelOffset(0.01);
   Graph_Ds2HPi0_misid122->GetYaxis()->SetLabelSize(30);
   Graph_Ds2HPi0_misid122->GetYaxis()->SetTitleSize(36);
   Graph_Ds2HPi0_misid122->GetYaxis()->SetTitleOffset(0.95);
   Graph_Ds2HPi0_misid122->GetYaxis()->SetTitleFont(133);
   Graph_Ds2HPi0_misid122->GetZaxis()->SetLabelFont(133);
   Graph_Ds2HPi0_misid122->GetZaxis()->SetLabelSize(30);
   Graph_Ds2HPi0_misid122->GetZaxis()->SetTitleSize(36);
   Graph_Ds2HPi0_misid122->GetZaxis()->SetTitleOffset(1.2);
   Graph_Ds2HPi0_misid122->GetZaxis()->SetTitleFont(133);
   graph->SetHistogram(Graph_Ds2HPi0_misid122);
   
   graph->Draw("f");
   
   Double_t total_fx123[125] = {
   1770,
   1770,
   1775,
   1780,
   1785,
   1790,
   1792.5,
   1795,
   1797.5,
   1800,
   1802.5,
   1805,
   1807.5,
   1810,
   1812.5,
   1815,
   1817.5,
   1820,
   1822.5,
   1825,
   1827.5,
   1830,
   1832.5,
   1835,
   1840,
   1842.5,
   1845,
   1847.5,
   1848.75,
   1850,
   1851.25,
   1852.5,
   1853.75,
   1855,
   1856.25,
   1857.5,
   1858.75,
   1860,
   1861.25,
   1862.5,
   1863.75,
   1865,
   1867.5,
   1870,
   1875,
   1877.5,
   1880,
   1882.5,
   1885,
   1887.5,
   1890,
   1892.5,
   1895,
   1897.5,
   1900,
   1902.5,
   1905,
   1907.5,
   1910,
   1912.5,
   1915,
   1917.5,
   1920,
   1922.5,
   1925,
   1927.5,
   1930,
   1935,
   1937.5,
   1940,
   1942.5,
   1943.75,
   1945,
   1946.25,
   1947.5,
   1948.75,
   1950,
   1951.25,
   1952.5,
   1953.75,
   1955,
   1956.25,
   1957.5,
   1958.75,
   1960,
   1961.25,
   1962.5,
   1965,
   1967.5,
   1970,
   1975,
   1977.5,
   1980,
   1982.5,
   1985,
   1987.5,
   1990,
   1992.5,
   1995,
   1997.5,
   2000,
   2002.5,
   2005,
   2010,
   2015,
   2020,
   2025,
   2030,
   2035,
   2040,
   2045,
   2050,
   2055,
   2060,
   2065,
   2070,
   2075,
   2080,
   2085,
   2090,
   2095,
   2100,
   2100,
   2105,
   2105};
   Double_t total_fy123[125] = {
   0,
   1952.171,
   1952.171,
   1858.232,
   1788.761,
   1743.049,
   1729.563,
   1722.737,
   1723.116,
   1730.646,
   1745.491,
   1768.003,
   1798.488,
   1837.393,
   1885.054,
   1941.889,
   2008.385,
   2085.112,
   2172.786,
   2272.297,
   2384.293,
   2509.42,
   2647.686,
   2797.939,
   3121.76,
   3283.93,
   3435.363,
   3566.218,
   3620.784,
   3666.533,
   3702.424,
   3727.558,
   3741.249,
   3743.026,
   3732.685,
   3710.462,
   3677.143,
   3632.619,
   3575.957,
   3509.136,
   3434.595,
   3353.211,
   3174.186,
   2982.139,
   2597.819,
   2420.65,
   2260.031,
   2118.511,
   1997.12,
   1895.802,
   1813.83,
   1750.141,
   1703.596,
   1673.124,
   1657.82,
   1657.092,
   1670.498,
   1697.848,
   1739.162,
   1794.632,
   1864.581,
   1949.39,
   2049.412,
   2164.789,
   2295.269,
   2439.946,
   2596.983,
   2934.655,
   3105.035,
   3267.372,
   3413.622,
   3478.089,
   3535.404,
   3584.591,
   3624.749,
   3655.081,
   3674.913,
   3683.72,
   3681.137,
   3666.977,
   3641.233,
   3604.083,
   3555.884,
   3497.166,
   3428.614,
   3351.053,
   3265.425,
   3074.169,
   2863.747,
   2643.27,
   2205.23,
   2000.933,
   1812.569,
   1642.641,
   1492.176,
   1361.009,
   1248.093,
   1151.856,
   1070.3,
   1001.446,
   943.3479,
   894.2191,
   852.4854,
   786.0585,
   735.8594,
   696.5114,
   664.5826,
   637.8853,
   615.0005,
   594.9885,
   577.2154,
   561.2474,
   546.782,
   533.6016,
   521.5423,
   510.4731,
   500.2834,
   490.8755,
   482.1611,
   474.059,
   466.4951,
   459.4016,
   459.4016,
   0,
   459.4016};
   graph = new TGraph(125,total_fx123,total_fy123);
   graph->SetName("total");
   graph->SetTitle("Projection of weighted sum of RS components");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_total123 = new TH1F("Graph_total123","Projection of weighted sum of RS components",125,1736.5,2138.5);
   Graph_total123->SetMinimum(0);
   Graph_total123->SetMaximum(4117.328);
   Graph_total123->SetDirectory(0);
   Graph_total123->SetStats(0);
   Graph_total123->SetLineWidth(2);
   Graph_total123->SetMarkerStyle(20);
   Graph_total123->SetMarkerSize(0.5);
   Graph_total123->GetXaxis()->SetNdivisions(505);
   Graph_total123->GetXaxis()->SetLabelFont(133);
   Graph_total123->GetXaxis()->SetLabelOffset(0.01);
   Graph_total123->GetXaxis()->SetLabelSize(30);
   Graph_total123->GetXaxis()->SetTitleSize(36);
   Graph_total123->GetXaxis()->SetTitleOffset(0.95);
   Graph_total123->GetXaxis()->SetTitleFont(133);
   Graph_total123->GetYaxis()->SetLabelFont(133);
   Graph_total123->GetYaxis()->SetLabelOffset(0.01);
   Graph_total123->GetYaxis()->SetLabelSize(30);
   Graph_total123->GetYaxis()->SetTitleSize(36);
   Graph_total123->GetYaxis()->SetTitleOffset(0.95);
   Graph_total123->GetYaxis()->SetTitleFont(133);
   Graph_total123->GetZaxis()->SetLabelFont(133);
   Graph_total123->GetZaxis()->SetLabelSize(30);
   Graph_total123->GetZaxis()->SetTitleSize(36);
   Graph_total123->GetZaxis()->SetTitleOffset(1.2);
   Graph_total123->GetZaxis()->SetTitleFont(133);
   graph->SetHistogram(Graph_total123);
   
   graph->Draw("l");
   
   Double_t h_reducedData_Cut[m_cat_global==m_cat_global::Run2_pion_brem0_plus||m_cat_global==m_cat_global::Run2_pion_brem0_minus||m_cat_global==m_cat_global::Run2_pion_brem1_plus||m_cat_global==m_cat_global::Run2_pion_brem1_minus]_fx3038[65] = {
   1777.5,
   1782.5,
   1787.5,
   1792.5,
   1797.5,
   1802.5,
   1807.5,
   1812.5,
   1817.5,
   1822.5,
   1827.5,
   1832.5,
   1837.5,
   1842.5,
   1847.5,
   1852.5,
   1857.5,
   1862.5,
   1867.5,
   1872.5,
   1877.5,
   1882.5,
   1887.5,
   1892.5,
   1897.5,
   1902.5,
   1907.5,
   1912.5,
   1917.5,
   1922.5,
   1927.5,
   1932.5,
   1937.5,
   1942.5,
   1947.5,
   1952.5,
   1957.5,
   1962.5,
   1967.5,
   1972.5,
   1977.5,
   1982.5,
   1987.5,
   1992.5,
   1997.5,
   2002.5,
   2007.5,
   2012.5,
   2017.5,
   2022.5,
   2027.5,
   2032.5,
   2037.5,
   2042.5,
   2047.5,
   2052.5,
   2057.5,
   2062.5,
   2067.5,
   2072.5,
   2077.5,
   2082.5,
   2087.5,
   2092.5,
   2097.5};
   Double_t h_reducedData_Cut[m_cat_global==m_cat_global::Run2_pion_brem0_plus||m_cat_global==m_cat_global::Run2_pion_brem0_minus||m_cat_global==m_cat_global::Run2_pion_brem1_plus||m_cat_global==m_cat_global::Run2_pion_brem1_minus]_fy3038[65] = {
   1916,
   1859,
   1783,
   1705,
   1675,
   1857,
   1769,
   1842,
   2003,
   2108,
   2316,
   2758,
   3005,
   3196,
   3560,
   3720,
   3646,
   3607,
   3184,
   2753,
   2522,
   1998,
   1856,
   1786,
   1628,
   1751,
   1718,
   1872,
   1908,
   2163,
   2411,
   2678,
   3121,
   3196,
   3655,
   3729,
   3606,
   3321,
   2826,
   2511,
   2027,
   1649,
   1392,
   1181,
   996,
   916,
   787,
   720,
   679,
   667,
   698,
   656,
   647,
   574,
   579,
   553,
   530,
   519,
   500,
   521,
   524,
   485,
   471,
   444,
   419};
   Double_t h_reducedData_Cut[m_cat_global==m_cat_global::Run2_pion_brem0_plus||m_cat_global==m_cat_global::Run2_pion_brem0_minus||m_cat_global==m_cat_global::Run2_pion_brem1_plus||m_cat_global==m_cat_global::Run2_pion_brem1_minus]_felx3038[65] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t h_reducedData_Cut[m_cat_global==m_cat_global::Run2_pion_brem0_plus||m_cat_global==m_cat_global::Run2_pion_brem0_minus||m_cat_global==m_cat_global::Run2_pion_brem1_plus||m_cat_global==m_cat_global::Run2_pion_brem1_minus]_fely3038[65] = {
   43.27499,
   42.61902,
   41.72854,
   40.79467,
   40.42982,
   42.59582,
   41.56245,
   42.42144,
   44.25768,
   45.41568,
   47.62744,
   52.01904,
   54.32016,
   56.03539,
   59.16783,
   60.49385,
   59.88419,
   59.56039,
   55.92916,
   51.97142,
   49.72201,
   44.20179,
   42.58422,
   41.76405,
   39.85158,
   41.34794,
   40.95178,
   42.7695,
   43.18352,
   46.01075,
   48.60448,
   51.25181,
   55.36815,
   56.03539,
   59.95866,
   60.56759,
   59.55206,
   57.13029,
   52.66249,
   49.61237,
   44.52499,
   40.11096,
   36.81287,
   33.86932,
   31.06343,
   29.76962,
   27.55798,
   26.33747,
   25.56243,
   25.33118,
   25.92442,
   25.11738,
   24.94111,
   23.46351,
   23.56761,
   23.02127,
   22.52716,
   22.28706,
   21.86627,
   22.3309,
   22.39651,
   21.52839,
   21.20829,
   20.57724,
   19.9756};
   Double_t h_reducedData_Cut[m_cat_global==m_cat_global::Run2_pion_brem0_plus||m_cat_global==m_cat_global::Run2_pion_brem0_minus||m_cat_global==m_cat_global::Run2_pion_brem1_plus||m_cat_global==m_cat_global::Run2_pion_brem1_minus]_fehx3038[65] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t h_reducedData_Cut[m_cat_global==m_cat_global::Run2_pion_brem0_plus||m_cat_global==m_cat_global::Run2_pion_brem0_minus||m_cat_global==m_cat_global::Run2_pion_brem1_plus||m_cat_global==m_cat_global::Run2_pion_brem1_minus]_fehy3038[65] = {
   44.27499,
   43.61902,
   42.72854,
   41.79467,
   41.42982,
   43.59582,
   42.56245,
   43.42144,
   45.25768,
   46.41568,
   48.62744,
   53.01904,
   55.32016,
   57.03539,
   60.16783,
   61.49385,
   60.88419,
   60.56039,
   56.92916,
   52.97142,
   50.72201,
   45.20179,
   43.58422,
   42.76405,
   40.85158,
   42.34794,
   41.95178,
   43.7695,
   44.18352,
   47.01075,
   49.60448,
   52.25181,
   56.36815,
   57.03539,
   60.95866,
   61.56759,
   60.55206,
   58.13029,
   53.66249,
   50.61237,
   45.52499,
   41.11096,
   37.81287,
   34.86932,
   32.06343,
   30.76962,
   28.55798,
   27.33747,
   26.56243,
   26.33118,
   26.92442,
   26.11738,
   25.94111,
   24.46351,
   24.56761,
   24.02127,
   23.52716,
   23.28706,
   22.86627,
   23.3309,
   23.39651,
   22.52839,
   22.20829,
   21.57724,
   20.9756};
   grae = new TGraphAsymmErrors(65,h_reducedData_Cut[m_cat_global==m_cat_global::Run2_pion_brem0_plus||m_cat_global==m_cat_global::Run2_pion_brem0_minus||m_cat_global==m_cat_global::Run2_pion_brem1_plus||m_cat_global==m_cat_global::Run2_pion_brem1_minus]_fx3038,h_reducedData_Cut[m_cat_global==m_cat_global::Run2_pion_brem0_plus||m_cat_global==m_cat_global::Run2_pion_brem0_minus||m_cat_global==m_cat_global::Run2_pion_brem1_plus||m_cat_global==m_cat_global::Run2_pion_brem1_minus]_fy3038,h_reducedData_Cut[m_cat_global==m_cat_global::Run2_pion_brem0_plus||m_cat_global==m_cat_global::Run2_pion_brem0_minus||m_cat_global==m_cat_global::Run2_pion_brem1_plus||m_cat_global==m_cat_global::Run2_pion_brem1_minus]_felx3038,h_reducedData_Cut[m_cat_global==m_cat_global::Run2_pion_brem0_plus||m_cat_global==m_cat_global::Run2_pion_brem0_minus||m_cat_global==m_cat_global::Run2_pion_brem1_plus||m_cat_global==m_cat_global::Run2_pion_brem1_minus]_fehx3038,h_reducedData_Cut[m_cat_global==m_cat_global::Run2_pion_brem0_plus||m_cat_global==m_cat_global::Run2_pion_brem0_minus||m_cat_global==m_cat_global::Run2_pion_brem1_plus||m_cat_global==m_cat_global::Run2_pion_brem1_minus]_fely3038,h_reducedData_Cut[m_cat_global==m_cat_global::Run2_pion_brem0_plus||m_cat_global==m_cat_global::Run2_pion_brem0_minus||m_cat_global==m_cat_global::Run2_pion_brem1_plus||m_cat_global==m_cat_global::Run2_pion_brem1_minus]_fehy3038);
   grae->SetName("h_reducedData_Cut[m_cat_global==m_cat_global::Run2_pion_brem0_plus||m_cat_global==m_cat_global::Run2_pion_brem0_minus||m_cat_global==m_cat_global::Run2_pion_brem1_plus||m_cat_global==m_cat_global::Run2_pion_brem1_minus]");
   grae->SetTitle("Histogram of reducedData_plot__D_dM");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_minuscB3038 = new TH1F("Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_minuscB3038","Histogram of reducedData_plot__D_dM",100,1742.5,2132.5);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_minuscB3038->SetMinimum(59.87009);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_minuscB3038->SetMaximum(4129.722);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_minuscB3038->SetDirectory(0);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_minuscB3038->SetStats(0);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_minuscB3038->SetLineWidth(2);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_minuscB3038->SetMarkerStyle(20);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_minuscB3038->SetMarkerSize(0.5);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_minuscB3038->GetXaxis()->SetNdivisions(505);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_minuscB3038->GetXaxis()->SetLabelFont(133);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_minuscB3038->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_minuscB3038->GetXaxis()->SetLabelSize(30);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_minuscB3038->GetXaxis()->SetTitleSize(36);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_minuscB3038->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_minuscB3038->GetXaxis()->SetTitleFont(133);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_minuscB3038->GetYaxis()->SetLabelFont(133);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_minuscB3038->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_minuscB3038->GetYaxis()->SetLabelSize(30);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_minuscB3038->GetYaxis()->SetTitleSize(36);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_minuscB3038->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_minuscB3038->GetYaxis()->SetTitleFont(133);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_minuscB3038->GetZaxis()->SetLabelFont(133);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_minuscB3038->GetZaxis()->SetLabelSize(30);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_minuscB3038->GetZaxis()->SetTitleSize(36);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_minuscB3038->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_minuscB3038->GetZaxis()->SetTitleFont(133);
   grae->SetHistogram(Graph_h_reducedData_Cut[m_cat_global==m_cat_global::Run2_pion_brem0_plus||m_cat_global==m_cat_global::Run2_pion_brem0_minus||m_cat_global==m_cat_global::Run2_pion_brem1_plus||m_cat_global==m_cat_global::Run2_pion_brem1_minus]3038);
   
   grae->Draw("p");
   
   TH1D *frame_46cb4a0__38 = new TH1D("frame_46cb4a0__38","A RooPlot of \"\"",65,1775,2100);
   frame_46cb4a0__38->SetBinContent(1,3980.096);
   frame_46cb4a0__38->SetMinimum(0.2);
   frame_46cb4a0__38->SetMaximum(3980.096);
   frame_46cb4a0__38->SetEntries(1);
   frame_46cb4a0__38->SetDirectory(0);
   frame_46cb4a0__38->SetStats(0);
   frame_46cb4a0__38->SetLineWidth(2);
   frame_46cb4a0__38->SetMarkerStyle(20);
   frame_46cb4a0__38->SetMarkerSize(0.5);
   frame_46cb4a0__38->GetXaxis()->SetTitle("#font[12]{m}(#font[12]{#pi^{+}}#it{#eta}) [MeV/#font[12]{c}^{2}] ");
   frame_46cb4a0__38->GetXaxis()->SetNdivisions(505);
   frame_46cb4a0__38->GetXaxis()->SetLabelFont(133);
   frame_46cb4a0__38->GetXaxis()->SetLabelOffset(0.01);
   frame_46cb4a0__38->GetXaxis()->SetLabelSize(30);
   frame_46cb4a0__38->GetXaxis()->SetTitleSize(36);
   frame_46cb4a0__38->GetXaxis()->SetTitleOffset(0.95);
   frame_46cb4a0__38->GetXaxis()->SetTitleFont(133);
   frame_46cb4a0__38->GetYaxis()->SetTitle("Candidates / (5 MeV/#it{c^{2}})");
   frame_46cb4a0__38->GetYaxis()->SetLabelFont(133);
   frame_46cb4a0__38->GetYaxis()->SetLabelOffset(0.01);
   frame_46cb4a0__38->GetYaxis()->SetLabelSize(30);
   frame_46cb4a0__38->GetYaxis()->SetTitleSize(36);
   frame_46cb4a0__38->GetYaxis()->SetTitleOffset(0.95);
   frame_46cb4a0__38->GetYaxis()->SetTitleFont(133);
   frame_46cb4a0__38->GetZaxis()->SetLabelFont(133);
   frame_46cb4a0__38->GetZaxis()->SetLabelSize(30);
   frame_46cb4a0__38->GetZaxis()->SetTitleSize(36);
   frame_46cb4a0__38->GetZaxis()->SetTitleOffset(1.2);
   frame_46cb4a0__38->GetZaxis()->SetTitleFont(133);
   frame_46cb4a0__38->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.725,0.5,0.925,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("data","Data","ep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(0.5);
   entry->SetTextFont(132);
   entry=leg->AddEntry("total","Total","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("D2HPi0","#it{D}^{#pm}#rightarrow#pi^{#pm}#eta","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(7);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Ds2HPi0","#it{D_{s}}^{#pm}#rightarrow#pi^{#pm}#eta","l");

   ci = TColor::GetColor("#666666");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("purecomb","Pure comb.","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(2);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("lowmass","Part-reco.","l");

   ci = TColor::GetColor("#ff00ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(3);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   TText *text = new TText(0.62,0.85,"LHCb");
   text->SetNDC();
   text->SetTextFont(133);
   text->SetTextSize(30);
   text->Draw();
   TLatex *   tex = new TLatex(0.62,0.8,"6 fb^{-1}");
tex->SetNDC();
   tex->SetTextFont(133);
   tex->SetTextSize(25);
   tex->SetLineWidth(2);
   tex->Draw();
   pad_D_fit->Modified();
   canvas_D_merged_pion_merged_merged->cd();
   canvas_D_merged_pion_merged_merged->Modified();
   canvas_D_merged_pion_merged_merged->cd();
   canvas_D_merged_pion_merged_merged->SetSelected(canvas_D_merged_pion_merged_merged);
}


==> figs/Fig3b.C <==
void canvas_pi0_merged_pion_merged_merged()
{
//=========Macro generated from canvas: canvas_pi0_merged_pion_merged_merged/canvas_pi0_merged_pion_merged_merged
//=========  (Tue Mar 16 03:56:41 2021) by ROOT version 6.20/02
   TCanvas *canvas_pi0_merged_pion_merged_merged = new TCanvas("canvas_pi0_merged_pion_merged_merged", "canvas_pi0_merged_pion_merged_merged",0,0,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canvas_pi0_merged_pion_merged_merged->SetHighLightColor(2);
   canvas_pi0_merged_pion_merged_merged->Range(0,0,1,1);
   canvas_pi0_merged_pion_merged_merged->SetFillColor(0);
   canvas_pi0_merged_pion_merged_merged->SetBorderMode(0);
   canvas_pi0_merged_pion_merged_merged->SetBorderSize(2);
   canvas_pi0_merged_pion_merged_merged->SetTickx(1);
   canvas_pi0_merged_pion_merged_merged->SetTicky(1);
   canvas_pi0_merged_pion_merged_merged->SetLeftMargin(0.14);
   canvas_pi0_merged_pion_merged_merged->SetRightMargin(0.05);
   canvas_pi0_merged_pion_merged_merged->SetTopMargin(0.05);
   canvas_pi0_merged_pion_merged_merged->SetBottomMargin(0.16);
   canvas_pi0_merged_pion_merged_merged->SetFrameLineWidth(2);
   canvas_pi0_merged_pion_merged_merged->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: pad_pi0_fit
   TPad *pad_pi0_fit = new TPad("pad_pi0_fit", "",0,0,1,1);
   pad_pi0_fit->Draw();
   pad_pi0_fit->cd();
   pad_pi0_fit->Range(440.6173,-651.2055,650.4938,3420.079);
   pad_pi0_fit->SetFillColor(0);
   pad_pi0_fit->SetBorderMode(0);
   pad_pi0_fit->SetBorderSize(2);
   pad_pi0_fit->SetTickx(1);
   pad_pi0_fit->SetTicky(1);
   pad_pi0_fit->SetLeftMargin(0.14);
   pad_pi0_fit->SetRightMargin(0.05);
   pad_pi0_fit->SetTopMargin(0.05);
   pad_pi0_fit->SetBottomMargin(0.16);
   pad_pi0_fit->SetFrameLineWidth(2);
   pad_pi0_fit->SetFrameBorderMode(0);
   pad_pi0_fit->SetFrameLineWidth(2);
   pad_pi0_fit->SetFrameBorderMode(0);
   
   TH1D *frame_cebbfa30__39 = new TH1D("frame_cebbfa30__39","A RooPlot of \"\"",85,470,640);
   frame_cebbfa30__39->SetBinContent(1,3216.515);
   frame_cebbfa30__39->SetMinimum(0.2);
   frame_cebbfa30__39->SetMaximum(3216.515);
   frame_cebbfa30__39->SetEntries(1);
   frame_cebbfa30__39->SetDirectory(0);
   frame_cebbfa30__39->SetStats(0);
   frame_cebbfa30__39->SetLineWidth(2);
   frame_cebbfa30__39->SetMarkerStyle(20);
   frame_cebbfa30__39->SetMarkerSize(0.5);
   frame_cebbfa30__39->GetXaxis()->SetTitle("#font[12]{m}(#font[12]{e^{+}e^{#minus}#gamma}) [MeV/#font[12]{c}^{2}] ");
   frame_cebbfa30__39->GetXaxis()->SetNdivisions(505);
   frame_cebbfa30__39->GetXaxis()->SetLabelFont(133);
   frame_cebbfa30__39->GetXaxis()->SetLabelOffset(0.01);
   frame_cebbfa30__39->GetXaxis()->SetLabelSize(30);
   frame_cebbfa30__39->GetXaxis()->SetTitleSize(36);
   frame_cebbfa30__39->GetXaxis()->SetTitleOffset(0.95);
   frame_cebbfa30__39->GetXaxis()->SetTitleFont(133);
   frame_cebbfa30__39->GetYaxis()->SetTitle("Candidates / (2 MeV/#it{c^{2}})");
   frame_cebbfa30__39->GetYaxis()->SetLabelFont(133);
   frame_cebbfa30__39->GetYaxis()->SetLabelOffset(0.01);
   frame_cebbfa30__39->GetYaxis()->SetLabelSize(30);
   frame_cebbfa30__39->GetYaxis()->SetTitleSize(36);
   frame_cebbfa30__39->GetYaxis()->SetTitleOffset(0.95);
   frame_cebbfa30__39->GetYaxis()->SetTitleFont(133);
   frame_cebbfa30__39->GetZaxis()->SetLabelFont(133);
   frame_cebbfa30__39->GetZaxis()->SetLabelSize(30);
   frame_cebbfa30__39->GetZaxis()->SetTitleSize(36);
   frame_cebbfa30__39->GetZaxis()->SetTitleOffset(1.2);
   frame_cebbfa30__39->GetZaxis()->SetTitleFont(133);
   frame_cebbfa30__39->Draw("FUNC");
   
   Double_t data_fx3039[85] = {
   471,
   473,
   475,
   477,
   479,
   481,
   483,
   485,
   487,
   489,
   491,
   493,
   495,
   497,
   499,
   501,
   503,
   505,
   507,
   509,
   511,
   513,
   515,
   517,
   519,
   521,
   523,
   525,
   527,
   529,
   531,
   533,
   535,
   537,
   539,
   541,
   543,
   545,
   547,
   549,
   551,
   553,
   555,
   557,
   559,
   561,
   563,
   565,
   567,
   569,
   571,
   573,
   575,
   577,
   579,
   581,
   583,
   585,
   587,
   589,
   591,
   593,
   595,
   597,
   599,
   601,
   603,
   605,
   607,
   609,
   611,
   613,
   615,
   617,
   619,
   621,
   623,
   625,
   627,
   629,
   631,
   633,
   635,
   637,
   639};
   Double_t data_fy3039[85] = {
   852,
   815,
   853,
   845,
   886,
   903,
   873,
   958,
   920,
   992,
   1034,
   1087,
   1118,
   1158,
   1207,
   1201,
   1300,
   1312,
   1385,
   1531,
   1599,
   1701,
   1781,
   1955,
   2031,
   2119,
   2221,
   2390,
   2503,
   2553,
   2669,
   2761,
   2845,
   2845,
   3008,
   2928,
   2937,
   2942,
   2896,
   2669,
   2770,
   2683,
   2583,
   2381,
   2255,
   2170,
   2095,
   1954,
   1711,
   1671,
   1605,
   1403,
   1374,
   1243,
   1226,
   1063,
   997,
   979,
   975,
   900,
   827,
   797,
   840,
   723,
   701,
   657,
   663,
   659,
   632,
   582,
   599,
   566,
   581,
   585,
   530,
   498,
   523,
   487,
   518,
   568,
   504,
   533,
   483,
   477,
   498};
   Double_t data_felx3039[85] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t data_fely3039[85] = {
   28.69332,
   28.05258,
   28.71044,
   28.57318,
   29.26995,
   29.55412,
   29.0508,
   30.45561,
   29.83562,
   31,
   31.65976,
   32.47347,
   32.94025,
   33.53307,
   34.2455,
   34.15905,
   35.55898,
   35.72499,
   36.71895,
   38.63119,
   39.49062,
   40.74621,
   41.70486,
   43.71821,
   44.56939,
   45.53531,
   46.63014,
   48.39018,
   49.53249,
   50.02969,
   51.16478,
   52.0476,
   52.84088,
   52.84088,
   54.34752,
   53.61331,
   53.6964,
   53.74251,
   53.31682,
   51.16478,
   52.13316,
   51.3001,
   50.32568,
   48.29805,
   46.98947,
   46.08594,
   45.2739,
   43.7069,
   40.86726,
   40.38092,
   39.56557,
   36.95998,
   36.57088,
   34.75975,
   34.51785,
   32.10751,
   31.07927,
   30.79297,
   30.72899,
   29.50417,
   28.26195,
   27.73562,
   28.48707,
   26.39331,
   25.98113,
   25.13689,
   25.25364,
   25.17586,
   24.64458,
   23.62986,
   23.97958,
   23.29601,
   23.60913,
   23.69194,
   22.52716,
   21.82151,
   22.37466,
   21.57374,
   22.2651,
   23.33799,
   21.95551,
   22.59221,
   21.48295,
   21.34605,
   21.82151};
   Double_t data_fehx3039[85] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t data_fehy3039[85] = {
   29.69332,
   29.05258,
   29.71044,
   29.57318,
   30.26995,
   30.55412,
   30.0508,
   31.45561,
   30.83562,
   32,
   32.65976,
   33.47347,
   33.94025,
   34.53307,
   35.2455,
   35.15905,
   36.55898,
   36.72499,
   37.71895,
   39.63119,
   40.49062,
   41.74621,
   42.70486,
   44.71821,
   45.56939,
   46.53531,
   47.63014,
   49.39018,
   50.53249,
   51.02969,
   52.16478,
   53.0476,
   53.84088,
   53.84088,
   55.34752,
   54.61331,
   54.6964,
   54.74251,
   54.31682,
   52.16478,
   53.13316,
   52.3001,
   51.32568,
   49.29805,
   47.98947,
   47.08594,
   46.2739,
   44.7069,
   41.86726,
   41.38092,
   40.56557,
   37.95998,
   37.57088,
   35.75975,
   35.51785,
   33.10751,
   32.07927,
   31.79297,
   31.72899,
   30.50417,
   29.26195,
   28.73562,
   29.48707,
   27.39331,
   26.98113,
   26.13689,
   26.25364,
   26.17586,
   25.64458,
   24.62986,
   24.97958,
   24.29601,
   24.60913,
   24.69194,
   23.52716,
   22.82151,
   23.37466,
   22.57374,
   23.2651,
   24.33799,
   22.95551,
   23.59221,
   22.48295,
   22.34605,
   22.82151};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(85,data_fx3039,data_fy3039,data_felx3039,data_fehx3039,data_fely3039,data_fehy3039);
   grae->SetName("data");
   grae->SetTitle("Histogram of reducedData_plot__eta_M");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_data3039 = new TH1F("Graph_data3039","Histogram of reducedData_plot__eta_M",100,453,657);
   Graph_data3039->SetMinimum(194.8846);
   Graph_data3039->SetMaximum(3324.117);
   Graph_data3039->SetDirectory(0);
   Graph_data3039->SetStats(0);
   Graph_data3039->SetLineWidth(2);
   Graph_data3039->SetMarkerStyle(20);
   Graph_data3039->SetMarkerSize(0.5);
   Graph_data3039->GetXaxis()->SetNdivisions(505);
   Graph_data3039->GetXaxis()->SetLabelFont(133);
   Graph_data3039->GetXaxis()->SetLabelOffset(0.01);
   Graph_data3039->GetXaxis()->SetLabelSize(30);
   Graph_data3039->GetXaxis()->SetTitleSize(36);
   Graph_data3039->GetXaxis()->SetTitleOffset(0.95);
   Graph_data3039->GetXaxis()->SetTitleFont(133);
   Graph_data3039->GetYaxis()->SetLabelFont(133);
   Graph_data3039->GetYaxis()->SetLabelOffset(0.01);
   Graph_data3039->GetYaxis()->SetLabelSize(30);
   Graph_data3039->GetYaxis()->SetTitleSize(36);
   Graph_data3039->GetYaxis()->SetTitleOffset(0.95);
   Graph_data3039->GetYaxis()->SetTitleFont(133);
   Graph_data3039->GetZaxis()->SetLabelFont(133);
   Graph_data3039->GetZaxis()->SetLabelSize(30);
   Graph_data3039->GetZaxis()->SetTitleSize(36);
   Graph_data3039->GetZaxis()->SetTitleOffset(1.2);
   Graph_data3039->GetZaxis()->SetTitleFont(133);
   grae->SetHistogram(Graph_data3039);
   
   grae->Draw("p");
   
   Double_t D2HPi0_fx124[97] = {
   468,
   468,
   470,
   472,
   474,
   476,
   478,
   480,
   482,
   484,
   486,
   488,
   490,
   492,
   494,
   496,
   498,
   500,
   502,
   504,
   506,
   508,
   510,
   512,
   514,
   516,
   518,
   520,
   522,
   524,
   526,
   528,
   530,
   532,
   534,
   536,
   537,
   538,
   539,
   540,
   541,
   542,
   543,
   544,
   545,
   546,
   547,
   548,
   550,
   552,
   554,
   556,
   558,
   560,
   562,
   564,
   566,
   568,
   570,
   572,
   574,
   576,
   578,
   580,
   582,
   584,
   586,
   588,
   590,
   592,
   594,
   596,
   598,
   600,
   602,
   604,
   606,
   608,
   610,
   612,
   614,
   616,
   618,
   620,
   622,
   624,
   626,
   628,
   630,
   632,
   634,
   636,
   638,
   640,
   640,
   642,
   642};
   Double_t D2HPi0_fy124[97] = {
   0,
   122.817,
   122.817,
   126.9184,
   131.3295,
   136.1227,
   141.3907,
   147.2266,
   153.7048,
   160.9367,
   169.0477,
   178.178,
   188.4831,
   200.1344,
   213.32,
   228.2452,
   245.1329,
   264.222,
   285.7655,
   310.025,
   337.2618,
   367.7232,
   401.623,
   439.1159,
   480.2659,
   525.0106,
   573.1241,
   624.1819,
   677.5338,
   732.289,
   787.3197,
   841.2858,
   892.6839,
   939.9171,
   981.3843,
   1015.579,
   1029.53,
   1041.191,
   1050.446,
   1057.198,
   1061.378,
   1062.939,
   1061.864,
   1058.161,
   1051.864,
   1043.035,
   1031.757,
   1018.14,
   984.4134,
   943.0828,
   895.5761,
   843.4292,
   788.1944,
   731.3587,
   674.2775,
   618.1273,
   563.8772,
   512.2785,
   463.8695,
   418.992,
   377.8159,
   340.3679,
   306.5618,
   276.2276,
   249.138,
   225.0313,
   203.63,
   184.6554,
   167.8382,
   152.926,
   139.6872,
   127.9136,
   117.4203,
   108.0454,
   99.64795,
   92.10599,
   85.31451,
   79.18309,
   73.63383,
   68.59949,
   64.02184,
   59.85026,
   56.04052,
   52.55386,
   49.35614,
   46.41719,
   43.71029,
   41.21173,
   38.90042,
   36.75761,
   34.76663,
   32.91268,
   31.18259,
   29.5647,
   29.5647,
   0,
   29.5647};
   TGraph *graph = new TGraph(97,D2HPi0_fx124,D2HPi0_fy124);
   graph->SetName("D2HPi0");
   graph->SetTitle("Projection of weighted sum of RS components");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_D2HPi0124 = new TH1F("Graph_D2HPi0124","Projection of weighted sum of RS components",100,450.6,659.4);
   Graph_D2HPi0124->SetMinimum(0);
   Graph_D2HPi0124->SetMaximum(1169.233);
   Graph_D2HPi0124->SetDirectory(0);
   Graph_D2HPi0124->SetStats(0);
   Graph_D2HPi0124->SetLineWidth(2);
   Graph_D2HPi0124->SetMarkerStyle(20);
   Graph_D2HPi0124->SetMarkerSize(0.5);
   Graph_D2HPi0124->GetXaxis()->SetNdivisions(505);
   Graph_D2HPi0124->GetXaxis()->SetLabelFont(133);
   Graph_D2HPi0124->GetXaxis()->SetLabelOffset(0.01);
   Graph_D2HPi0124->GetXaxis()->SetLabelSize(30);
   Graph_D2HPi0124->GetXaxis()->SetTitleSize(36);
   Graph_D2HPi0124->GetXaxis()->SetTitleOffset(0.95);
   Graph_D2HPi0124->GetXaxis()->SetTitleFont(133);
   Graph_D2HPi0124->GetYaxis()->SetLabelFont(133);
   Graph_D2HPi0124->GetYaxis()->SetLabelOffset(0.01);
   Graph_D2HPi0124->GetYaxis()->SetLabelSize(30);
   Graph_D2HPi0124->GetYaxis()->SetTitleSize(36);
   Graph_D2HPi0124->GetYaxis()->SetTitleOffset(0.95);
   Graph_D2HPi0124->GetYaxis()->SetTitleFont(133);
   Graph_D2HPi0124->GetZaxis()->SetLabelFont(133);
   Graph_D2HPi0124->GetZaxis()->SetLabelSize(30);
   Graph_D2HPi0124->GetZaxis()->SetTitleSize(36);
   Graph_D2HPi0124->GetZaxis()->SetTitleOffset(1.2);
   Graph_D2HPi0124->GetZaxis()->SetTitleFont(133);
   graph->SetHistogram(Graph_D2HPi0124);
   
   graph->Draw("l");
   
   Double_t Ds2HPi0_fx125[96] = {
   468,
   468,
   470,
   472,
   474,
   476,
   478,
   480,
   482,
   484,
   486,
   488,
   490,
   492,
   494,
   496,
   498,
   500,
   502,
   504,
   506,
   508,
   510,
   512,
   514,
   516,
   518,
   520,
   522,
   524,
   526,
   528,
   530,
   532,
   534,
   536,
   538,
   539,
   540,
   541,
   542,
   543,
   544,
   545,
   546,
   547,
   548,
   550,
   552,
   554,
   556,
   558,
   560,
   562,
   564,
   566,
   568,
   570,
   572,
   574,
   576,
   578,
   580,
   582,
   584,
   586,
   588,
   590,
   592,
   594,
   596,
   598,
   600,
   602,
   604,
   606,
   608,
   610,
   612,
   614,
   616,
   618,
   620,
   622,
   624,
   626,
   628,
   630,
   632,
   634,
   636,
   638,
   640,
   640,
   642,
   642};
   Double_t Ds2HPi0_fy125[96] = {
   0,
   141.2664,
   141.2664,
   145.8785,
   150.8347,
   156.2207,
   162.1386,
   168.7084,
   176.0698,
   184.3832,
   193.831,
   204.6181,
   216.9713,
   231.1388,
   247.3872,
   265.9979,
   287.2609,
   311.4666,
   338.8954,
   369.8035,
   404.4067,
   442.8608,
   485.2404,
   531.5155,
   581.5286,
   634.9728,
   691.3732,
   750.0746,
   810.2369,
   870.8397,
   930.7005,
   988.5033,
   1042.842,
   1092.272,
   1135.375,
   1170.828,
   1197.467,
   1207.179,
   1214.357,
   1218.93,
   1220.845,
   1220.071,
   1216.6,
   1210.444,
   1201.639,
   1190.242,
   1176.331,
   1141.375,
   1097.768,
   1046.75,
   989.7356,
   928.2452,
   863.8259,
   797.9829,
   732.1167,
   667.473,
   605.1068,
   545.8621,
   490.3659,
   439.0356,
   392.0961,
   349.6049,
   311.4815,
   277.5382,
   247.5103,
   221.0837,
   197.9181,
   177.667,
   159.9916,
   144.5719,
   131.1128,
   119.3478,
   109.0401,
   99.98238,
   91.99446,
   84.92136,
   78.63044,
   73.0087,
   67.96016,
   63.40349,
   59.26987,
   55.50112,
   52.04813,
   48.86944,
   45.93015,
   43.20085,
   40.65681,
   38.27727,
   36.04476,
   33.94466,
   31.96465,
   30.0944,
   28.32519,
   28.32519,
   0,
   28.32519};
   graph = new TGraph(96,Ds2HPi0_fx125,Ds2HPi0_fy125);
   graph->SetName("Ds2HPi0");
   graph->SetTitle("Projection of weighted sum of RS components");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#666666");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_Ds2HPi0125 = new TH1F("Graph_Ds2HPi0125","Projection of weighted sum of RS components",100,450.6,659.4);
   Graph_Ds2HPi0125->SetMinimum(0);
   Graph_Ds2HPi0125->SetMaximum(1342.929);
   Graph_Ds2HPi0125->SetDirectory(0);
   Graph_Ds2HPi0125->SetStats(0);
   Graph_Ds2HPi0125->SetLineWidth(2);
   Graph_Ds2HPi0125->SetMarkerStyle(20);
   Graph_Ds2HPi0125->SetMarkerSize(0.5);
   Graph_Ds2HPi0125->GetXaxis()->SetNdivisions(505);
   Graph_Ds2HPi0125->GetXaxis()->SetLabelFont(133);
   Graph_Ds2HPi0125->GetXaxis()->SetLabelOffset(0.01);
   Graph_Ds2HPi0125->GetXaxis()->SetLabelSize(30);
   Graph_Ds2HPi0125->GetXaxis()->SetTitleSize(36);
   Graph_Ds2HPi0125->GetXaxis()->SetTitleOffset(0.95);
   Graph_Ds2HPi0125->GetXaxis()->SetTitleFont(133);
   Graph_Ds2HPi0125->GetYaxis()->SetLabelFont(133);
   Graph_Ds2HPi0125->GetYaxis()->SetLabelOffset(0.01);
   Graph_Ds2HPi0125->GetYaxis()->SetLabelSize(30);
   Graph_Ds2HPi0125->GetYaxis()->SetTitleSize(36);
   Graph_Ds2HPi0125->GetYaxis()->SetTitleOffset(0.95);
   Graph_Ds2HPi0125->GetYaxis()->SetTitleFont(133);
   Graph_Ds2HPi0125->GetZaxis()->SetLabelFont(133);
   Graph_Ds2HPi0125->GetZaxis()->SetLabelSize(30);
   Graph_Ds2HPi0125->GetZaxis()->SetTitleSize(36);
   Graph_Ds2HPi0125->GetZaxis()->SetTitleOffset(1.2);
   Graph_Ds2HPi0125->GetZaxis()->SetTitleFont(133);
   graph->SetHistogram(Graph_Ds2HPi0125);
   
   graph->Draw("l");
   
   Double_t purecomb_fx126[91] = {
   468,
   468,
   470,
   472,
   474,
   476,
   478,
   480,
   482,
   484,
   486,
   488,
   490,
   492,
   494,
   496,
   498,
   500,
   502,
   504,
   506,
   508,
   510,
   512,
   514,
   516,
   518,
   520,
   522,
   524,
   526,
   528,
   530,
   532,
   534,
   536,
   538,
   540,
   542,
   544,
   546,
   548,
   550,
   552,
   554,
   556,
   558,
   560,
   562,
   564,
   566,
   568,
   570,
   572,
   574,
   576,
   578,
   580,
   582,
   584,
   586,
   588,
   590,
   592,
   594,
   596,
   598,
   600,
   602,
   604,
   606,
   608,
   610,
   612,
   614,
   616,
   618,
   620,
   622,
   624,
   626,
   628,
   630,
   632,
   634,
   636,
   638,
   640,
   640,
   642,
   642};
   Double_t purecomb_fy126[91] = {
   0,
   576.4827,
   576.4827,
   575.7307,
   574.9483,
   574.1355,
   573.2923,
   572.4188,
   571.5148,
   570.5805,
   569.6158,
   568.6207,
   567.5953,
   566.5394,
   565.4532,
   564.3366,
   563.1896,
   562.0123,
   560.8045,
   559.5664,
   558.2979,
   556.999,
   555.6697,
   554.31,
   552.92,
   551.4996,
   550.0488,
   548.5676,
   547.056,
   545.5141,
   543.9417,
   542.339,
   540.7059,
   539.0425,
   537.3486,
   535.6244,
   533.8697,
   532.0847,
   530.2694,
   528.4236,
   526.5474,
   524.6409,
   522.704,
   520.7367,
   518.7391,
   516.711,
   514.6526,
   512.5637,
   510.4446,
   508.295,
   506.115,
   503.9047,
   501.6639,
   499.3928,
   497.0914,
   494.7595,
   492.3972,
   490.0046,
   487.5816,
   485.1282,
   482.6444,
   480.1303,
   477.5857,
   475.0108,
   472.4055,
   469.7698,
   467.1037,
   464.4073,
   461.6805,
   458.9233,
   456.1357,
   453.3177,
   450.4693,
   447.5906,
   444.6815,
   441.742,
   438.7721,
   435.7718,
   432.7412,
   429.6802,
   426.5888,
   423.467,
   420.3148,
   417.1323,
   413.9193,
   410.676,
   407.4023,
   404.0982,
   404.0982,
   0,
   404.0982};
   graph = new TGraph(91,purecomb_fx126,purecomb_fy126);
   graph->SetName("purecomb");
   graph->SetTitle("Projection of weighted sum of RS components");
   graph->SetFillStyle(1000);
   graph->SetLineStyle(2);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_purecomb126 = new TH1F("Graph_purecomb126","Projection of weighted sum of RS components",100,450.6,659.4);
   Graph_purecomb126->SetMinimum(0);
   Graph_purecomb126->SetMaximum(634.131);
   Graph_purecomb126->SetDirectory(0);
   Graph_purecomb126->SetStats(0);
   Graph_purecomb126->SetLineWidth(2);
   Graph_purecomb126->SetMarkerStyle(20);
   Graph_purecomb126->SetMarkerSize(0.5);
   Graph_purecomb126->GetXaxis()->SetNdivisions(505);
   Graph_purecomb126->GetXaxis()->SetLabelFont(133);
   Graph_purecomb126->GetXaxis()->SetLabelOffset(0.01);
   Graph_purecomb126->GetXaxis()->SetLabelSize(30);
   Graph_purecomb126->GetXaxis()->SetTitleSize(36);
   Graph_purecomb126->GetXaxis()->SetTitleOffset(0.95);
   Graph_purecomb126->GetXaxis()->SetTitleFont(133);
   Graph_purecomb126->GetYaxis()->SetLabelFont(133);
   Graph_purecomb126->GetYaxis()->SetLabelOffset(0.01);
   Graph_purecomb126->GetYaxis()->SetLabelSize(30);
   Graph_purecomb126->GetYaxis()->SetTitleSize(36);
   Graph_purecomb126->GetYaxis()->SetTitleOffset(0.95);
   Graph_purecomb126->GetYaxis()->SetTitleFont(133);
   Graph_purecomb126->GetZaxis()->SetLabelFont(133);
   Graph_purecomb126->GetZaxis()->SetLabelSize(30);
   Graph_purecomb126->GetZaxis()->SetTitleSize(36);
   Graph_purecomb126->GetZaxis()->SetTitleOffset(1.2);
   Graph_purecomb126->GetZaxis()->SetTitleFont(133);
   graph->SetHistogram(Graph_purecomb126);
   
   graph->Draw("l");
   
   Double_t lowmass_fx127[91] = {
   468,
   468,
   470,
   472,
   474,
   476,
   478,
   480,
   482,
   484,
   486,
   488,
   490,
   492,
   494,
   496,
   498,
   500,
   502,
   504,
   506,
   508,
   510,
   512,
   514,
   516,
   518,
   520,
   522,
   524,
   526,
   528,
   530,
   532,
   534,
   536,
   538,
   540,
   542,
   544,
   546,
   548,
   550,
   552,
   554,
   556,
   558,
   560,
   562,
   564,
   566,
   568,
   570,
   572,
   574,
   576,
   578,
   580,
   582,
   584,
   586,
   588,
   590,
   592,
   594,
   596,
   598,
   600,
   602,
   604,
   606,
   608,
   610,
   612,
   614,
   616,
   618,
   620,
   622,
   624,
   626,
   628,
   630,
   632,
   634,
   636,
   638,
   640,
   640,
   642,
   642};
   Double_t lowmass_fy127[91] = {
   0,
   16.84357,
   16.84357,
   17.93775,
   19.09858,
   20.33081,
   21.63972,
   23.0312,
   24.51185,
   26.08906,
   27.77117,
   29.56761,
   31.48903,
   33.54755,
   35.75696,
   38.13299,
   40.69366,
   43.45963,
   46.45465,
   49.70612,
   53.24568,
   57.11004,
   61.34181,
   65.99066,
   71.1146,
   76.78164,
   82.97904,
   89.51943,
   96.36307,
   103.47,
   110.7933,
   118.2076,
   125.294,
   131.8692,
   137.7905,
   142.9247,
   147.1531,
   150.3758,
   152.5167,
   153.5256,
   153.381,
   152.0902,
   149.6897,
   146.2426,
   141.8368,
   136.5803,
   130.5974,
   124.0235,
   117.0003,
   109.6703,
   102.1722,
   94.63716,
   87.18459,
   79.91987,
   72.93235,
   66.29429,
   60.06069,
   54.26969,
   48.94374,
   44.09106,
   39.70756,
   35.77892,
   32.28263,
   29.19018,
   26.46895,
   24.08397,
   21.99946,
   20.18007,
   18.59187,
   17.20311,
   15.98465,
   14.91034,
   13.95705,
   13.10471,
   12.33616,
   11.63696,
   10.9951,
   10.40077,
   9.846058,
   9.324654,
   8.831619,
   8.363128,
   7.916262,
   7.488822,
   7.079175,
   6.68612,
   6.30878,
   5.946516,
   5.946516,
   0,
   5.946516};
   graph = new TGraph(91,lowmass_fx127,lowmass_fy127);
   graph->SetName("lowmass");
   graph->SetTitle("Projection of weighted sum of RS components");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff00ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(3);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_lowmass127 = new TH1F("Graph_lowmass127","Projection of weighted sum of RS components",100,450.6,659.4);
   Graph_lowmass127->SetMinimum(0);
   Graph_lowmass127->SetMaximum(168.8782);
   Graph_lowmass127->SetDirectory(0);
   Graph_lowmass127->SetStats(0);
   Graph_lowmass127->SetLineWidth(2);
   Graph_lowmass127->SetMarkerStyle(20);
   Graph_lowmass127->SetMarkerSize(0.5);
   Graph_lowmass127->GetXaxis()->SetNdivisions(505);
   Graph_lowmass127->GetXaxis()->SetLabelFont(133);
   Graph_lowmass127->GetXaxis()->SetLabelOffset(0.01);
   Graph_lowmass127->GetXaxis()->SetLabelSize(30);
   Graph_lowmass127->GetXaxis()->SetTitleSize(36);
   Graph_lowmass127->GetXaxis()->SetTitleOffset(0.95);
   Graph_lowmass127->GetXaxis()->SetTitleFont(133);
   Graph_lowmass127->GetYaxis()->SetLabelFont(133);
   Graph_lowmass127->GetYaxis()->SetLabelOffset(0.01);
   Graph_lowmass127->GetYaxis()->SetLabelSize(30);
   Graph_lowmass127->GetYaxis()->SetTitleSize(36);
   Graph_lowmass127->GetYaxis()->SetTitleOffset(0.95);
   Graph_lowmass127->GetYaxis()->SetTitleFont(133);
   Graph_lowmass127->GetZaxis()->SetLabelFont(133);
   Graph_lowmass127->GetZaxis()->SetLabelSize(30);
   Graph_lowmass127->GetZaxis()->SetTitleSize(36);
   Graph_lowmass127->GetZaxis()->SetTitleOffset(1.2);
   Graph_lowmass127->GetZaxis()->SetTitleFont(133);
   graph->SetHistogram(Graph_lowmass127);
   
   graph->Draw("l");
   
   Double_t D2HPi0_misid_fx128[97] = {
   468,
   468,
   470,
   472,
   474,
   476,
   478,
   480,
   482,
   484,
   486,
   488,
   490,
   492,
   494,
   496,
   498,
   500,
   502,
   504,
   506,
   508,
   510,
   512,
   514,
   516,
   518,
   520,
   522,
   524,
   526,
   528,
   530,
   532,
   534,
   535,
   536,
   537,
   538,
   539,
   540,
   541,
   542,
   543,
   544,
   545,
   546,
   548,
   550,
   552,
   554,
   556,
   558,
   560,
   562,
   564,
   566,
   568,
   570,
   572,
   574,
   576,
   578,
   580,
   582,
   584,
   586,
   588,
   590,
   592,
   594,
   596,
   598,
   600,
   602,
   604,
   606,
   608,
   610,
   612,
   614,
   616,
   618,
   620,
   622,
   624,
   626,
   628,
   630,
   632,
   634,
   636,
   638,
   640,
   640,
   642,
   642};
   Double_t D2HPi0_misid_fy128[97] = {
   0,
   0.08237022,
   0.08237022,
   0.08732939,
   0.0926956,
   0.09850456,
   0.1047955,
   0.1116114,
   0.119,
   0.1270135,
   0.1357098,
   0.1451528,
   0.155413,
   0.1665687,
   0.1787066,
   0.1919228,
   0.206324,
   0.2220291,
   0.2391706,
   0.2578971,
   0.2783762,
   0.3007992,
   0.3253869,
   0.3523978,
   0.3821378,
   0.4149692,
   0.4513163,
   0.4909278,
   0.5320506,
   0.5743741,
   0.6176109,
   0.6602797,
   0.7007683,
   0.7378535,
   0.7702441,
   0.7842865,
   0.7967037,
   0.8073733,
   0.8161934,
   0.8230862,
   0.8279995,
   0.8309077,
   0.8318118,
   0.8307376,
   0.8277332,
   0.822866,
   0.8162192,
   0.7979739,
   0.7738337,
   0.7446709,
   0.7113352,
   0.6746331,
   0.6353335,
   0.5941821,
   0.5519123,
   0.5092429,
   0.4668651,
   0.4254215,
   0.3854838,
   0.3475341,
   0.3119518,
   0.2790088,
   0.2488706,
   0.2216042,
   0.1971894,
   0.1755329,
   0.156484,
   0.1398498,
   0.1254103,
   0.1129313,
   0.1021757,
   0.09291318,
   0.08492631,
   0.07801592,
   0.07200381,
   0.06673414,
   0.06207336,
   0.05790926,
   0.05414933,
   0.05071862,
   0.04755751,
   0.04461933,
   0.04186821,
   0.03927699,
   0.03682543,
   0.03449867,
   0.03228592,
   0.03017939,
   0.02817347,
   0.02626402,
   0.02444791,
   0.02272263,
   0.02108602,
   0.01953607,
   0.01953607,
   0,
   0.01953607};
   graph = new TGraph(97,D2HPi0_misid_fx128,D2HPi0_misid_fy128);
   graph->SetName("D2HPi0_misid");
   graph->SetTitle("Projection of weighted sum of RS components");

   ci = TColor::GetColor("#ffcc00");
   graph->SetFillColor(ci);
   graph->SetFillStyle(3004);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(0);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_D2HPi0_misid128 = new TH1F("Graph_D2HPi0_misid128","Projection of weighted sum of RS components",100,450.6,659.4);
   Graph_D2HPi0_misid128->SetMinimum(0);
   Graph_D2HPi0_misid128->SetMaximum(0.914993);
   Graph_D2HPi0_misid128->SetDirectory(0);
   Graph_D2HPi0_misid128->SetStats(0);
   Graph_D2HPi0_misid128->SetLineWidth(2);
   Graph_D2HPi0_misid128->SetMarkerStyle(20);
   Graph_D2HPi0_misid128->SetMarkerSize(0.5);
   Graph_D2HPi0_misid128->GetXaxis()->SetNdivisions(505);
   Graph_D2HPi0_misid128->GetXaxis()->SetLabelFont(133);
   Graph_D2HPi0_misid128->GetXaxis()->SetLabelOffset(0.01);
   Graph_D2HPi0_misid128->GetXaxis()->SetLabelSize(30);
   Graph_D2HPi0_misid128->GetXaxis()->SetTitleSize(36);
   Graph_D2HPi0_misid128->GetXaxis()->SetTitleOffset(0.95);
   Graph_D2HPi0_misid128->GetXaxis()->SetTitleFont(133);
   Graph_D2HPi0_misid128->GetYaxis()->SetLabelFont(133);
   Graph_D2HPi0_misid128->GetYaxis()->SetLabelOffset(0.01);
   Graph_D2HPi0_misid128->GetYaxis()->SetLabelSize(30);
   Graph_D2HPi0_misid128->GetYaxis()->SetTitleSize(36);
   Graph_D2HPi0_misid128->GetYaxis()->SetTitleOffset(0.95);
   Graph_D2HPi0_misid128->GetYaxis()->SetTitleFont(133);
   Graph_D2HPi0_misid128->GetZaxis()->SetLabelFont(133);
   Graph_D2HPi0_misid128->GetZaxis()->SetLabelSize(30);
   Graph_D2HPi0_misid128->GetZaxis()->SetTitleSize(36);
   Graph_D2HPi0_misid128->GetZaxis()->SetTitleOffset(1.2);
   Graph_D2HPi0_misid128->GetZaxis()->SetTitleFont(133);
   graph->SetHistogram(Graph_D2HPi0_misid128);
   
   graph->Draw("f");
   
   Double_t Ds2HPi0_misid_fx129[96] = {
   468,
   468,
   470,
   472,
   474,
   476,
   478,
   480,
   482,
   484,
   486,
   488,
   490,
   492,
   494,
   496,
   498,
   500,
   502,
   504,
   506,
   508,
   510,
   512,
   514,
   516,
   518,
   520,
   522,
   524,
   526,
   528,
   530,
   532,
   534,
   536,
   537,
   538,
   538.5,
   539,
   539.5,
   540,
   541,
   542,
   544,
   546,
   548,
   550,
   552,
   554,
   556,
   558,
   560,
   562,
   564,
   566,
   568,
   570,
   572,
   574,
   576,
   578,
   580,
   582,
   584,
   586,
   588,
   590,
   592,
   594,
   596,
   598,
   600,
   602,
   604,
   606,
   608,
   610,
   612,
   614,
   616,
   618,
   620,
   622,
   624,
   626,
   628,
   630,
   632,
   634,
   636,
   638,
   640,
   640,
   642,
   642};
   Double_t Ds2HPi0_misid_fy129[96] = {
   0,
   1.965391,
   1.965391,
   2.053761,
   2.148845,
   2.251398,
   2.362318,
   2.482633,
   2.613364,
   2.755781,
   2.911346,
   3.081725,
   3.268806,
   3.47471,
   3.701798,
   3.952673,
   4.230154,
   4.536586,
   4.874699,
   5.247738,
   5.658993,
   6.11171,
   6.608995,
   7.153709,
   7.748354,
   8.394969,
   9.095038,
   9.84942,
   10.65827,
   11.48607,
   12.2906,
   13.05334,
   13.75626,
   14.38415,
   14.94774,
   15.55408,
   15.89137,
   16.18523,
   16.28791,
   16.34971,
   16.36844,
   16.34806,
   16.22816,
   16.07545,
   15.83345,
   15.59787,
   15.26141,
   14.8113,
   14.25843,
   13.61733,
   12.90427,
   12.13653,
   11.3317,
   10.50699,
   9.678658,
   8.861477,
   8.068342,
   7.31001,
   6.594962,
   5.929383,
   5.317251,
   4.760513,
   4.259329,
   3.812355,
   3.417043,
   3.069954,
   2.767038,
   2.503902,
   2.27603,
   2.078968,
   1.908466,
   1.760583,
   1.631746,
   1.518791,
   1.418969,
   1.329936,
   1.249728,
   1.176728,
   1.109622,
   1.047366,
   0.9891378,
   0.9343018,
   0.8823747,
   0.8329941,
   0.7858924,
   0.7408745,
   0.6977997,
   0.656567,
   0.6171036,
   0.579356,
   0.5432828,
   0.5088501,
   0.4760274,
   0.4760274,
   0,
   0.4760274};
   graph = new TGraph(96,Ds2HPi0_misid_fx129,Ds2HPi0_misid_fy129);
   graph->SetName("Ds2HPi0_misid");
   graph->SetTitle("Projection of weighted sum of RS components");

   ci = TColor::GetColor("#3399ff");
   graph->SetFillColor(ci);
   graph->SetFillStyle(3005);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(0);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_Ds2HPi0_misid129 = new TH1F("Graph_Ds2HPi0_misid129","Projection of weighted sum of RS components",100,450.6,659.4);
   Graph_Ds2HPi0_misid129->SetMinimum(0);
   Graph_Ds2HPi0_misid129->SetMaximum(18.00528);
   Graph_Ds2HPi0_misid129->SetDirectory(0);
   Graph_Ds2HPi0_misid129->SetStats(0);
   Graph_Ds2HPi0_misid129->SetLineWidth(2);
   Graph_Ds2HPi0_misid129->SetMarkerStyle(20);
   Graph_Ds2HPi0_misid129->SetMarkerSize(0.5);
   Graph_Ds2HPi0_misid129->GetXaxis()->SetNdivisions(505);
   Graph_Ds2HPi0_misid129->GetXaxis()->SetLabelFont(133);
   Graph_Ds2HPi0_misid129->GetXaxis()->SetLabelOffset(0.01);
   Graph_Ds2HPi0_misid129->GetXaxis()->SetLabelSize(30);
   Graph_Ds2HPi0_misid129->GetXaxis()->SetTitleSize(36);
   Graph_Ds2HPi0_misid129->GetXaxis()->SetTitleOffset(0.95);
   Graph_Ds2HPi0_misid129->GetXaxis()->SetTitleFont(133);
   Graph_Ds2HPi0_misid129->GetYaxis()->SetLabelFont(133);
   Graph_Ds2HPi0_misid129->GetYaxis()->SetLabelOffset(0.01);
   Graph_Ds2HPi0_misid129->GetYaxis()->SetLabelSize(30);
   Graph_Ds2HPi0_misid129->GetYaxis()->SetTitleSize(36);
   Graph_Ds2HPi0_misid129->GetYaxis()->SetTitleOffset(0.95);
   Graph_Ds2HPi0_misid129->GetYaxis()->SetTitleFont(133);
   Graph_Ds2HPi0_misid129->GetZaxis()->SetLabelFont(133);
   Graph_Ds2HPi0_misid129->GetZaxis()->SetLabelSize(30);
   Graph_Ds2HPi0_misid129->GetZaxis()->SetTitleSize(36);
   Graph_Ds2HPi0_misid129->GetZaxis()->SetTitleOffset(1.2);
   Graph_Ds2HPi0_misid129->GetZaxis()->SetTitleFont(133);
   graph->SetHistogram(Graph_Ds2HPi0_misid129);
   
   graph->Draw("f");
   
   Double_t total_fx130[96] = {
   468,
   468,
   470,
   472,
   474,
   476,
   478,
   480,
   482,
   484,
   486,
   488,
   490,
   492,
   494,
   496,
   498,
   500,
   502,
   504,
   506,
   508,
   510,
   512,
   514,
   516,
   518,
   520,
   522,
   524,
   526,
   528,
   530,
   532,
   534,
   536,
   538,
   539,
   540,
   541,
   542,
   543,
   544,
   545,
   546,
   547,
   548,
   550,
   552,
   554,
   556,
   558,
   560,
   562,
   564,
   566,
   568,
   570,
   572,
   574,
   576,
   578,
   580,
   582,
   584,
   586,
   588,
   590,
   592,
   594,
   596,
   598,
   600,
   602,
   604,
   606,
   608,
   610,
   612,
   614,
   616,
   618,
   620,
   622,
   624,
   626,
   628,
   630,
   632,
   634,
   636,
   638,
   640,
   640,
   642,
   642};
   Double_t total_fy130[96] = {
   0,
   859.4575,
   859.4575,
   868.6064,
   878.4526,
   889.1596,
   900.9285,
   913.9793,
   928.5337,
   944.8723,
   963.3128,
   984.2113,
   1007.963,
   1035.001,
   1065.798,
   1100.857,
   1140.714,
   1185.919,
   1237.034,
   1294.607,
   1359.149,
   1431.105,
   1510.809,
   1598.438,
   1693.96,
   1797.075,
   1907.071,
   2022.684,
   2142.38,
   2264.173,
   2385.663,
   2504.049,
   2615.982,
   2718.222,
   2807.617,
   2881.307,
   2936.683,
   2956.674,
   2971.192,
   2980.133,
   2983.477,
   2981.224,
   2973.371,
   2959.943,
   2941.016,
   2916.727,
   2887.261,
   2813.767,
   2722.833,
   2617.23,
   2500.035,
   2374.461,
   2243.698,
   2110.764,
   1978.397,
   1848.966,
   1724.421,
   1606.276,
   1495.613,
   1393.117,
   1299.114,
   1213.634,
   1136.464,
   1067.211,
   1005.353,
   950.2921,
   901.3895,
   858.0028,
   819.5075,
   785.3147,
   754.8815,
   727.7168,
   703.3827,
   681.4935,
   661.7125,
   643.7482,
   627.3492,
   612.2998,
   598.4153,
   585.5379,
   573.5328,
   562.285,
   551.6963,
   541.6827,
   532.1726,
   523.1047,
   514.4266,
   506.0935,
   498.0668,
   490.3136,
   482.8055,
   475.518,
   468.4302,
   468.4302,
   0,
   468.4302};
   graph = new TGraph(96,total_fx130,total_fy130);
   graph->SetName("total");
   graph->SetTitle("Projection of weighted sum of RS components");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_total130 = new TH1F("Graph_total130","Projection of weighted sum of RS components",100,450.6,659.4);
   Graph_total130->SetMinimum(0);
   Graph_total130->SetMaximum(3281.825);
   Graph_total130->SetDirectory(0);
   Graph_total130->SetStats(0);
   Graph_total130->SetLineWidth(2);
   Graph_total130->SetMarkerStyle(20);
   Graph_total130->SetMarkerSize(0.5);
   Graph_total130->GetXaxis()->SetNdivisions(505);
   Graph_total130->GetXaxis()->SetLabelFont(133);
   Graph_total130->GetXaxis()->SetLabelOffset(0.01);
   Graph_total130->GetXaxis()->SetLabelSize(30);
   Graph_total130->GetXaxis()->SetTitleSize(36);
   Graph_total130->GetXaxis()->SetTitleOffset(0.95);
   Graph_total130->GetXaxis()->SetTitleFont(133);
   Graph_total130->GetYaxis()->SetLabelFont(133);
   Graph_total130->GetYaxis()->SetLabelOffset(0.01);
   Graph_total130->GetYaxis()->SetLabelSize(30);
   Graph_total130->GetYaxis()->SetTitleSize(36);
   Graph_total130->GetYaxis()->SetTitleOffset(0.95);
   Graph_total130->GetYaxis()->SetTitleFont(133);
   Graph_total130->GetZaxis()->SetLabelFont(133);
   Graph_total130->GetZaxis()->SetLabelSize(30);
   Graph_total130->GetZaxis()->SetTitleSize(36);
   Graph_total130->GetZaxis()->SetTitleOffset(1.2);
   Graph_total130->GetZaxis()->SetTitleFont(133);
   graph->SetHistogram(Graph_total130);
   
   graph->Draw("l");
   
   Double_t h_reducedData_Cut[m_cat_global==m_cat_global::Run2_pion_brem0_plus||m_cat_global==m_cat_global::Run2_pion_brem0_minus||m_cat_global==m_cat_global::Run2_pion_brem1_plus||m_cat_global==m_cat_global::Run2_pion_brem1_minus]_fx3040[85] = {
   471,
   473,
   475,
   477,
   479,
   481,
   483,
   485,
   487,
   489,
   491,
   493,
   495,
   497,
   499,
   501,
   503,
   505,
   507,
   509,
   511,
   513,
   515,
   517,
   519,
   521,
   523,
   525,
   527,
   529,
   531,
   533,
   535,
   537,
   539,
   541,
   543,
   545,
   547,
   549,
   551,
   553,
   555,
   557,
   559,
   561,
   563,
   565,
   567,
   569,
   571,
   573,
   575,
   577,
   579,
   581,
   583,
   585,
   587,
   589,
   591,
   593,
   595,
   597,
   599,
   601,
   603,
   605,
   607,
   609,
   611,
   613,
   615,
   617,
   619,
   621,
   623,
   625,
   627,
   629,
   631,
   633,
   635,
   637,
   639};
   Double_t h_reducedData_Cut[m_cat_global==m_cat_global::Run2_pion_brem0_plus||m_cat_global==m_cat_global::Run2_pion_brem0_minus||m_cat_global==m_cat_global::Run2_pion_brem1_plus||m_cat_global==m_cat_global::Run2_pion_brem1_minus]_fy3040[85] = {
   852,
   815,
   853,
   845,
   886,
   903,
   873,
   958,
   920,
   992,
   1034,
   1087,
   1118,
   1158,
   1207,
   1201,
   1300,
   1312,
   1385,
   1531,
   1599,
   1701,
   1781,
   1955,
   2031,
   2119,
   2221,
   2390,
   2503,
   2553,
   2669,
   2761,
   2845,
   2845,
   3008,
   2928,
   2937,
   2942,
   2896,
   2669,
   2770,
   2683,
   2583,
   2381,
   2255,
   2170,
   2095,
   1954,
   1711,
   1671,
   1605,
   1403,
   1374,
   1243,
   1226,
   1063,
   997,
   979,
   975,
   900,
   827,
   797,
   840,
   723,
   701,
   657,
   663,
   659,
   632,
   582,
   599,
   566,
   581,
   585,
   530,
   498,
   523,
   487,
   518,
   568,
   504,
   533,
   483,
   477,
   498};
   Double_t h_reducedData_Cut[m_cat_global==m_cat_global::Run2_pion_brem0_plus||m_cat_global==m_cat_global::Run2_pion_brem0_minus||m_cat_global==m_cat_global::Run2_pion_brem1_plus||m_cat_global==m_cat_global::Run2_pion_brem1_minus]_felx3040[85] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t h_reducedData_Cut[m_cat_global==m_cat_global::Run2_pion_brem0_plus||m_cat_global==m_cat_global::Run2_pion_brem0_minus||m_cat_global==m_cat_global::Run2_pion_brem1_plus||m_cat_global==m_cat_global::Run2_pion_brem1_minus]_fely3040[85] = {
   28.69332,
   28.05258,
   28.71044,
   28.57318,
   29.26995,
   29.55412,
   29.0508,
   30.45561,
   29.83562,
   31,
   31.65976,
   32.47347,
   32.94025,
   33.53307,
   34.2455,
   34.15905,
   35.55898,
   35.72499,
   36.71895,
   38.63119,
   39.49062,
   40.74621,
   41.70486,
   43.71821,
   44.56939,
   45.53531,
   46.63014,
   48.39018,
   49.53249,
   50.02969,
   51.16478,
   52.0476,
   52.84088,
   52.84088,
   54.34752,
   53.61331,
   53.6964,
   53.74251,
   53.31682,
   51.16478,
   52.13316,
   51.3001,
   50.32568,
   48.29805,
   46.98947,
   46.08594,
   45.2739,
   43.7069,
   40.86726,
   40.38092,
   39.56557,
   36.95998,
   36.57088,
   34.75975,
   34.51785,
   32.10751,
   31.07927,
   30.79297,
   30.72899,
   29.50417,
   28.26195,
   27.73562,
   28.48707,
   26.39331,
   25.98113,
   25.13689,
   25.25364,
   25.17586,
   24.64458,
   23.62986,
   23.97958,
   23.29601,
   23.60913,
   23.69194,
   22.52716,
   21.82151,
   22.37466,
   21.57374,
   22.2651,
   23.33799,
   21.95551,
   22.59221,
   21.48295,
   21.34605,
   21.82151};
   Double_t h_reducedData_Cut[m_cat_global==m_cat_global::Run2_pion_brem0_plus||m_cat_global==m_cat_global::Run2_pion_brem0_minus||m_cat_global==m_cat_global::Run2_pion_brem1_plus||m_cat_global==m_cat_global::Run2_pion_brem1_minus]_fehx3040[85] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t h_reducedData_Cut[m_cat_global==m_cat_global::Run2_pion_brem0_plus||m_cat_global==m_cat_global::Run2_pion_brem0_minus||m_cat_global==m_cat_global::Run2_pion_brem1_plus||m_cat_global==m_cat_global::Run2_pion_brem1_minus]_fehy3040[85] = {
   29.69332,
   29.05258,
   29.71044,
   29.57318,
   30.26995,
   30.55412,
   30.0508,
   31.45561,
   30.83562,
   32,
   32.65976,
   33.47347,
   33.94025,
   34.53307,
   35.2455,
   35.15905,
   36.55898,
   36.72499,
   37.71895,
   39.63119,
   40.49062,
   41.74621,
   42.70486,
   44.71821,
   45.56939,
   46.53531,
   47.63014,
   49.39018,
   50.53249,
   51.02969,
   52.16478,
   53.0476,
   53.84088,
   53.84088,
   55.34752,
   54.61331,
   54.6964,
   54.74251,
   54.31682,
   52.16478,
   53.13316,
   52.3001,
   51.32568,
   49.29805,
   47.98947,
   47.08594,
   46.2739,
   44.7069,
   41.86726,
   41.38092,
   40.56557,
   37.95998,
   37.57088,
   35.75975,
   35.51785,
   33.10751,
   32.07927,
   31.79297,
   31.72899,
   30.50417,
   29.26195,
   28.73562,
   29.48707,
   27.39331,
   26.98113,
   26.13689,
   26.25364,
   26.17586,
   25.64458,
   24.62986,
   24.97958,
   24.29601,
   24.60913,
   24.69194,
   23.52716,
   22.82151,
   23.37466,
   22.57374,
   23.2651,
   24.33799,
   22.95551,
   23.59221,
   22.48295,
   22.34605,
   22.82151};
   grae = new TGraphAsymmErrors(85,h_reducedData_Cut[m_cat_global==m_cat_global::Run2_pion_brem0_plus||m_cat_global==m_cat_global::Run2_pion_brem0_minus||m_cat_global==m_cat_global::Run2_pion_brem1_plus||m_cat_global==m_cat_global::Run2_pion_brem1_minus]_fx3040,h_reducedData_Cut[m_cat_global==m_cat_global::Run2_pion_brem0_plus||m_cat_global==m_cat_global::Run2_pion_brem0_minus||m_cat_global==m_cat_global::Run2_pion_brem1_plus||m_cat_global==m_cat_global::Run2_pion_brem1_minus]_fy3040,h_reducedData_Cut[m_cat_global==m_cat_global::Run2_pion_brem0_plus||m_cat_global==m_cat_global::Run2_pion_brem0_minus||m_cat_global==m_cat_global::Run2_pion_brem1_plus||m_cat_global==m_cat_global::Run2_pion_brem1_minus]_felx3040,h_reducedData_Cut[m_cat_global==m_cat_global::Run2_pion_brem0_plus||m_cat_global==m_cat_global::Run2_pion_brem0_minus||m_cat_global==m_cat_global::Run2_pion_brem1_plus||m_cat_global==m_cat_global::Run2_pion_brem1_minus]_fehx3040,h_reducedData_Cut[m_cat_global==m_cat_global::Run2_pion_brem0_plus||m_cat_global==m_cat_global::Run2_pion_brem0_minus||m_cat_global==m_cat_global::Run2_pion_brem1_plus||m_cat_global==m_cat_global::Run2_pion_brem1_minus]_fely3040,h_reducedData_Cut[m_cat_global==m_cat_global::Run2_pion_brem0_plus||m_cat_global==m_cat_global::Run2_pion_brem0_minus||m_cat_global==m_cat_global::Run2_pion_brem1_plus||m_cat_global==m_cat_global::Run2_pion_brem1_minus]_fehy3040);
   grae->SetName("h_reducedData_Cut[m_cat_global==m_cat_global::Run2_pion_brem0_plus||m_cat_global==m_cat_global::Run2_pion_brem0_minus||m_cat_global==m_cat_global::Run2_pion_brem1_plus||m_cat_global==m_cat_global::Run2_pion_brem1_minus]");
   grae->SetTitle("Histogram of reducedData_plot__eta_M");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_minuscB3040 = new TH1F("Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_minuscB3040","Histogram of reducedData_plot__eta_M",100,453,657);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_minuscB3040->SetMinimum(194.8846);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_minuscB3040->SetMaximum(3324.117);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_minuscB3040->SetDirectory(0);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_minuscB3040->SetStats(0);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_minuscB3040->SetLineWidth(2);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_minuscB3040->SetMarkerStyle(20);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_minuscB3040->SetMarkerSize(0.5);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_minuscB3040->GetXaxis()->SetNdivisions(505);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_minuscB3040->GetXaxis()->SetLabelFont(133);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_minuscB3040->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_minuscB3040->GetXaxis()->SetLabelSize(30);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_minuscB3040->GetXaxis()->SetTitleSize(36);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_minuscB3040->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_minuscB3040->GetXaxis()->SetTitleFont(133);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_minuscB3040->GetYaxis()->SetLabelFont(133);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_minuscB3040->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_minuscB3040->GetYaxis()->SetLabelSize(30);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_minuscB3040->GetYaxis()->SetTitleSize(36);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_minuscB3040->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_minuscB3040->GetYaxis()->SetTitleFont(133);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_minuscB3040->GetZaxis()->SetLabelFont(133);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_minuscB3040->GetZaxis()->SetLabelSize(30);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_minuscB3040->GetZaxis()->SetTitleSize(36);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_minuscB3040->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_pion_brem1_minuscB3040->GetZaxis()->SetTitleFont(133);
   grae->SetHistogram(Graph_h_reducedData_Cut[m_cat_global==m_cat_global::Run2_pion_brem0_plus||m_cat_global==m_cat_global::Run2_pion_brem0_minus||m_cat_global==m_cat_global::Run2_pion_brem1_plus||m_cat_global==m_cat_global::Run2_pion_brem1_minus]3040);
   
   grae->Draw("p");
   
   TH1D *frame_cebbfa30__40 = new TH1D("frame_cebbfa30__40","A RooPlot of \"\"",85,470,640);
   frame_cebbfa30__40->SetBinContent(1,3216.515);
   frame_cebbfa30__40->SetMinimum(0.2);
   frame_cebbfa30__40->SetMaximum(3216.515);
   frame_cebbfa30__40->SetEntries(1);
   frame_cebbfa30__40->SetDirectory(0);
   frame_cebbfa30__40->SetStats(0);
   frame_cebbfa30__40->SetLineWidth(2);
   frame_cebbfa30__40->SetMarkerStyle(20);
   frame_cebbfa30__40->SetMarkerSize(0.5);
   frame_cebbfa30__40->GetXaxis()->SetTitle("#font[12]{m}(#font[12]{e^{+}e^{#minus}#gamma}) [MeV/#font[12]{c}^{2}] ");
   frame_cebbfa30__40->GetXaxis()->SetNdivisions(505);
   frame_cebbfa30__40->GetXaxis()->SetLabelFont(133);
   frame_cebbfa30__40->GetXaxis()->SetLabelOffset(0.01);
   frame_cebbfa30__40->GetXaxis()->SetLabelSize(30);
   frame_cebbfa30__40->GetXaxis()->SetTitleSize(36);
   frame_cebbfa30__40->GetXaxis()->SetTitleOffset(0.95);
   frame_cebbfa30__40->GetXaxis()->SetTitleFont(133);
   frame_cebbfa30__40->GetYaxis()->SetTitle("Candidates / (2 MeV/#it{c^{2}})");
   frame_cebbfa30__40->GetYaxis()->SetLabelFont(133);
   frame_cebbfa30__40->GetYaxis()->SetLabelOffset(0.01);
   frame_cebbfa30__40->GetYaxis()->SetLabelSize(30);
   frame_cebbfa30__40->GetYaxis()->SetTitleSize(36);
   frame_cebbfa30__40->GetYaxis()->SetTitleOffset(0.95);
   frame_cebbfa30__40->GetYaxis()->SetTitleFont(133);
   frame_cebbfa30__40->GetZaxis()->SetLabelFont(133);
   frame_cebbfa30__40->GetZaxis()->SetLabelSize(30);
   frame_cebbfa30__40->GetZaxis()->SetTitleSize(36);
   frame_cebbfa30__40->GetZaxis()->SetTitleOffset(1.2);
   frame_cebbfa30__40->GetZaxis()->SetTitleFont(133);
   frame_cebbfa30__40->Draw("AXISSAME");
   TText *text = new TText(0.8,0.85,"LHCb");
   text->SetNDC();
   text->SetTextFont(133);
   text->SetTextSize(30);
   text->Draw();
   TLatex *   tex = new TLatex(0.8,0.8,"6 fb^{-1}");
tex->SetNDC();
   tex->SetTextFont(133);
   tex->SetTextSize(25);
   tex->SetLineWidth(2);
   tex->Draw();
   pad_pi0_fit->Modified();
   canvas_pi0_merged_pion_merged_merged->cd();
   canvas_pi0_merged_pion_merged_merged->Modified();
   canvas_pi0_merged_pion_merged_merged->cd();
   canvas_pi0_merged_pion_merged_merged->SetSelected(canvas_pi0_merged_pion_merged_merged);
}


==> figs/Fig3c.C <==
void canvas_D_merged_kaon_merged_merged()
{
//=========Macro generated from canvas: canvas_D_merged_kaon_merged_merged/canvas_D_merged_kaon_merged_merged
//=========  (Tue Mar 16 03:55:51 2021) by ROOT version 6.20/02
   TCanvas *canvas_D_merged_kaon_merged_merged = new TCanvas("canvas_D_merged_kaon_merged_merged", "canvas_D_merged_kaon_merged_merged",0,0,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canvas_D_merged_kaon_merged_merged->SetHighLightColor(2);
   canvas_D_merged_kaon_merged_merged->Range(0,0,1,1);
   canvas_D_merged_kaon_merged_merged->SetFillColor(0);
   canvas_D_merged_kaon_merged_merged->SetBorderMode(0);
   canvas_D_merged_kaon_merged_merged->SetBorderSize(2);
   canvas_D_merged_kaon_merged_merged->SetTickx(1);
   canvas_D_merged_kaon_merged_merged->SetTicky(1);
   canvas_D_merged_kaon_merged_merged->SetLeftMargin(0.14);
   canvas_D_merged_kaon_merged_merged->SetRightMargin(0.05);
   canvas_D_merged_kaon_merged_merged->SetTopMargin(0.05);
   canvas_D_merged_kaon_merged_merged->SetBottomMargin(0.16);
   canvas_D_merged_kaon_merged_merged->SetFrameLineWidth(2);
   canvas_D_merged_kaon_merged_merged->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: pad_D_fit
   TPad *pad_D_fit = new TPad("pad_D_fit", "",0,0,1,1);
   pad_D_fit->Draw();
   pad_D_fit->cd();
   pad_D_fit->Range(1718.827,-204.7725,2120.062,1076.305);
   pad_D_fit->SetFillColor(0);
   pad_D_fit->SetBorderMode(0);
   pad_D_fit->SetBorderSize(2);
   pad_D_fit->SetTickx(1);
   pad_D_fit->SetTicky(1);
   pad_D_fit->SetLeftMargin(0.14);
   pad_D_fit->SetRightMargin(0.05);
   pad_D_fit->SetTopMargin(0.05);
   pad_D_fit->SetBottomMargin(0.16);
   pad_D_fit->SetFrameLineWidth(2);
   pad_D_fit->SetFrameBorderMode(0);
   pad_D_fit->SetFrameLineWidth(2);
   pad_D_fit->SetFrameBorderMode(0);
   
   TH1D *frame_348f9d60__33 = new TH1D("frame_348f9d60__33","A RooPlot of \"\"",65,1775,2100);
   frame_348f9d60__33->SetBinContent(1,1012.252);
   frame_348f9d60__33->SetMinimum(0.2);
   frame_348f9d60__33->SetMaximum(1012.252);
   frame_348f9d60__33->SetEntries(1);
   frame_348f9d60__33->SetDirectory(0);
   frame_348f9d60__33->SetStats(0);
   frame_348f9d60__33->SetLineWidth(2);
   frame_348f9d60__33->SetMarkerStyle(20);
   frame_348f9d60__33->SetMarkerSize(0.5);
   frame_348f9d60__33->GetXaxis()->SetTitle("#font[12]{m}(#font[12]{K^{+}}#it{#eta}) [MeV/#font[12]{c}^{2}] ");
   frame_348f9d60__33->GetXaxis()->SetNdivisions(505);
   frame_348f9d60__33->GetXaxis()->SetLabelFont(133);
   frame_348f9d60__33->GetXaxis()->SetLabelOffset(0.01);
   frame_348f9d60__33->GetXaxis()->SetLabelSize(30);
   frame_348f9d60__33->GetXaxis()->SetTitleSize(36);
   frame_348f9d60__33->GetXaxis()->SetTitleOffset(0.95);
   frame_348f9d60__33->GetXaxis()->SetTitleFont(133);
   frame_348f9d60__33->GetYaxis()->SetTitle("Candidates / (5 MeV/#it{c^{2}})");
   frame_348f9d60__33->GetYaxis()->SetLabelFont(133);
   frame_348f9d60__33->GetYaxis()->SetLabelOffset(0.01);
   frame_348f9d60__33->GetYaxis()->SetLabelSize(30);
   frame_348f9d60__33->GetYaxis()->SetTitleSize(36);
   frame_348f9d60__33->GetYaxis()->SetTitleOffset(0.95);
   frame_348f9d60__33->GetYaxis()->SetTitleFont(133);
   frame_348f9d60__33->GetZaxis()->SetLabelFont(133);
   frame_348f9d60__33->GetZaxis()->SetLabelSize(30);
   frame_348f9d60__33->GetZaxis()->SetTitleSize(36);
   frame_348f9d60__33->GetZaxis()->SetTitleOffset(1.2);
   frame_348f9d60__33->GetZaxis()->SetTitleFont(133);
   frame_348f9d60__33->Draw("FUNC");
   
   Double_t data_fx3033[65] = {
   1777.5,
   1782.5,
   1787.5,
   1792.5,
   1797.5,
   1802.5,
   1807.5,
   1812.5,
   1817.5,
   1822.5,
   1827.5,
   1832.5,
   1837.5,
   1842.5,
   1847.5,
   1852.5,
   1857.5,
   1862.5,
   1867.5,
   1872.5,
   1877.5,
   1882.5,
   1887.5,
   1892.5,
   1897.5,
   1902.5,
   1907.5,
   1912.5,
   1917.5,
   1922.5,
   1927.5,
   1932.5,
   1937.5,
   1942.5,
   1947.5,
   1952.5,
   1957.5,
   1962.5,
   1967.5,
   1972.5,
   1977.5,
   1982.5,
   1987.5,
   1992.5,
   1997.5,
   2002.5,
   2007.5,
   2012.5,
   2017.5,
   2022.5,
   2027.5,
   2032.5,
   2037.5,
   2042.5,
   2047.5,
   2052.5,
   2057.5,
   2062.5,
   2067.5,
   2072.5,
   2077.5,
   2082.5,
   2087.5,
   2092.5,
   2097.5};
   Double_t data_fy3033[65] = {
   918,
   928,
   933,
   857,
   893,
   864,
   858,
   841,
   814,
   817,
   789,
   752,
   798,
   759,
   780,
   778,
   778,
   751,
   705,
   677,
   673,
   651,
   631,
   658,
   647,
   623,
   638,
   601,
   576,
   597,
   637,
   657,
   607,
   705,
   711,
   690,
   638,
   624,
   589,
   540,
   485,
   458,
   449,
   409,
   392,
   386,
   388,
   364,
   357,
   374,
   353,
   324,
   352,
   324,
   331,
   304,
   322,
   306,
   282,
   301,
   306,
   285,
   254,
   246,
   235};
   Double_t data_felx3033[65] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t data_fely3033[65] = {
   29.80264,
   29.9672,
   30.04914,
   28.77883,
   29.38729,
   28.89813,
   28.7959,
   28.50431,
   28.03507,
   28.08758,
   27.59359,
   26.92718,
   27.75332,
   27.05449,
   27.43296,
   27.39713,
   27.39713,
   26.90894,
   26.05654,
   25.52403,
   25.44706,
   25.0196,
   24.62469,
   25.15638,
   24.94111,
   24.46498,
   24.76361,
   24.0204,
   23.50521,
   23.9387,
   24.74381,
   25.13689,
   24.14244,
   26.05654,
   26.16927,
   25.77261,
   24.76361,
   24.485,
   23.77447,
   22.74328,
   21.52839,
   20.90677,
   20.69552,
   19.72993,
   19.3053,
   19.15324,
   19.20406,
   18.58533,
   18.40106,
   18.84554,
   18.29495,
   17.50694,
   18.26832,
   17.50694,
   17.70027,
   16.94276,
   17.45132,
   17,
   16.3003,
   16.85655,
   17,
   16.38935,
   15.44522,
   15.19235,
   14.83786};
   Double_t data_fehx3033[65] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t data_fehy3033[65] = {
   30.80264,
   30.9672,
   31.04914,
   29.77883,
   30.38729,
   29.89813,
   29.7959,
   29.50431,
   29.03507,
   29.08758,
   28.59359,
   27.92718,
   28.75332,
   28.05449,
   28.43296,
   28.39713,
   28.39713,
   27.90894,
   27.05654,
   26.52403,
   26.44706,
   26.0196,
   25.62469,
   26.15638,
   25.94111,
   25.46498,
   25.76361,
   25.0204,
   24.50521,
   24.9387,
   25.74381,
   26.13689,
   25.14244,
   27.05654,
   27.16927,
   26.77261,
   25.76361,
   25.485,
   24.77447,
   23.74328,
   22.52839,
   21.90677,
   21.69552,
   20.72993,
   20.3053,
   20.15324,
   20.20406,
   19.58533,
   19.40106,
   19.84554,
   19.29495,
   18.50694,
   19.26832,
   18.50694,
   18.70027,
   17.94276,
   18.45132,
   18,
   17.3003,
   17.85655,
   18,
   17.38935,
   16.44522,
   16.19235,
   15.83786};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(65,data_fx3033,data_fy3033,data_felx3033,data_fehx3033,data_fely3033,data_fehy3033);
   grae->SetName("data");
   grae->SetTitle("Histogram of reducedData_plot__D_dM");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_data3033 = new TH1F("Graph_data3033","Histogram of reducedData_plot__D_dM",100,1742.5,2132.5);
   Graph_data3033->SetMinimum(145.7734);
   Graph_data3033->SetMaximum(1038.438);
   Graph_data3033->SetDirectory(0);
   Graph_data3033->SetStats(0);
   Graph_data3033->SetLineWidth(2);
   Graph_data3033->SetMarkerStyle(20);
   Graph_data3033->SetMarkerSize(0.5);
   Graph_data3033->GetXaxis()->SetNdivisions(505);
   Graph_data3033->GetXaxis()->SetLabelFont(133);
   Graph_data3033->GetXaxis()->SetLabelOffset(0.01);
   Graph_data3033->GetXaxis()->SetLabelSize(30);
   Graph_data3033->GetXaxis()->SetTitleSize(36);
   Graph_data3033->GetXaxis()->SetTitleOffset(0.95);
   Graph_data3033->GetXaxis()->SetTitleFont(133);
   Graph_data3033->GetYaxis()->SetLabelFont(133);
   Graph_data3033->GetYaxis()->SetLabelOffset(0.01);
   Graph_data3033->GetYaxis()->SetLabelSize(30);
   Graph_data3033->GetYaxis()->SetTitleSize(36);
   Graph_data3033->GetYaxis()->SetTitleOffset(0.95);
   Graph_data3033->GetYaxis()->SetTitleFont(133);
   Graph_data3033->GetZaxis()->SetLabelFont(133);
   Graph_data3033->GetZaxis()->SetLabelSize(30);
   Graph_data3033->GetZaxis()->SetTitleSize(36);
   Graph_data3033->GetZaxis()->SetTitleOffset(1.2);
   Graph_data3033->GetZaxis()->SetTitleFont(133);
   grae->SetHistogram(Graph_data3033);
   
   grae->Draw("p");
   
   Double_t D2HPi0_fx105[102] = {
   1770,
   1770,
   1775,
   1780,
   1785,
   1790,
   1795,
   1800,
   1805,
   1807.5,
   1810,
   1812.5,
   1815,
   1817.5,
   1820,
   1822.5,
   1825,
   1827.5,
   1830,
   1832.5,
   1835,
   1837.5,
   1840,
   1845,
   1846.25,
   1847.5,
   1848.75,
   1850,
   1851.25,
   1852.5,
   1853.75,
   1855,
   1856.25,
   1857.5,
   1858.75,
   1860,
   1861.25,
   1862.5,
   1863.75,
   1865,
   1866.25,
   1867.5,
   1870,
   1872.5,
   1875,
   1877.5,
   1878.75,
   1880,
   1881.25,
   1882.5,
   1883.75,
   1885,
   1887.5,
   1890,
   1892.5,
   1895,
   1897.5,
   1900,
   1902.5,
   1905,
   1910,
   1915,
   1920,
   1925,
   1930,
   1935,
   1940,
   1945,
   1950,
   1955,
   1960,
   1965,
   1970,
   1975,
   1980,
   1985,
   1990,
   1995,
   2000,
   2005,
   2010,
   2015,
   2020,
   2025,
   2030,
   2035,
   2040,
   2045,
   2050,
   2055,
   2060,
   2065,
   2070,
   2075,
   2080,
   2085,
   2090,
   2095,
   2100,
   2100,
   2105,
   2105};
   Double_t D2HPi0_fy105[102] = {
   0,
   3.940978,
   3.940978,
   4.589235,
   5.373308,
   6.346325,
   7.583644,
   9.186322,
   11.28084,
   12.55805,
   14.01529,
   15.67384,
   17.55784,
   19.69567,
   22.12101,
   24.87511,
   28.00751,
   31.57424,
   35.63139,
   40.22255,
   45.35932,
   50.99934,
   57.02328,
   69.23011,
   72.06415,
   74.70685,
   77.10321,
   79.19953,
   80.94552,
   82.29642,
   83.2149,
   83.67284,
   83.65257,
   83.14781,
   82.16397,
   80.71794,
   78.83745,
   76.55977,
   73.93027,
   71.00041,
   67.82572,
   64.46381,
   57.40693,
   50.25949,
   43.37857,
   37.02377,
   34.09666,
   31.35262,
   28.7972,
   26.43147,
   24.2528,
   22.2555,
   18.77145,
   15.8987,
   13.54594,
   11.62336,
   10.04802,
   8.749525,
   7.669749,
   6.762364,
   5.32915,
   4.253103,
   3.421219,
   2.767378,
   2.248631,
   1.834979,
   1.503759,
   1.237257,
   1.021551,
   0.8457908,
   0.7016237,
   0.5826688,
   0.4840548,
   0.4020334,
   0.3336772,
   0.276657,
   0.2290861,
   0.1894133,
   0.1563495,
   0.1288177,
   0.1059153,
   0.08688545,
   0.07109408,
   0.05801014,
   0.04718902,
   0.03825841,
   0.03090631,
   0.02487094,
   0.01993242,
   0.01590585,
   0.01263568,
   0.009991021,
   0.00786186,
   0.006155846,
   0.004795661,
   0.003716773,
   0.002865532,
   0.002197543,
   0.001676247,
   0.001676247,
   0,
   0.001676247};
   TGraph *graph = new TGraph(102,D2HPi0_fx105,D2HPi0_fy105);
   graph->SetName("D2HPi0");
   graph->SetTitle("Projection of weighted sum of RS components");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_D2HPi0105 = new TH1F("Graph_D2HPi0105","Projection of weighted sum of RS components",102,1736.5,2138.5);
   Graph_D2HPi0105->SetMinimum(0);
   Graph_D2HPi0105->SetMaximum(92.04012);
   Graph_D2HPi0105->SetDirectory(0);
   Graph_D2HPi0105->SetStats(0);
   Graph_D2HPi0105->SetLineWidth(2);
   Graph_D2HPi0105->SetMarkerStyle(20);
   Graph_D2HPi0105->SetMarkerSize(0.5);
   Graph_D2HPi0105->GetXaxis()->SetNdivisions(505);
   Graph_D2HPi0105->GetXaxis()->SetLabelFont(133);
   Graph_D2HPi0105->GetXaxis()->SetLabelOffset(0.01);
   Graph_D2HPi0105->GetXaxis()->SetLabelSize(30);
   Graph_D2HPi0105->GetXaxis()->SetTitleSize(36);
   Graph_D2HPi0105->GetXaxis()->SetTitleOffset(0.95);
   Graph_D2HPi0105->GetXaxis()->SetTitleFont(133);
   Graph_D2HPi0105->GetYaxis()->SetLabelFont(133);
   Graph_D2HPi0105->GetYaxis()->SetLabelOffset(0.01);
   Graph_D2HPi0105->GetYaxis()->SetLabelSize(30);
   Graph_D2HPi0105->GetYaxis()->SetTitleSize(36);
   Graph_D2HPi0105->GetYaxis()->SetTitleOffset(0.95);
   Graph_D2HPi0105->GetYaxis()->SetTitleFont(133);
   Graph_D2HPi0105->GetZaxis()->SetLabelFont(133);
   Graph_D2HPi0105->GetZaxis()->SetLabelSize(30);
   Graph_D2HPi0105->GetZaxis()->SetTitleSize(36);
   Graph_D2HPi0105->GetZaxis()->SetTitleOffset(1.2);
   Graph_D2HPi0105->GetZaxis()->SetTitleFont(133);
   graph->SetHistogram(Graph_D2HPi0105);
   
   graph->Draw("l");
   
   Double_t Ds2HPi0_fx106[103] = {
   1770,
   1770,
   1775,
   1780,
   1785,
   1790,
   1795,
   1800,
   1805,
   1810,
   1815,
   1820,
   1825,
   1830,
   1835,
   1840,
   1845,
   1850,
   1855,
   1860,
   1865,
   1870,
   1875,
   1880,
   1885,
   1890,
   1895,
   1900,
   1902.5,
   1905,
   1907.5,
   1910,
   1912.5,
   1915,
   1917.5,
   1920,
   1922.5,
   1925,
   1927.5,
   1930,
   1932.5,
   1935,
   1940,
   1942.5,
   1943.75,
   1945,
   1946.25,
   1947.5,
   1948.75,
   1950,
   1951.25,
   1952.5,
   1953.75,
   1955,
   1956.25,
   1957.5,
   1958.75,
   1960,
   1961.25,
   1962.5,
   1963.75,
   1965,
   1967.5,
   1970,
   1972.5,
   1975,
   1977.5,
   1978.75,
   1980,
   1981.25,
   1982.5,
   1983.75,
   1985,
   1987.5,
   1990,
   1992.5,
   1995,
   1997.5,
   2000,
   2002.5,
   2005,
   2010,
   2015,
   2020,
   2025,
   2030,
   2035,
   2040,
   2045,
   2050,
   2055,
   2060,
   2065,
   2070,
   2075,
   2080,
   2085,
   2090,
   2095,
   2100,
   2100,
   2105,
   2105};
   Double_t Ds2HPi0_fy106[103] = {
   0,
   0.6024264,
   0.6024264,
   0.6884892,
   0.7926267,
   0.9190148,
   1.074127,
   1.261856,
   1.486264,
   1.75468,
   2.073935,
   2.452316,
   2.894889,
   3.410508,
   4.007344,
   4.690067,
   5.459684,
   6.318644,
   7.27247,
   8.330909,
   9.512296,
   10.84777,
   12.3905,
   14.2279,
   16.48705,
   19.35491,
   23.09038,
   28.0318,
   31.08422,
   34.60638,
   38.66544,
   43.34686,
   48.74593,
   54.97277,
   62.15066,
   70.41583,
   79.90056,
   90.7175,
   102.9305,
   116.519,
   131.3388,
   147.0881,
   179.2758,
   194.2492,
   201.0791,
   207.3206,
   212.8641,
   217.6065,
   221.4559,
   224.3318,
   226.1702,
   226.9251,
   226.5701,
   225.0996,
   222.5291,
   218.8946,
   214.2516,
   208.673,
   202.2473,
   195.0754,
   187.2677,
   178.9406,
   161.2061,
   142.8069,
   124.5889,
   107.2454,
   91.28424,
   83.92799,
   77.02166,
   70.57765,
   64.59938,
   59.08245,
   54.01592,
   45.16466,
   37.87369,
   31.93217,
   27.12577,
   23.24979,
   20.12114,
   17.58352,
   15.50839,
   12.35755,
   10.09524,
   8.388487,
   7.047234,
   5.959922,
   5.057786,
   4.296409,
   3.646142,
   3.086714,
   2.603865,
   2.187109,
   1.82827,
   1.520561,
   1.258047,
   1.035366,
   0.8476022,
   0.6902375,
   0.5591449,
   0.4505874,
   0.4505874,
   0,
   0.4505874};
   graph = new TGraph(103,Ds2HPi0_fx106,Ds2HPi0_fy106);
   graph->SetName("Ds2HPi0");
   graph->SetTitle("Projection of weighted sum of RS components");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#666666");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_Ds2HPi0106 = new TH1F("Graph_Ds2HPi0106","Projection of weighted sum of RS components",103,1736.5,2138.5);
   Graph_Ds2HPi0106->SetMinimum(0);
   Graph_Ds2HPi0106->SetMaximum(249.6176);
   Graph_Ds2HPi0106->SetDirectory(0);
   Graph_Ds2HPi0106->SetStats(0);
   Graph_Ds2HPi0106->SetLineWidth(2);
   Graph_Ds2HPi0106->SetMarkerStyle(20);
   Graph_Ds2HPi0106->SetMarkerSize(0.5);
   Graph_Ds2HPi0106->GetXaxis()->SetNdivisions(505);
   Graph_Ds2HPi0106->GetXaxis()->SetLabelFont(133);
   Graph_Ds2HPi0106->GetXaxis()->SetLabelOffset(0.01);
   Graph_Ds2HPi0106->GetXaxis()->SetLabelSize(30);
   Graph_Ds2HPi0106->GetXaxis()->SetTitleSize(36);
   Graph_Ds2HPi0106->GetXaxis()->SetTitleOffset(0.95);
   Graph_Ds2HPi0106->GetXaxis()->SetTitleFont(133);
   Graph_Ds2HPi0106->GetYaxis()->SetLabelFont(133);
   Graph_Ds2HPi0106->GetYaxis()->SetLabelOffset(0.01);
   Graph_Ds2HPi0106->GetYaxis()->SetLabelSize(30);
   Graph_Ds2HPi0106->GetYaxis()->SetTitleSize(36);
   Graph_Ds2HPi0106->GetYaxis()->SetTitleOffset(0.95);
   Graph_Ds2HPi0106->GetYaxis()->SetTitleFont(133);
   Graph_Ds2HPi0106->GetZaxis()->SetLabelFont(133);
   Graph_Ds2HPi0106->GetZaxis()->SetLabelSize(30);
   Graph_Ds2HPi0106->GetZaxis()->SetTitleSize(36);
   Graph_Ds2HPi0106->GetZaxis()->SetTitleOffset(1.2);
   Graph_Ds2HPi0106->GetZaxis()->SetTitleFont(133);
   graph->SetHistogram(Graph_Ds2HPi0106);
   
   graph->Draw("l");
   
   Double_t purecomb_fx107[71] = {
   1770,
   1770,
   1775,
   1780,
   1785,
   1790,
   1795,
   1800,
   1805,
   1810,
   1815,
   1820,
   1825,
   1830,
   1835,
   1840,
   1845,
   1850,
   1855,
   1860,
   1865,
   1870,
   1875,
   1880,
   1885,
   1890,
   1895,
   1900,
   1905,
   1910,
   1915,
   1920,
   1925,
   1930,
   1935,
   1940,
   1945,
   1950,
   1955,
   1960,
   1965,
   1970,
   1975,
   1980,
   1985,
   1990,
   1995,
   2000,
   2005,
   2010,
   2015,
   2020,
   2025,
   2030,
   2035,
   2040,
   2045,
   2050,
   2055,
   2060,
   2065,
   2070,
   2075,
   2080,
   2085,
   2090,
   2095,
   2100,
   2100,
   2105,
   2105};
   Double_t purecomb_fy107[71] = {
   0,
   949.4992,
   949.4992,
   930.0218,
   910.948,
   892.2692,
   873.9771,
   856.0637,
   838.5211,
   821.3415,
   804.5174,
   788.0412,
   771.9057,
   756.1039,
   740.6286,
   725.4732,
   710.6309,
   696.0952,
   681.8597,
   667.9182,
   654.2644,
   640.8925,
   627.7965,
   614.9706,
   602.4093,
   590.1071,
   578.0585,
   566.2582,
   554.7011,
   543.3821,
   532.2963,
   521.4389,
   510.8049,
   500.3899,
   490.1893,
   480.1985,
   470.4133,
   460.8294,
   451.4426,
   442.2488,
   433.2439,
   424.4241,
   415.7856,
   407.3245,
   399.0372,
   390.92,
   382.9695,
   375.1822,
   367.5548,
   360.0838,
   352.766,
   345.5984,
   338.5777,
   331.7009,
   324.9651,
   318.3674,
   311.9048,
   305.5745,
   299.374,
   293.3003,
   287.351,
   281.5235,
   275.8152,
   270.2238,
   264.7466,
   259.3815,
   254.1261,
   248.9781,
   248.9781,
   0,
   248.9781};
   graph = new TGraph(71,purecomb_fx107,purecomb_fy107);
   graph->SetName("purecomb");
   graph->SetTitle("Projection of weighted sum of RS components");
   graph->SetFillStyle(1000);
   graph->SetLineStyle(2);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_purecomb107 = new TH1F("Graph_purecomb107","Projection of weighted sum of RS components",100,1736.5,2138.5);
   Graph_purecomb107->SetMinimum(0);
   Graph_purecomb107->SetMaximum(1044.449);
   Graph_purecomb107->SetDirectory(0);
   Graph_purecomb107->SetStats(0);
   Graph_purecomb107->SetLineWidth(2);
   Graph_purecomb107->SetMarkerStyle(20);
   Graph_purecomb107->SetMarkerSize(0.5);
   Graph_purecomb107->GetXaxis()->SetNdivisions(505);
   Graph_purecomb107->GetXaxis()->SetLabelFont(133);
   Graph_purecomb107->GetXaxis()->SetLabelOffset(0.01);
   Graph_purecomb107->GetXaxis()->SetLabelSize(30);
   Graph_purecomb107->GetXaxis()->SetTitleSize(36);
   Graph_purecomb107->GetXaxis()->SetTitleOffset(0.95);
   Graph_purecomb107->GetXaxis()->SetTitleFont(133);
   Graph_purecomb107->GetYaxis()->SetLabelFont(133);
   Graph_purecomb107->GetYaxis()->SetLabelOffset(0.01);
   Graph_purecomb107->GetYaxis()->SetLabelSize(30);
   Graph_purecomb107->GetYaxis()->SetTitleSize(36);
   Graph_purecomb107->GetYaxis()->SetTitleOffset(0.95);
   Graph_purecomb107->GetYaxis()->SetTitleFont(133);
   Graph_purecomb107->GetZaxis()->SetLabelFont(133);
   Graph_purecomb107->GetZaxis()->SetLabelSize(30);
   Graph_purecomb107->GetZaxis()->SetTitleSize(36);
   Graph_purecomb107->GetZaxis()->SetTitleOffset(1.2);
   Graph_purecomb107->GetZaxis()->SetTitleFont(133);
   graph->SetHistogram(Graph_purecomb107);
   
   graph->Draw("l");
   
   Double_t D2HPi0_misid_fx108[82] = {
   1770,
   1770,
   1775,
   1780,
   1785,
   1790,
   1795,
   1800,
   1805,
   1810,
   1815,
   1820,
   1825,
   1830,
   1835,
   1840,
   1845,
   1850,
   1855,
   1860,
   1865,
   1870,
   1875,
   1880,
   1885,
   1890,
   1895,
   1900,
   1902.5,
   1905,
   1907.5,
   1910,
   1912.5,
   1915,
   1920,
   1925,
   1930,
   1935,
   1940,
   1942.5,
   1945,
   1947.5,
   1950,
   1952.5,
   1955,
   1957.5,
   1960,
   1962.5,
   1965,
   1967.5,
   1970,
   1972.5,
   1975,
   1977.5,
   1980,
   1985,
   1990,
   1995,
   2000,
   2005,
   2010,
   2015,
   2020,
   2025,
   2030,
   2035,
   2040,
   2045,
   2050,
   2055,
   2060,
   2065,
   2070,
   2075,
   2080,
   2085,
   2090,
   2095,
   2100,
   2100,
   2105,
   2105};
   Double_t D2HPi0_misid_fy108[82] = {
   0,
   0.02321001,
   0.02321001,
   0.02683897,
   0.03109434,
   0.03604462,
   0.04180146,
   0.04848958,
   0.05626305,
   0.06526761,
   0.07568534,
   0.08774746,
   0.101683,
   0.1177426,
   0.1362359,
   0.15758,
   0.1822044,
   0.2107835,
   0.244239,
   0.2838354,
   0.3311424,
   0.3884433,
   0.4583055,
   0.5437327,
   0.6486517,
   0.7774051,
   0.9349454,
   1.125185,
   1.234133,
   1.352708,
   1.481153,
   1.61956,
   1.767837,
   1.925679,
   2.267553,
   2.637751,
   3.023921,
   3.409627,
   3.775019,
   3.943394,
   4.098642,
   4.238217,
   4.359785,
   4.461303,
   4.541096,
   4.597916,
   4.63099,
   4.640053,
   4.625354,
   4.587649,
   4.528169,
   4.448572,
   4.350876,
   4.237384,
   4.110596,
   3.827577,
   3.523472,
   3.213501,
   2.915383,
   2.637826,
   2.386267,
   2.161339,
   1.961852,
   1.784802,
   1.626823,
   1.48414,
   1.354196,
   1.23483,
   1.124498,
   1.022128,
   0.9269817,
   0.838528,
   0.7563603,
   0.6801463,
   0.609601,
   0.5444725,
   0.4845322,
   0.4295657,
   0.3793642,
   0.3793642,
   0,
   0.3793642};
   graph = new TGraph(82,D2HPi0_misid_fx108,D2HPi0_misid_fy108);
   graph->SetName("D2HPi0_misid");
   graph->SetTitle("Projection of weighted sum of RS components");

   ci = TColor::GetColor("#ffcc00");
   graph->SetFillColor(ci);
   graph->SetFillStyle(3004);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(0);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_D2HPi0_misid108 = new TH1F("Graph_D2HPi0_misid108","Projection of weighted sum of RS components",100,1736.5,2138.5);
   Graph_D2HPi0_misid108->SetMinimum(0);
   Graph_D2HPi0_misid108->SetMaximum(5.104058);
   Graph_D2HPi0_misid108->SetDirectory(0);
   Graph_D2HPi0_misid108->SetStats(0);
   Graph_D2HPi0_misid108->SetLineWidth(2);
   Graph_D2HPi0_misid108->SetMarkerStyle(20);
   Graph_D2HPi0_misid108->SetMarkerSize(0.5);
   Graph_D2HPi0_misid108->GetXaxis()->SetNdivisions(505);
   Graph_D2HPi0_misid108->GetXaxis()->SetLabelFont(133);
   Graph_D2HPi0_misid108->GetXaxis()->SetLabelOffset(0.01);
   Graph_D2HPi0_misid108->GetXaxis()->SetLabelSize(30);
   Graph_D2HPi0_misid108->GetXaxis()->SetTitleSize(36);
   Graph_D2HPi0_misid108->GetXaxis()->SetTitleOffset(0.95);
   Graph_D2HPi0_misid108->GetXaxis()->SetTitleFont(133);
   Graph_D2HPi0_misid108->GetYaxis()->SetLabelFont(133);
   Graph_D2HPi0_misid108->GetYaxis()->SetLabelOffset(0.01);
   Graph_D2HPi0_misid108->GetYaxis()->SetLabelSize(30);
   Graph_D2HPi0_misid108->GetYaxis()->SetTitleSize(36);
   Graph_D2HPi0_misid108->GetYaxis()->SetTitleOffset(0.95);
   Graph_D2HPi0_misid108->GetYaxis()->SetTitleFont(133);
   Graph_D2HPi0_misid108->GetZaxis()->SetLabelFont(133);
   Graph_D2HPi0_misid108->GetZaxis()->SetLabelSize(30);
   Graph_D2HPi0_misid108->GetZaxis()->SetTitleSize(36);
   Graph_D2HPi0_misid108->GetZaxis()->SetTitleOffset(1.2);
   Graph_D2HPi0_misid108->GetZaxis()->SetTitleFont(133);
   graph->SetHistogram(Graph_D2HPi0_misid108);
   
   graph->Draw("f");
   
   Double_t Ds2HPi0_misid_fx109[84] = {
   1770,
   1770,
   1775,
   1780,
   1785,
   1790,
   1795,
   1800,
   1805,
   1810,
   1815,
   1820,
   1825,
   1830,
   1835,
   1840,
   1845,
   1850,
   1855,
   1860,
   1865,
   1870,
   1875,
   1880,
   1885,
   1890,
   1895,
   1900,
   1905,
   1910,
   1915,
   1920,
   1925,
   1930,
   1935,
   1940,
   1945,
   1950,
   1955,
   1960,
   1965,
   1970,
   1975,
   1980,
   1985,
   1990,
   1995,
   2000,
   2005,
   2007.5,
   2010,
   2012.5,
   2015,
   2017.5,
   2020,
   2025,
   2027.5,
   2030,
   2032.5,
   2035,
   2037.5,
   2040,
   2042.5,
   2045,
   2047.5,
   2050,
   2052.5,
   2055,
   2057.5,
   2060,
   2062.5,
   2065,
   2067.5,
   2070,
   2072.5,
   2075,
   2080,
   2085,
   2090,
   2095,
   2100,
   2100,
   2105,
   2105};
   Double_t Ds2HPi0_misid_fy109[84] = {
   0,
   0.009517334,
   0.009517334,
   0.01010142,
   0.01073686,
   0.01142964,
   0.01218666,
   0.01301588,
   0.01392652,
   0.01492931,
   0.01603682,
   0.01726383,
   0.01862785,
   0.02014976,
   0.02185463,
   0.02377283,
   0.02594156,
   0.02840694,
   0.03122622,
   0.03447175,
   0.03822795,
   0.04257079,
   0.04762434,
   0.05354039,
   0.06051743,
   0.06875125,
   0.07829132,
   0.0893492,
   0.1022033,
   0.1172256,
   0.1348501,
   0.1555061,
   0.1798356,
   0.2086477,
   0.2426866,
   0.2830892,
   0.3313912,
   0.3891412,
   0.4585963,
   0.5424926,
   0.6434245,
   0.7639602,
   0.9071722,
   1.076001,
   1.273531,
   1.502447,
   1.7643,
   2.060946,
   2.396244,
   2.580624,
   2.777836,
   2.98906,
   3.214995,
   3.454988,
   3.705958,
   4.219793,
   4.465298,
   4.69074,
   4.888095,
   5.052291,
   5.182006,
   5.279609,
   5.349652,
   5.397977,
   5.431278,
   5.448443,
   5.45553,
   5.450719,
   5.432586,
   5.399322,
   5.349354,
   5.281747,
   5.196329,
   5.093674,
   4.974993,
   4.841968,
   4.541037,
   4.208363,
   3.861302,
   3.515056,
   3.1815,
   3.1815,
   0,
   3.1815};
   graph = new TGraph(84,Ds2HPi0_misid_fx109,Ds2HPi0_misid_fy109);
   graph->SetName("Ds2HPi0_misid");
   graph->SetTitle("Projection of weighted sum of RS components");

   ci = TColor::GetColor("#3399ff");
   graph->SetFillColor(ci);
   graph->SetFillStyle(3005);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(0);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_Ds2HPi0_misid109 = new TH1F("Graph_Ds2HPi0_misid109","Projection of weighted sum of RS components",100,1736.5,2138.5);
   Graph_Ds2HPi0_misid109->SetMinimum(0);
   Graph_Ds2HPi0_misid109->SetMaximum(6.001083);
   Graph_Ds2HPi0_misid109->SetDirectory(0);
   Graph_Ds2HPi0_misid109->SetStats(0);
   Graph_Ds2HPi0_misid109->SetLineWidth(2);
   Graph_Ds2HPi0_misid109->SetMarkerStyle(20);
   Graph_Ds2HPi0_misid109->SetMarkerSize(0.5);
   Graph_Ds2HPi0_misid109->GetXaxis()->SetNdivisions(505);
   Graph_Ds2HPi0_misid109->GetXaxis()->SetLabelFont(133);
   Graph_Ds2HPi0_misid109->GetXaxis()->SetLabelOffset(0.01);
   Graph_Ds2HPi0_misid109->GetXaxis()->SetLabelSize(30);
   Graph_Ds2HPi0_misid109->GetXaxis()->SetTitleSize(36);
   Graph_Ds2HPi0_misid109->GetXaxis()->SetTitleOffset(0.95);
   Graph_Ds2HPi0_misid109->GetXaxis()->SetTitleFont(133);
   Graph_Ds2HPi0_misid109->GetYaxis()->SetLabelFont(133);
   Graph_Ds2HPi0_misid109->GetYaxis()->SetLabelOffset(0.01);
   Graph_Ds2HPi0_misid109->GetYaxis()->SetLabelSize(30);
   Graph_Ds2HPi0_misid109->GetYaxis()->SetTitleSize(36);
   Graph_Ds2HPi0_misid109->GetYaxis()->SetTitleOffset(0.95);
   Graph_Ds2HPi0_misid109->GetYaxis()->SetTitleFont(133);
   Graph_Ds2HPi0_misid109->GetZaxis()->SetLabelFont(133);
   Graph_Ds2HPi0_misid109->GetZaxis()->SetLabelSize(30);
   Graph_Ds2HPi0_misid109->GetZaxis()->SetTitleSize(36);
   Graph_Ds2HPi0_misid109->GetZaxis()->SetTitleOffset(1.2);
   Graph_Ds2HPi0_misid109->GetZaxis()->SetTitleFont(133);
   graph->SetHistogram(Graph_Ds2HPi0_misid109);
   
   graph->Draw("f");
   
   Double_t total_fx110[83] = {
   1770,
   1770,
   1775,
   1780,
   1785,
   1790,
   1795,
   1800,
   1805,
   1810,
   1815,
   1820,
   1825,
   1830,
   1835,
   1840,
   1845,
   1850,
   1852.5,
   1855,
   1857.5,
   1860,
   1865,
   1870,
   1875,
   1880,
   1885,
   1890,
   1895,
   1900,
   1905,
   1910,
   1915,
   1920,
   1922.5,
   1925,
   1927.5,
   1930,
   1935,
   1940,
   1942.5,
   1945,
   1947.5,
   1950,
   1952.5,
   1955,
   1957.5,
   1960,
   1962.5,
   1965,
   1970,
   1975,
   1977.5,
   1980,
   1982.5,
   1985,
   1987.5,
   1990,
   1995,
   2000,
   2005,
   2010,
   2015,
   2020,
   2025,
   2030,
   2035,
   2040,
   2045,
   2050,
   2055,
   2060,
   2065,
   2070,
   2075,
   2080,
   2085,
   2090,
   2095,
   2100,
   2100,
   2105,
   2105};
   Double_t total_fy110[83] = {
   0,
   954.0753,
   954.0753,
   935.3365,
   917.1557,
   899.582,
   882.6889,
   866.5734,
   851.3584,
   837.1917,
   824.2409,
   812.7195,
   802.9284,
   795.2836,
   790.1534,
   787.3679,
   785.5289,
   781.8526,
   778.2766,
   773.0805,
   766.0842,
   757.2853,
   735.1465,
   709.5782,
   684.0715,
   661.1484,
   641.8611,
   626.2068,
   613.7854,
   604.254,
   597.5248,
   593.7949,
   593.5827,
   597.699,
   601.6869,
   607.1074,
   614.0175,
   622.3901,
   642.7647,
   665.0362,
   675.1427,
   683.4012,
   688.924,
   690.9317,
   688.8495,
   682.3877,
   671.5831,
   656.7969,
   638.6685,
   618.036,
   573.0072,
   528.6911,
   508.4092,
   489.8664,
   473.2067,
   458.4309,
   445.4355,
   434.0487,
   415.2625,
   400.4361,
   388.226,
   377.7113,
   368.3245,
   359.7258,
   351.6875,
   344.0256,
   336.5976,
   329.3285,
   322.2086,
   315.2541,
   308.4666,
   301.8264,
   295.3096,
   288.902,
   282.6016,
   276.4146,
   270.3508,
   264.4205,
   258.6321,
   252.9913,
   252.9913,
   0,
   252.9913};
   graph = new TGraph(83,total_fx110,total_fy110);
   graph->SetName("total");
   graph->SetTitle("Projection of weighted sum of RS components");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_total110 = new TH1F("Graph_total110","Projection of weighted sum of RS components",100,1736.5,2138.5);
   Graph_total110->SetMinimum(0);
   Graph_total110->SetMaximum(1049.483);
   Graph_total110->SetDirectory(0);
   Graph_total110->SetStats(0);
   Graph_total110->SetLineWidth(2);
   Graph_total110->SetMarkerStyle(20);
   Graph_total110->SetMarkerSize(0.5);
   Graph_total110->GetXaxis()->SetNdivisions(505);
   Graph_total110->GetXaxis()->SetLabelFont(133);
   Graph_total110->GetXaxis()->SetLabelOffset(0.01);
   Graph_total110->GetXaxis()->SetLabelSize(30);
   Graph_total110->GetXaxis()->SetTitleSize(36);
   Graph_total110->GetXaxis()->SetTitleOffset(0.95);
   Graph_total110->GetXaxis()->SetTitleFont(133);
   Graph_total110->GetYaxis()->SetLabelFont(133);
   Graph_total110->GetYaxis()->SetLabelOffset(0.01);
   Graph_total110->GetYaxis()->SetLabelSize(30);
   Graph_total110->GetYaxis()->SetTitleSize(36);
   Graph_total110->GetYaxis()->SetTitleOffset(0.95);
   Graph_total110->GetYaxis()->SetTitleFont(133);
   Graph_total110->GetZaxis()->SetLabelFont(133);
   Graph_total110->GetZaxis()->SetLabelSize(30);
   Graph_total110->GetZaxis()->SetTitleSize(36);
   Graph_total110->GetZaxis()->SetTitleOffset(1.2);
   Graph_total110->GetZaxis()->SetTitleFont(133);
   graph->SetHistogram(Graph_total110);
   
   graph->Draw("l");
   
   Double_t h_reducedData_Cut[m_cat_global==m_cat_global::Run2_kaon_brem0_plus||m_cat_global==m_cat_global::Run2_kaon_brem0_minus||m_cat_global==m_cat_global::Run2_kaon_brem1_plus||m_cat_global==m_cat_global::Run2_kaon_brem1_minus]_fx3034[65] = {
   1777.5,
   1782.5,
   1787.5,
   1792.5,
   1797.5,
   1802.5,
   1807.5,
   1812.5,
   1817.5,
   1822.5,
   1827.5,
   1832.5,
   1837.5,
   1842.5,
   1847.5,
   1852.5,
   1857.5,
   1862.5,
   1867.5,
   1872.5,
   1877.5,
   1882.5,
   1887.5,
   1892.5,
   1897.5,
   1902.5,
   1907.5,
   1912.5,
   1917.5,
   1922.5,
   1927.5,
   1932.5,
   1937.5,
   1942.5,
   1947.5,
   1952.5,
   1957.5,
   1962.5,
   1967.5,
   1972.5,
   1977.5,
   1982.5,
   1987.5,
   1992.5,
   1997.5,
   2002.5,
   2007.5,
   2012.5,
   2017.5,
   2022.5,
   2027.5,
   2032.5,
   2037.5,
   2042.5,
   2047.5,
   2052.5,
   2057.5,
   2062.5,
   2067.5,
   2072.5,
   2077.5,
   2082.5,
   2087.5,
   2092.5,
   2097.5};
   Double_t h_reducedData_Cut[m_cat_global==m_cat_global::Run2_kaon_brem0_plus||m_cat_global==m_cat_global::Run2_kaon_brem0_minus||m_cat_global==m_cat_global::Run2_kaon_brem1_plus||m_cat_global==m_cat_global::Run2_kaon_brem1_minus]_fy3034[65] = {
   918,
   928,
   933,
   857,
   893,
   864,
   858,
   841,
   814,
   817,
   789,
   752,
   798,
   759,
   780,
   778,
   778,
   751,
   705,
   677,
   673,
   651,
   631,
   658,
   647,
   623,
   638,
   601,
   576,
   597,
   637,
   657,
   607,
   705,
   711,
   690,
   638,
   624,
   589,
   540,
   485,
   458,
   449,
   409,
   392,
   386,
   388,
   364,
   357,
   374,
   353,
   324,
   352,
   324,
   331,
   304,
   322,
   306,
   282,
   301,
   306,
   285,
   254,
   246,
   235};
   Double_t h_reducedData_Cut[m_cat_global==m_cat_global::Run2_kaon_brem0_plus||m_cat_global==m_cat_global::Run2_kaon_brem0_minus||m_cat_global==m_cat_global::Run2_kaon_brem1_plus||m_cat_global==m_cat_global::Run2_kaon_brem1_minus]_felx3034[65] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t h_reducedData_Cut[m_cat_global==m_cat_global::Run2_kaon_brem0_plus||m_cat_global==m_cat_global::Run2_kaon_brem0_minus||m_cat_global==m_cat_global::Run2_kaon_brem1_plus||m_cat_global==m_cat_global::Run2_kaon_brem1_minus]_fely3034[65] = {
   29.80264,
   29.9672,
   30.04914,
   28.77883,
   29.38729,
   28.89813,
   28.7959,
   28.50431,
   28.03507,
   28.08758,
   27.59359,
   26.92718,
   27.75332,
   27.05449,
   27.43296,
   27.39713,
   27.39713,
   26.90894,
   26.05654,
   25.52403,
   25.44706,
   25.0196,
   24.62469,
   25.15638,
   24.94111,
   24.46498,
   24.76361,
   24.0204,
   23.50521,
   23.9387,
   24.74381,
   25.13689,
   24.14244,
   26.05654,
   26.16927,
   25.77261,
   24.76361,
   24.485,
   23.77447,
   22.74328,
   21.52839,
   20.90677,
   20.69552,
   19.72993,
   19.3053,
   19.15324,
   19.20406,
   18.58533,
   18.40106,
   18.84554,
   18.29495,
   17.50694,
   18.26832,
   17.50694,
   17.70027,
   16.94276,
   17.45132,
   17,
   16.3003,
   16.85655,
   17,
   16.38935,
   15.44522,
   15.19235,
   14.83786};
   Double_t h_reducedData_Cut[m_cat_global==m_cat_global::Run2_kaon_brem0_plus||m_cat_global==m_cat_global::Run2_kaon_brem0_minus||m_cat_global==m_cat_global::Run2_kaon_brem1_plus||m_cat_global==m_cat_global::Run2_kaon_brem1_minus]_fehx3034[65] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t h_reducedData_Cut[m_cat_global==m_cat_global::Run2_kaon_brem0_plus||m_cat_global==m_cat_global::Run2_kaon_brem0_minus||m_cat_global==m_cat_global::Run2_kaon_brem1_plus||m_cat_global==m_cat_global::Run2_kaon_brem1_minus]_fehy3034[65] = {
   30.80264,
   30.9672,
   31.04914,
   29.77883,
   30.38729,
   29.89813,
   29.7959,
   29.50431,
   29.03507,
   29.08758,
   28.59359,
   27.92718,
   28.75332,
   28.05449,
   28.43296,
   28.39713,
   28.39713,
   27.90894,
   27.05654,
   26.52403,
   26.44706,
   26.0196,
   25.62469,
   26.15638,
   25.94111,
   25.46498,
   25.76361,
   25.0204,
   24.50521,
   24.9387,
   25.74381,
   26.13689,
   25.14244,
   27.05654,
   27.16927,
   26.77261,
   25.76361,
   25.485,
   24.77447,
   23.74328,
   22.52839,
   21.90677,
   21.69552,
   20.72993,
   20.3053,
   20.15324,
   20.20406,
   19.58533,
   19.40106,
   19.84554,
   19.29495,
   18.50694,
   19.26832,
   18.50694,
   18.70027,
   17.94276,
   18.45132,
   18,
   17.3003,
   17.85655,
   18,
   17.38935,
   16.44522,
   16.19235,
   15.83786};
   grae = new TGraphAsymmErrors(65,h_reducedData_Cut[m_cat_global==m_cat_global::Run2_kaon_brem0_plus||m_cat_global==m_cat_global::Run2_kaon_brem0_minus||m_cat_global==m_cat_global::Run2_kaon_brem1_plus||m_cat_global==m_cat_global::Run2_kaon_brem1_minus]_fx3034,h_reducedData_Cut[m_cat_global==m_cat_global::Run2_kaon_brem0_plus||m_cat_global==m_cat_global::Run2_kaon_brem0_minus||m_cat_global==m_cat_global::Run2_kaon_brem1_plus||m_cat_global==m_cat_global::Run2_kaon_brem1_minus]_fy3034,h_reducedData_Cut[m_cat_global==m_cat_global::Run2_kaon_brem0_plus||m_cat_global==m_cat_global::Run2_kaon_brem0_minus||m_cat_global==m_cat_global::Run2_kaon_brem1_plus||m_cat_global==m_cat_global::Run2_kaon_brem1_minus]_felx3034,h_reducedData_Cut[m_cat_global==m_cat_global::Run2_kaon_brem0_plus||m_cat_global==m_cat_global::Run2_kaon_brem0_minus||m_cat_global==m_cat_global::Run2_kaon_brem1_plus||m_cat_global==m_cat_global::Run2_kaon_brem1_minus]_fehx3034,h_reducedData_Cut[m_cat_global==m_cat_global::Run2_kaon_brem0_plus||m_cat_global==m_cat_global::Run2_kaon_brem0_minus||m_cat_global==m_cat_global::Run2_kaon_brem1_plus||m_cat_global==m_cat_global::Run2_kaon_brem1_minus]_fely3034,h_reducedData_Cut[m_cat_global==m_cat_global::Run2_kaon_brem0_plus||m_cat_global==m_cat_global::Run2_kaon_brem0_minus||m_cat_global==m_cat_global::Run2_kaon_brem1_plus||m_cat_global==m_cat_global::Run2_kaon_brem1_minus]_fehy3034);
   grae->SetName("h_reducedData_Cut[m_cat_global==m_cat_global::Run2_kaon_brem0_plus||m_cat_global==m_cat_global::Run2_kaon_brem0_minus||m_cat_global==m_cat_global::Run2_kaon_brem1_plus||m_cat_global==m_cat_global::Run2_kaon_brem1_minus]");
   grae->SetTitle("Histogram of reducedData_plot__D_dM");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_minuscB3034 = new TH1F("Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_minuscB3034","Histogram of reducedData_plot__D_dM",100,1742.5,2132.5);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_minuscB3034->SetMinimum(145.7734);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_minuscB3034->SetMaximum(1038.438);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_minuscB3034->SetDirectory(0);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_minuscB3034->SetStats(0);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_minuscB3034->SetLineWidth(2);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_minuscB3034->SetMarkerStyle(20);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_minuscB3034->SetMarkerSize(0.5);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_minuscB3034->GetXaxis()->SetNdivisions(505);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_minuscB3034->GetXaxis()->SetLabelFont(133);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_minuscB3034->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_minuscB3034->GetXaxis()->SetLabelSize(30);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_minuscB3034->GetXaxis()->SetTitleSize(36);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_minuscB3034->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_minuscB3034->GetXaxis()->SetTitleFont(133);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_minuscB3034->GetYaxis()->SetLabelFont(133);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_minuscB3034->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_minuscB3034->GetYaxis()->SetLabelSize(30);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_minuscB3034->GetYaxis()->SetTitleSize(36);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_minuscB3034->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_minuscB3034->GetYaxis()->SetTitleFont(133);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_minuscB3034->GetZaxis()->SetLabelFont(133);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_minuscB3034->GetZaxis()->SetLabelSize(30);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_minuscB3034->GetZaxis()->SetTitleSize(36);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_minuscB3034->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_minuscB3034->GetZaxis()->SetTitleFont(133);
   grae->SetHistogram(Graph_h_reducedData_Cut[m_cat_global==m_cat_global::Run2_kaon_brem0_plus||m_cat_global==m_cat_global::Run2_kaon_brem0_minus||m_cat_global==m_cat_global::Run2_kaon_brem1_plus||m_cat_global==m_cat_global::Run2_kaon_brem1_minus]3034);
   
   grae->Draw("p");
   
   TH1D *frame_348f9d60__34 = new TH1D("frame_348f9d60__34","A RooPlot of \"\"",65,1775,2100);
   frame_348f9d60__34->SetBinContent(1,1012.252);
   frame_348f9d60__34->SetMinimum(0.2);
   frame_348f9d60__34->SetMaximum(1012.252);
   frame_348f9d60__34->SetEntries(1);
   frame_348f9d60__34->SetDirectory(0);
   frame_348f9d60__34->SetStats(0);
   frame_348f9d60__34->SetLineWidth(2);
   frame_348f9d60__34->SetMarkerStyle(20);
   frame_348f9d60__34->SetMarkerSize(0.5);
   frame_348f9d60__34->GetXaxis()->SetTitle("#font[12]{m}(#font[12]{K^{+}}#it{#eta}) [MeV/#font[12]{c}^{2}] ");
   frame_348f9d60__34->GetXaxis()->SetNdivisions(505);
   frame_348f9d60__34->GetXaxis()->SetLabelFont(133);
   frame_348f9d60__34->GetXaxis()->SetLabelOffset(0.01);
   frame_348f9d60__34->GetXaxis()->SetLabelSize(30);
   frame_348f9d60__34->GetXaxis()->SetTitleSize(36);
   frame_348f9d60__34->GetXaxis()->SetTitleOffset(0.95);
   frame_348f9d60__34->GetXaxis()->SetTitleFont(133);
   frame_348f9d60__34->GetYaxis()->SetTitle("Candidates / (5 MeV/#it{c^{2}})");
   frame_348f9d60__34->GetYaxis()->SetLabelFont(133);
   frame_348f9d60__34->GetYaxis()->SetLabelOffset(0.01);
   frame_348f9d60__34->GetYaxis()->SetLabelSize(30);
   frame_348f9d60__34->GetYaxis()->SetTitleSize(36);
   frame_348f9d60__34->GetYaxis()->SetTitleOffset(0.95);
   frame_348f9d60__34->GetYaxis()->SetTitleFont(133);
   frame_348f9d60__34->GetZaxis()->SetLabelFont(133);
   frame_348f9d60__34->GetZaxis()->SetLabelSize(30);
   frame_348f9d60__34->GetZaxis()->SetTitleSize(36);
   frame_348f9d60__34->GetZaxis()->SetTitleOffset(1.2);
   frame_348f9d60__34->GetZaxis()->SetTitleFont(133);
   frame_348f9d60__34->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.725,0.5,0.925,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("data","Data","ep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(0.5);
   entry->SetTextFont(132);
   entry=leg->AddEntry("total","Total","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("D2HPi0","#it{D}^{#pm}#rightarrow#it{K}^{#pm}#eta","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(7);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Ds2HPi0","#it{D_{s}}^{#pm}#rightarrow#it{K}^{#pm}#eta","l");

   ci = TColor::GetColor("#666666");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("purecomb","Pure comb.","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(2);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   TText *text = new TText(0.62,0.85,"LHCb");
   text->SetNDC();
   text->SetTextFont(133);
   text->SetTextSize(30);
   text->Draw();
   TLatex *   tex = new TLatex(0.62,0.8,"6 fb^{-1}");
tex->SetNDC();
   tex->SetTextFont(133);
   tex->SetTextSize(25);
   tex->SetLineWidth(2);
   tex->Draw();
   pad_D_fit->Modified();
   canvas_D_merged_kaon_merged_merged->cd();
   canvas_D_merged_kaon_merged_merged->Modified();
   canvas_D_merged_kaon_merged_merged->cd();
   canvas_D_merged_kaon_merged_merged->SetSelected(canvas_D_merged_kaon_merged_merged);
}


==> figs/Fig3d.C <==
void canvas_pi0_merged_kaon_merged_merged()
{
//=========Macro generated from canvas: canvas_pi0_merged_kaon_merged_merged/canvas_pi0_merged_kaon_merged_merged
//=========  (Tue Mar 16 03:56:04 2021) by ROOT version 6.20/02
   TCanvas *canvas_pi0_merged_kaon_merged_merged = new TCanvas("canvas_pi0_merged_kaon_merged_merged", "canvas_pi0_merged_kaon_merged_merged",0,0,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canvas_pi0_merged_kaon_merged_merged->SetHighLightColor(2);
   canvas_pi0_merged_kaon_merged_merged->Range(0,0,1,1);
   canvas_pi0_merged_kaon_merged_merged->SetFillColor(0);
   canvas_pi0_merged_kaon_merged_merged->SetBorderMode(0);
   canvas_pi0_merged_kaon_merged_merged->SetBorderSize(2);
   canvas_pi0_merged_kaon_merged_merged->SetTickx(1);
   canvas_pi0_merged_kaon_merged_merged->SetTicky(1);
   canvas_pi0_merged_kaon_merged_merged->SetLeftMargin(0.14);
   canvas_pi0_merged_kaon_merged_merged->SetRightMargin(0.05);
   canvas_pi0_merged_kaon_merged_merged->SetTopMargin(0.05);
   canvas_pi0_merged_kaon_merged_merged->SetBottomMargin(0.16);
   canvas_pi0_merged_kaon_merged_merged->SetFrameLineWidth(2);
   canvas_pi0_merged_kaon_merged_merged->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: pad_pi0_fit
   TPad *pad_pi0_fit = new TPad("pad_pi0_fit", "",0,0,1,1);
   pad_pi0_fit->Draw();
   pad_pi0_fit->cd();
   pad_pi0_fit->Range(440.6173,-133.3219,650.4938,701.1898);
   pad_pi0_fit->SetFillColor(0);
   pad_pi0_fit->SetBorderMode(0);
   pad_pi0_fit->SetBorderSize(2);
   pad_pi0_fit->SetTickx(1);
   pad_pi0_fit->SetTicky(1);
   pad_pi0_fit->SetLeftMargin(0.14);
   pad_pi0_fit->SetRightMargin(0.05);
   pad_pi0_fit->SetTopMargin(0.05);
   pad_pi0_fit->SetBottomMargin(0.16);
   pad_pi0_fit->SetFrameLineWidth(2);
   pad_pi0_fit->SetFrameBorderMode(0);
   pad_pi0_fit->SetFrameLineWidth(2);
   pad_pi0_fit->SetFrameBorderMode(0);
   
   TH1D *frame_beaec010__35 = new TH1D("frame_beaec010__35","A RooPlot of \"\"",85,470,640);
   frame_beaec010__35->SetBinContent(1,659.4642);
   frame_beaec010__35->SetMinimum(0.2);
   frame_beaec010__35->SetMaximum(659.4642);
   frame_beaec010__35->SetEntries(1);
   frame_beaec010__35->SetDirectory(0);
   frame_beaec010__35->SetStats(0);
   frame_beaec010__35->SetLineWidth(2);
   frame_beaec010__35->SetMarkerStyle(20);
   frame_beaec010__35->SetMarkerSize(0.5);
   frame_beaec010__35->GetXaxis()->SetTitle("#font[12]{m}(#font[12]{e^{+}e^{#minus}#gamma}) [MeV/#font[12]{c}^{2}] ");
   frame_beaec010__35->GetXaxis()->SetNdivisions(505);
   frame_beaec010__35->GetXaxis()->SetLabelFont(133);
   frame_beaec010__35->GetXaxis()->SetLabelOffset(0.01);
   frame_beaec010__35->GetXaxis()->SetLabelSize(30);
   frame_beaec010__35->GetXaxis()->SetTitleSize(36);
   frame_beaec010__35->GetXaxis()->SetTitleOffset(0.95);
   frame_beaec010__35->GetXaxis()->SetTitleFont(133);
   frame_beaec010__35->GetYaxis()->SetTitle("Candidates / (2 MeV/#it{c^{2}})");
   frame_beaec010__35->GetYaxis()->SetLabelFont(133);
   frame_beaec010__35->GetYaxis()->SetLabelOffset(0.01);
   frame_beaec010__35->GetYaxis()->SetLabelSize(30);
   frame_beaec010__35->GetYaxis()->SetTitleSize(36);
   frame_beaec010__35->GetYaxis()->SetTitleOffset(0.95);
   frame_beaec010__35->GetYaxis()->SetTitleFont(133);
   frame_beaec010__35->GetZaxis()->SetLabelFont(133);
   frame_beaec010__35->GetZaxis()->SetLabelSize(30);
   frame_beaec010__35->GetZaxis()->SetTitleSize(36);
   frame_beaec010__35->GetZaxis()->SetTitleOffset(1.2);
   frame_beaec010__35->GetZaxis()->SetTitleFont(133);
   frame_beaec010__35->Draw("FUNC");
   
   Double_t data_fx3035[85] = {
   471,
   473,
   475,
   477,
   479,
   481,
   483,
   485,
   487,
   489,
   491,
   493,
   495,
   497,
   499,
   501,
   503,
   505,
   507,
   509,
   511,
   513,
   515,
   517,
   519,
   521,
   523,
   525,
   527,
   529,
   531,
   533,
   535,
   537,
   539,
   541,
   543,
   545,
   547,
   549,
   551,
   553,
   555,
   557,
   559,
   561,
   563,
   565,
   567,
   569,
   571,
   573,
   575,
   577,
   579,
   581,
   583,
   585,
   587,
   589,
   591,
   593,
   595,
   597,
   599,
   601,
   603,
   605,
   607,
   609,
   611,
   613,
   615,
   617,
   619,
   621,
   623,
   625,
   627,
   629,
   631,
   633,
   635,
   637,
   639};
   Double_t data_fy3035[85] = {
   469,
   488,
   449,
   502,
   500,
   539,
   500,
   490,
   492,
   465,
   518,
   425,
   492,
   477,
   490,
   532,
   473,
   493,
   471,
   505,
   520,
   508,
   518,
   525,
   444,
   555,
   515,
   513,
   533,
   535,
   535,
   545,
   568,
   579,
   603,
   568,
   538,
   508,
   535,
   529,
   482,
   506,
   514,
   499,
   492,
   483,
   423,
   451,
   470,
   500,
   434,
   437,
   401,
   420,
   402,
   427,
   426,
   404,
   385,
   310,
   386,
   405,
   374,
   390,
   359,
   356,
   343,
   327,
   349,
   324,
   340,
   302,
   325,
   353,
   300,
   307,
   332,
   309,
   331,
   291,
   276,
   311,
   277,
   270,
   323};
   Double_t data_felx3035[85] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t data_fely3035[85] = {
   21.16218,
   21.59638,
   20.69552,
   21.91093,
   21.86627,
   22.72176,
   21.86627,
   21.64159,
   21.68671,
   21.06965,
   22.2651,
   20.12159,
   21.68671,
   21.34605,
   21.64159,
   22.57054,
   21.25431,
   21.70923,
   21.20829,
   21.97777,
   22.30899,
   22.0444,
   22.2651,
   22.41833,
   20.57724,
   23.06374,
   22.19912,
   22.15502,
   22.59221,
   22.63547,
   22.63547,
   22.85059,
   23.33799,
   23.56761,
   24.06115,
   23.33799,
   22.70022,
   22.0444,
   22.63547,
   22.50543,
   21.46019,
   22,
   22.17708,
   21.8439,
   21.68671,
   21.48295,
   20.07304,
   20.74265,
   21.18525,
   21.86627,
   20.33867,
   20.41052,
   19.53123,
   20,
   19.55617,
   20.17003,
   20.14582,
   19.60597,
   19.12779,
   17.11391,
   19.15324,
   19.63082,
   18.84554,
   19.25475,
   18.45389,
   18.37459,
   18.02701,
   17.59005,
   18.18823,
   17.50694,
   17.94587,
   16.88534,
   17.53469,
   18.29495,
   16.82772,
   17.02855,
   17.72773,
   17.08551,
   17.70027,
   16.56605,
   16.12077,
   17.14228,
   16.15083,
   15.93928,
   17.47915};
   Double_t data_fehx3035[85] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t data_fehy3035[85] = {
   22.16218,
   22.59638,
   21.69552,
   22.91093,
   22.86627,
   23.72176,
   22.86627,
   22.64159,
   22.68671,
   22.06965,
   23.2651,
   21.12159,
   22.68671,
   22.34605,
   22.64159,
   23.57054,
   22.25431,
   22.70923,
   22.20829,
   22.97777,
   23.30899,
   23.0444,
   23.2651,
   23.41833,
   21.57724,
   24.06374,
   23.19912,
   23.15502,
   23.59221,
   23.63547,
   23.63547,
   23.85059,
   24.33799,
   24.56761,
   25.06115,
   24.33799,
   23.70022,
   23.0444,
   23.63547,
   23.50543,
   22.46019,
   23,
   23.17708,
   22.8439,
   22.68671,
   22.48295,
   21.07304,
   21.74265,
   22.18525,
   22.86627,
   21.33867,
   21.41052,
   20.53123,
   21,
   20.55617,
   21.17003,
   21.14582,
   20.60597,
   20.12779,
   18.11391,
   20.15324,
   20.63082,
   19.84554,
   20.25475,
   19.45389,
   19.37459,
   19.02701,
   18.59005,
   19.18823,
   18.50694,
   18.94587,
   17.88534,
   18.53469,
   19.29495,
   17.82772,
   18.02855,
   18.72773,
   18.08551,
   18.70027,
   17.56605,
   17.12077,
   18.14228,
   17.15083,
   16.93928,
   18.47915};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(85,data_fx3035,data_fy3035,data_felx3035,data_fehx3035,data_fely3035,data_fehy3035);
   grae->SetName("data");
   grae->SetTitle("Histogram of reducedData_plot__eta_M");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_data3035 = new TH1F("Graph_data3035","Histogram of reducedData_plot__eta_M",100,453,657);
   Graph_data3035->SetMinimum(216.6607);
   Graph_data3035->SetMaximum(665.4612);
   Graph_data3035->SetDirectory(0);
   Graph_data3035->SetStats(0);
   Graph_data3035->SetLineWidth(2);
   Graph_data3035->SetMarkerStyle(20);
   Graph_data3035->SetMarkerSize(0.5);
   Graph_data3035->GetXaxis()->SetNdivisions(505);
   Graph_data3035->GetXaxis()->SetLabelFont(133);
   Graph_data3035->GetXaxis()->SetLabelOffset(0.01);
   Graph_data3035->GetXaxis()->SetLabelSize(30);
   Graph_data3035->GetXaxis()->SetTitleSize(36);
   Graph_data3035->GetXaxis()->SetTitleOffset(0.95);
   Graph_data3035->GetXaxis()->SetTitleFont(133);
   Graph_data3035->GetYaxis()->SetLabelFont(133);
   Graph_data3035->GetYaxis()->SetLabelOffset(0.01);
   Graph_data3035->GetYaxis()->SetLabelSize(30);
   Graph_data3035->GetYaxis()->SetTitleSize(36);
   Graph_data3035->GetYaxis()->SetTitleOffset(0.95);
   Graph_data3035->GetYaxis()->SetTitleFont(133);
   Graph_data3035->GetZaxis()->SetLabelFont(133);
   Graph_data3035->GetZaxis()->SetLabelSize(30);
   Graph_data3035->GetZaxis()->SetTitleSize(36);
   Graph_data3035->GetZaxis()->SetTitleOffset(1.2);
   Graph_data3035->GetZaxis()->SetTitleFont(133);
   grae->SetHistogram(Graph_data3035);
   
   grae->Draw("p");
   
   Double_t D2HPi0_fx111[97] = {
   468,
   468,
   470,
   472,
   474,
   476,
   478,
   480,
   482,
   484,
   486,
   488,
   490,
   492,
   494,
   496,
   498,
   500,
   502,
   504,
   506,
   508,
   510,
   512,
   514,
   516,
   518,
   520,
   522,
   524,
   526,
   528,
   530,
   532,
   534,
   536,
   537,
   538,
   539,
   540,
   541,
   542,
   543,
   544,
   545,
   546,
   547,
   548,
   550,
   552,
   554,
   556,
   558,
   560,
   562,
   564,
   566,
   568,
   570,
   572,
   574,
   576,
   578,
   580,
   582,
   584,
   586,
   588,
   590,
   592,
   594,
   596,
   598,
   600,
   602,
   604,
   606,
   608,
   610,
   612,
   614,
   616,
   618,
   620,
   622,
   624,
   626,
   628,
   630,
   632,
   634,
   636,
   638,
   640,
   640,
   642,
   642};
   Double_t D2HPi0_fy111[97] = {
   0,
   3.404225,
   3.404225,
   3.499504,
   3.605598,
   3.724292,
   3.857566,
   4.007607,
   4.176829,
   4.367886,
   4.583705,
   4.827527,
   5.102954,
   5.414016,
   5.765247,
   6.16175,
   6.609262,
   7.114173,
   7.683486,
   8.324678,
   9.045433,
   9.853202,
   10.75459,
   11.75457,
   12.85549,
   14.05606,
   15.35025,
   16.72634,
   18.16627,
   19.64526,
   21.13211,
   22.58996,
   23.97774,
   25.25217,
   26.37021,
   27.29166,
   27.66754,
   27.98184,
   28.23146,
   28.41393,
   28.52742,
   28.5708,
   28.54361,
   28.44613,
   28.27929,
   28.04473,
   27.74471,
   27.38206,
   26.48289,
   25.37951,
   24.10943,
   22.71302,
   21.23114,
   19.70304,
   18.1647,
   16.64757,
   15.17778,
   13.77592,
   12.45704,
   11.23106,
   10.10338,
   9.075551,
   8.146049,
   7.310997,
   6.564853,
   5.900996,
   5.312229,
   4.791178,
   4.330593,
   3.923566,
   3.56368,
   3.245085,
   2.96254,
   2.711409,
   2.487633,
   2.28769,
   2.108542,
   1.947578,
   1.80256,
   1.671572,
   1.552969,
   1.445336,
   1.347457,
   1.258274,
   1.176871,
   1.102444,
   1.03429,
   0.971787,
   0.9143835,
   0.8615892,
   0.8129656,
   0.7681197,
   0.7266983,
   0.688383,
   0.688383,
   0,
   0.688383};
   TGraph *graph = new TGraph(97,D2HPi0_fx111,D2HPi0_fy111);
   graph->SetName("D2HPi0");
   graph->SetTitle("Projection of weighted sum of RS components");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_D2HPi0111 = new TH1F("Graph_D2HPi0111","Projection of weighted sum of RS components",100,450.6,659.4);
   Graph_D2HPi0111->SetMinimum(0);
   Graph_D2HPi0111->SetMaximum(31.42788);
   Graph_D2HPi0111->SetDirectory(0);
   Graph_D2HPi0111->SetStats(0);
   Graph_D2HPi0111->SetLineWidth(2);
   Graph_D2HPi0111->SetMarkerStyle(20);
   Graph_D2HPi0111->SetMarkerSize(0.5);
   Graph_D2HPi0111->GetXaxis()->SetNdivisions(505);
   Graph_D2HPi0111->GetXaxis()->SetLabelFont(133);
   Graph_D2HPi0111->GetXaxis()->SetLabelOffset(0.01);
   Graph_D2HPi0111->GetXaxis()->SetLabelSize(30);
   Graph_D2HPi0111->GetXaxis()->SetTitleSize(36);
   Graph_D2HPi0111->GetXaxis()->SetTitleOffset(0.95);
   Graph_D2HPi0111->GetXaxis()->SetTitleFont(133);
   Graph_D2HPi0111->GetYaxis()->SetLabelFont(133);
   Graph_D2HPi0111->GetYaxis()->SetLabelOffset(0.01);
   Graph_D2HPi0111->GetYaxis()->SetLabelSize(30);
   Graph_D2HPi0111->GetYaxis()->SetTitleSize(36);
   Graph_D2HPi0111->GetYaxis()->SetTitleOffset(0.95);
   Graph_D2HPi0111->GetYaxis()->SetTitleFont(133);
   Graph_D2HPi0111->GetZaxis()->SetLabelFont(133);
   Graph_D2HPi0111->GetZaxis()->SetLabelSize(30);
   Graph_D2HPi0111->GetZaxis()->SetTitleSize(36);
   Graph_D2HPi0111->GetZaxis()->SetTitleOffset(1.2);
   Graph_D2HPi0111->GetZaxis()->SetTitleFont(133);
   graph->SetHistogram(Graph_D2HPi0111);
   
   graph->Draw("l");
   
   Double_t Ds2HPi0_fx112[96] = {
   468,
   468,
   470,
   472,
   474,
   476,
   478,
   480,
   482,
   484,
   486,
   488,
   490,
   492,
   494,
   496,
   498,
   500,
   502,
   504,
   506,
   508,
   510,
   512,
   514,
   516,
   518,
   520,
   522,
   524,
   526,
   528,
   530,
   532,
   534,
   536,
   538,
   539,
   540,
   541,
   542,
   543,
   544,
   545,
   546,
   547,
   548,
   550,
   552,
   554,
   556,
   558,
   560,
   562,
   564,
   566,
   568,
   570,
   572,
   574,
   576,
   578,
   580,
   582,
   584,
   586,
   588,
   590,
   592,
   594,
   596,
   598,
   600,
   602,
   604,
   606,
   608,
   610,
   612,
   614,
   616,
   618,
   620,
   622,
   624,
   626,
   628,
   630,
   632,
   634,
   636,
   638,
   640,
   640,
   642,
   642};
   Double_t Ds2HPi0_fy112[96] = {
   0,
   10.1194,
   10.1194,
   10.32221,
   10.55214,
   10.81575,
   11.11963,
   11.46971,
   11.87487,
   12.34563,
   12.89398,
   13.53348,
   14.27928,
   15.14814,
   16.15832,
   17.32935,
   18.68165,
   20.23598,
   22.0126,
   24.03027,
   26.305,
   28.84852,
   31.66666,
   34.75765,
   38.11035,
   41.70281,
   45.50102,
   49.4582,
   53.51477,
   57.599,
   61.62859,
   65.51305,
   69.15688,
   72.46343,
   75.33917,
   77.69821,
   79.4666,
   80.11044,
   80.58627,
   80.88981,
   81.01816,
   80.96976,
   80.74446,
   80.34352,
   79.76958,
   79.02662,
   78.11994,
   75.84258,
   73.00253,
   69.67943,
   65.96342,
   61.95073,
   57.73923,
   53.42424,
   49.0949,
   44.83119,
   40.70175,
   36.76263,
   33.05672,
   29.61404,
   26.45262,
   23.57972,
   20.99352,
   18.68485,
   16.63895,
   14.83717,
   13.25848,
   11.88073,
   10.68176,
   9.640111,
   8.73565,
   7.949906,
   7.266268,
   6.670033,
   6.14837,
   5.6902,
   5.286047,
   4.927859,
   4.608834,
   4.323238,
   4.066251,
   3.833823,
   3.622547,
   3.429552,
   3.252416,
   3.089088,
   2.937831,
   2.797166,
   2.665833,
   2.542758,
   2.427022,
   2.317839,
   2.214537,
   2.214537,
   0,
   2.214537};
   graph = new TGraph(96,Ds2HPi0_fx112,Ds2HPi0_fy112);
   graph->SetName("Ds2HPi0");
   graph->SetTitle("Projection of weighted sum of RS components");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#666666");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_Ds2HPi0112 = new TH1F("Graph_Ds2HPi0112","Projection of weighted sum of RS components",100,450.6,659.4);
   Graph_Ds2HPi0112->SetMinimum(0);
   Graph_Ds2HPi0112->SetMaximum(89.11998);
   Graph_Ds2HPi0112->SetDirectory(0);
   Graph_Ds2HPi0112->SetStats(0);
   Graph_Ds2HPi0112->SetLineWidth(2);
   Graph_Ds2HPi0112->SetMarkerStyle(20);
   Graph_Ds2HPi0112->SetMarkerSize(0.5);
   Graph_Ds2HPi0112->GetXaxis()->SetNdivisions(505);
   Graph_Ds2HPi0112->GetXaxis()->SetLabelFont(133);
   Graph_Ds2HPi0112->GetXaxis()->SetLabelOffset(0.01);
   Graph_Ds2HPi0112->GetXaxis()->SetLabelSize(30);
   Graph_Ds2HPi0112->GetXaxis()->SetTitleSize(36);
   Graph_Ds2HPi0112->GetXaxis()->SetTitleOffset(0.95);
   Graph_Ds2HPi0112->GetXaxis()->SetTitleFont(133);
   Graph_Ds2HPi0112->GetYaxis()->SetLabelFont(133);
   Graph_Ds2HPi0112->GetYaxis()->SetLabelOffset(0.01);
   Graph_Ds2HPi0112->GetYaxis()->SetLabelSize(30);
   Graph_Ds2HPi0112->GetYaxis()->SetTitleSize(36);
   Graph_Ds2HPi0112->GetYaxis()->SetTitleOffset(0.95);
   Graph_Ds2HPi0112->GetYaxis()->SetTitleFont(133);
   Graph_Ds2HPi0112->GetZaxis()->SetLabelFont(133);
   Graph_Ds2HPi0112->GetZaxis()->SetLabelSize(30);
   Graph_Ds2HPi0112->GetZaxis()->SetTitleSize(36);
   Graph_Ds2HPi0112->GetZaxis()->SetTitleOffset(1.2);
   Graph_Ds2HPi0112->GetZaxis()->SetTitleFont(133);
   graph->SetHistogram(Graph_Ds2HPi0112);
   
   graph->Draw("l");
   
   Double_t purecomb_fx113[91] = {
   468,
   468,
   470,
   472,
   474,
   476,
   478,
   480,
   482,
   484,
   486,
   488,
   490,
   492,
   494,
   496,
   498,
   500,
   502,
   504,
   506,
   508,
   510,
   512,
   514,
   516,
   518,
   520,
   522,
   524,
   526,
   528,
   530,
   532,
   534,
   536,
   538,
   540,
   542,
   544,
   546,
   548,
   550,
   552,
   554,
   556,
   558,
   560,
   562,
   564,
   566,
   568,
   570,
   572,
   574,
   576,
   578,
   580,
   582,
   584,
   586,
   588,
   590,
   592,
   594,
   596,
   598,
   600,
   602,
   604,
   606,
   608,
   610,
   612,
   614,
   616,
   618,
   620,
   622,
   624,
   626,
   628,
   630,
   632,
   634,
   636,
   638,
   640,
   640,
   642,
   642};
   Double_t purecomb_fy113[91] = {
   0,
   475.2883,
   475.2883,
   474.6296,
   473.9306,
   473.1913,
   472.4118,
   471.5919,
   470.7318,
   469.8314,
   468.8907,
   467.9097,
   466.8884,
   465.8268,
   464.725,
   463.5829,
   462.4004,
   461.1777,
   459.9148,
   458.6115,
   457.2679,
   455.8841,
   454.4599,
   452.9955,
   451.4908,
   449.9458,
   448.3605,
   446.7349,
   445.0691,
   443.3629,
   441.6165,
   439.8298,
   438.0028,
   436.1355,
   434.2279,
   432.2801,
   430.2919,
   428.2635,
   426.1948,
   424.0858,
   421.9365,
   419.7469,
   417.5171,
   415.2469,
   412.9365,
   410.5857,
   408.1947,
   405.7634,
   403.2919,
   400.78,
   398.2278,
   395.6354,
   393.0027,
   390.3297,
   387.6164,
   384.8628,
   382.0689,
   379.2348,
   376.3603,
   373.4456,
   370.4906,
   367.4953,
   364.4597,
   361.3838,
   358.2676,
   355.1112,
   351.9144,
   348.6774,
   345.4001,
   342.0825,
   338.7246,
   335.3265,
   331.888,
   328.4093,
   324.8903,
   321.331,
   317.7314,
   314.0915,
   310.4113,
   306.6908,
   302.9301,
   299.1291,
   295.2878,
   291.4062,
   287.4843,
   283.5221,
   279.5196,
   275.4769,
   275.4769,
   0,
   275.4769};
   graph = new TGraph(91,purecomb_fx113,purecomb_fy113);
   graph->SetName("purecomb");
   graph->SetTitle("Projection of weighted sum of RS components");
   graph->SetFillStyle(1000);
   graph->SetLineStyle(2);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_purecomb113 = new TH1F("Graph_purecomb113","Projection of weighted sum of RS components",100,450.6,659.4);
   Graph_purecomb113->SetMinimum(0);
   Graph_purecomb113->SetMaximum(522.8171);
   Graph_purecomb113->SetDirectory(0);
   Graph_purecomb113->SetStats(0);
   Graph_purecomb113->SetLineWidth(2);
   Graph_purecomb113->SetMarkerStyle(20);
   Graph_purecomb113->SetMarkerSize(0.5);
   Graph_purecomb113->GetXaxis()->SetNdivisions(505);
   Graph_purecomb113->GetXaxis()->SetLabelFont(133);
   Graph_purecomb113->GetXaxis()->SetLabelOffset(0.01);
   Graph_purecomb113->GetXaxis()->SetLabelSize(30);
   Graph_purecomb113->GetXaxis()->SetTitleSize(36);
   Graph_purecomb113->GetXaxis()->SetTitleOffset(0.95);
   Graph_purecomb113->GetXaxis()->SetTitleFont(133);
   Graph_purecomb113->GetYaxis()->SetLabelFont(133);
   Graph_purecomb113->GetYaxis()->SetLabelOffset(0.01);
   Graph_purecomb113->GetYaxis()->SetLabelSize(30);
   Graph_purecomb113->GetYaxis()->SetTitleSize(36);
   Graph_purecomb113->GetYaxis()->SetTitleOffset(0.95);
   Graph_purecomb113->GetYaxis()->SetTitleFont(133);
   Graph_purecomb113->GetZaxis()->SetLabelFont(133);
   Graph_purecomb113->GetZaxis()->SetLabelSize(30);
   Graph_purecomb113->GetZaxis()->SetTitleSize(36);
   Graph_purecomb113->GetZaxis()->SetTitleOffset(1.2);
   Graph_purecomb113->GetZaxis()->SetTitleFont(133);
   graph->SetHistogram(Graph_purecomb113);
   
   graph->Draw("l");
   
   Double_t D2HPi0_misid_fx114[97] = {
   468,
   468,
   470,
   472,
   474,
   476,
   478,
   480,
   482,
   484,
   486,
   488,
   490,
   492,
   494,
   496,
   498,
   500,
   502,
   504,
   506,
   508,
   510,
   512,
   514,
   516,
   518,
   520,
   522,
   524,
   526,
   528,
   530,
   532,
   534,
   536,
   537,
   538,
   539,
   540,
   541,
   542,
   543,
   544,
   545,
   546,
   547,
   548,
   550,
   552,
   554,
   556,
   558,
   560,
   562,
   564,
   566,
   568,
   570,
   572,
   574,
   576,
   578,
   580,
   582,
   584,
   586,
   588,
   590,
   592,
   594,
   596,
   598,
   600,
   602,
   604,
   606,
   608,
   610,
   612,
   614,
   616,
   618,
   620,
   622,
   624,
   626,
   628,
   630,
   632,
   634,
   636,
   638,
   640,
   640,
   642,
   642};
   Double_t D2HPi0_misid_fy114[97] = {
   0,
   0.3838588,
   0.3838588,
   0.4043635,
   0.4258707,
   0.4484839,
   0.4723306,
   0.497567,
   0.5243833,
   0.5530111,
   0.5837303,
   0.6168776,
   0.6528568,
   0.6921495,
   0.7353282,
   0.7830715,
   0.8361497,
   0.8951396,
   0.9607459,
   1.033749,
   1.114941,
   1.205098,
   1.304961,
   1.415205,
   1.53641,
   1.669038,
   1.813414,
   1.96914,
   2.129302,
   2.289457,
   2.446273,
   2.596157,
   2.735392,
   2.860274,
   2.967287,
   3.053253,
   3.087485,
   3.115499,
   3.137062,
   3.151988,
   3.16014,
   3.161432,
   3.155832,
   3.143361,
   3.124093,
   3.098157,
   3.065728,
   3.027035,
   2.931989,
   2.815686,
   2.681337,
   2.532536,
   2.373093,
   2.20686,
   2.037571,
   1.868699,
   1.703338,
   1.544121,
   1.393168,
   1.252068,
   1.121886,
   1.003205,
   0.8961763,
   0.8005887,
   0.7159403,
   0.6415138,
   0.5764473,
   0.5197971,
   0.4705916,
   0.4278756,
   0.3907421,
   0.3583559,
   0.3299669,
   0.304917,
   0.2826403,
   0.2626594,
   0.2445786,
   0.2280749,
   0.2128891,
   0.1988155,
   0.1856934,
   0.1733984,
   0.1618351,
   0.1509307,
   0.1406297,
   0.1308898,
   0.1216777,
   0.1129674,
   0.1047371,
   0.09696843,
   0.08964473,
   0.08275056,
   0.07627106,
   0.07019154,
   0.07019154,
   0,
   0.07019154};
   graph = new TGraph(97,D2HPi0_misid_fx114,D2HPi0_misid_fy114);
   graph->SetName("D2HPi0_misid");
   graph->SetTitle("Projection of weighted sum of RS components");

   ci = TColor::GetColor("#ffcc00");
   graph->SetFillColor(ci);
   graph->SetFillStyle(3004);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(0);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_D2HPi0_misid114 = new TH1F("Graph_D2HPi0_misid114","Projection of weighted sum of RS components",100,450.6,659.4);
   Graph_D2HPi0_misid114->SetMinimum(0);
   Graph_D2HPi0_misid114->SetMaximum(3.477575);
   Graph_D2HPi0_misid114->SetDirectory(0);
   Graph_D2HPi0_misid114->SetStats(0);
   Graph_D2HPi0_misid114->SetLineWidth(2);
   Graph_D2HPi0_misid114->SetMarkerStyle(20);
   Graph_D2HPi0_misid114->SetMarkerSize(0.5);
   Graph_D2HPi0_misid114->GetXaxis()->SetNdivisions(505);
   Graph_D2HPi0_misid114->GetXaxis()->SetLabelFont(133);
   Graph_D2HPi0_misid114->GetXaxis()->SetLabelOffset(0.01);
   Graph_D2HPi0_misid114->GetXaxis()->SetLabelSize(30);
   Graph_D2HPi0_misid114->GetXaxis()->SetTitleSize(36);
   Graph_D2HPi0_misid114->GetXaxis()->SetTitleOffset(0.95);
   Graph_D2HPi0_misid114->GetXaxis()->SetTitleFont(133);
   Graph_D2HPi0_misid114->GetYaxis()->SetLabelFont(133);
   Graph_D2HPi0_misid114->GetYaxis()->SetLabelOffset(0.01);
   Graph_D2HPi0_misid114->GetYaxis()->SetLabelSize(30);
   Graph_D2HPi0_misid114->GetYaxis()->SetTitleSize(36);
   Graph_D2HPi0_misid114->GetYaxis()->SetTitleOffset(0.95);
   Graph_D2HPi0_misid114->GetYaxis()->SetTitleFont(133);
   Graph_D2HPi0_misid114->GetZaxis()->SetLabelFont(133);
   Graph_D2HPi0_misid114->GetZaxis()->SetLabelSize(30);
   Graph_D2HPi0_misid114->GetZaxis()->SetTitleSize(36);
   Graph_D2HPi0_misid114->GetZaxis()->SetTitleOffset(1.2);
   Graph_D2HPi0_misid114->GetZaxis()->SetTitleFont(133);
   graph->SetHistogram(Graph_D2HPi0_misid114);
   
   graph->Draw("f");
   
   Double_t Ds2HPi0_misid_fx115[96] = {
   468,
   468,
   470,
   472,
   474,
   476,
   478,
   480,
   482,
   484,
   486,
   488,
   490,
   492,
   494,
   496,
   498,
   500,
   502,
   504,
   506,
   508,
   510,
   512,
   514,
   516,
   518,
   520,
   522,
   524,
   526,
   528,
   530,
   532,
   534,
   536,
   538,
   540,
   541,
   542,
   543,
   544,
   545,
   546,
   547,
   548,
   549,
   550,
   552,
   554,
   556,
   558,
   560,
   562,
   564,
   566,
   568,
   570,
   572,
   574,
   576,
   578,
   580,
   582,
   584,
   586,
   588,
   590,
   592,
   594,
   596,
   598,
   600,
   602,
   604,
   606,
   608,
   610,
   612,
   614,
   616,
   618,
   620,
   622,
   624,
   626,
   628,
   630,
   632,
   634,
   636,
   638,
   640,
   640,
   642,
   642};
   Double_t Ds2HPi0_misid_fy115[96] = {
   0,
   0.3950871,
   0.3950871,
   0.4139326,
   0.4341936,
   0.4560831,
   0.4798593,
   0.5058198,
   0.5343027,
   0.5656873,
   0.6003926,
   0.6388738,
   0.6816165,
   0.7291232,
   0.7819036,
   0.840458,
   0.9052593,
   0.9767325,
   1.055234,
   1.141028,
   1.234271,
   1.334986,
   1.443051,
   1.558174,
   1.679882,
   1.807493,
   1.940097,
   2.076526,
   2.215318,
   2.354688,
   2.492501,
   2.626252,
   2.753082,
   2.869816,
   2.973052,
   3.059288,
   3.125104,
   3.167366,
   3.178823,
   3.183466,
   3.181087,
   3.171539,
   3.154737,
   3.130666,
   3.099381,
   3.06101,
   3.015752,
   2.963876,
   2.841686,
   2.697852,
   2.536573,
   2.362571,
   2.180789,
   1.996087,
   1.812972,
   1.635373,
   1.466488,
   1.308708,
   1.16361,
   1.032014,
   0.9140786,
   0.8094354,
   0.7173226,
   0.63672,
   0.5664664,
   0.505357,
   0.4522152,
   0.4059426,
   0.3655477,
   0.3301592,
   0.2990267,
   0.271514,
   0.2470877,
   0.2253037,
   0.2057936,
   0.1882523,
   0.1724262,
   0.1581038,
   0.1451079,
   0.1332884,
   0.1225176,
   0.1126859,
   0.1036982,
   0.09547143,
   0.08793261,
   0.08101707,
   0.07466722,
   0.06883157,
   0.06346392,
   0.05852269,
   0.05397043,
   0.04977334,
   0.04590094,
   0.04590094,
   0,
   0.04590094};
   graph = new TGraph(96,Ds2HPi0_misid_fx115,Ds2HPi0_misid_fy115);
   graph->SetName("Ds2HPi0_misid");
   graph->SetTitle("Projection of weighted sum of RS components");

   ci = TColor::GetColor("#3399ff");
   graph->SetFillColor(ci);
   graph->SetFillStyle(3005);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(0);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_Ds2HPi0_misid115 = new TH1F("Graph_Ds2HPi0_misid115","Projection of weighted sum of RS components",100,450.6,659.4);
   Graph_Ds2HPi0_misid115->SetMinimum(0);
   Graph_Ds2HPi0_misid115->SetMaximum(3.501812);
   Graph_Ds2HPi0_misid115->SetDirectory(0);
   Graph_Ds2HPi0_misid115->SetStats(0);
   Graph_Ds2HPi0_misid115->SetLineWidth(2);
   Graph_Ds2HPi0_misid115->SetMarkerStyle(20);
   Graph_Ds2HPi0_misid115->SetMarkerSize(0.5);
   Graph_Ds2HPi0_misid115->GetXaxis()->SetNdivisions(505);
   Graph_Ds2HPi0_misid115->GetXaxis()->SetLabelFont(133);
   Graph_Ds2HPi0_misid115->GetXaxis()->SetLabelOffset(0.01);
   Graph_Ds2HPi0_misid115->GetXaxis()->SetLabelSize(30);
   Graph_Ds2HPi0_misid115->GetXaxis()->SetTitleSize(36);
   Graph_Ds2HPi0_misid115->GetXaxis()->SetTitleOffset(0.95);
   Graph_Ds2HPi0_misid115->GetXaxis()->SetTitleFont(133);
   Graph_Ds2HPi0_misid115->GetYaxis()->SetLabelFont(133);
   Graph_Ds2HPi0_misid115->GetYaxis()->SetLabelOffset(0.01);
   Graph_Ds2HPi0_misid115->GetYaxis()->SetLabelSize(30);
   Graph_Ds2HPi0_misid115->GetYaxis()->SetTitleSize(36);
   Graph_Ds2HPi0_misid115->GetYaxis()->SetTitleOffset(0.95);
   Graph_Ds2HPi0_misid115->GetYaxis()->SetTitleFont(133);
   Graph_Ds2HPi0_misid115->GetZaxis()->SetLabelFont(133);
   Graph_Ds2HPi0_misid115->GetZaxis()->SetLabelSize(30);
   Graph_Ds2HPi0_misid115->GetZaxis()->SetTitleSize(36);
   Graph_Ds2HPi0_misid115->GetZaxis()->SetTitleOffset(1.2);
   Graph_Ds2HPi0_misid115->GetZaxis()->SetTitleFont(133);
   graph->SetHistogram(Graph_Ds2HPi0_misid115);
   
   graph->Draw("f");
   
   Double_t total_fx116[91] = {
   468,
   468,
   470,
   472,
   474,
   476,
   478,
   480,
   482,
   484,
   486,
   488,
   490,
   492,
   494,
   496,
   498,
   500,
   502,
   504,
   506,
   508,
   510,
   512,
   514,
   516,
   518,
   520,
   522,
   524,
   526,
   528,
   530,
   532,
   534,
   536,
   538,
   540,
   542,
   544,
   546,
   548,
   550,
   552,
   554,
   556,
   558,
   560,
   562,
   564,
   566,
   568,
   570,
   572,
   574,
   576,
   578,
   580,
   582,
   584,
   586,
   588,
   590,
   592,
   594,
   596,
   598,
   600,
   602,
   604,
   606,
   608,
   610,
   612,
   614,
   616,
   618,
   620,
   622,
   624,
   626,
   628,
   630,
   632,
   634,
   636,
   638,
   640,
   640,
   642,
   642};
   Double_t total_fy116[91] = {
   0,
   489.5908,
   489.5908,
   489.2696,
   488.9484,
   488.6359,
   488.3411,
   488.0726,
   487.8422,
   487.6636,
   487.5525,
   487.5264,
   487.6051,
   487.8103,
   488.1658,
   488.6975,
   489.4328,
   490.3998,
   491.6268,
   493.1412,
   494.9676,
   497.1259,
   499.6292,
   502.4811,
   505.6729,
   509.1812,
   512.9653,
   516.9652,
   521.0947,
   525.2514,
   529.316,
   533.1552,
   536.6259,
   539.5812,
   541.8777,
   543.3825,
   543.981,
   543.5831,
   542.1286,
   539.5913,
   535.9796,
   531.337,
   525.7384,
   519.2863,
   512.1045,
   504.3313,
   496.1123,
   487.5934,
   478.9145,
   470.2041,
   461.5755,
   453.1237,
   444.9242,
   437.0331,
   429.4877,
   422.3082,
   415.5003,
   409.0572,
   402.9627,
   397.1935,
   391.7218,
   386.5169,
   381.5475,
   376.7825,
   372.1923,
   367.7493,
   363.4284,
   359.2071,
   355.0657,
   350.987,
   346.9562,
   342.9606,
   338.9894,
   335.0336,
   331.0855,
   327.1385,
   323.1872,
   319.2269,
   315.2538,
   311.2645,
   307.2562,
   303.2263,
   299.1729,
   295.094,
   290.9882,
   286.854,
   282.6902,
   278.4959,
   278.4959,
   0,
   278.4959};
   graph = new TGraph(91,total_fx116,total_fy116);
   graph->SetName("total");
   graph->SetTitle("Projection of weighted sum of RS components");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   
   TH1F *Graph_total116 = new TH1F("Graph_total116","Projection of weighted sum of RS components",100,450.6,659.4);
   Graph_total116->SetMinimum(0);
   Graph_total116->SetMaximum(598.3791);
   Graph_total116->SetDirectory(0);
   Graph_total116->SetStats(0);
   Graph_total116->SetLineWidth(2);
   Graph_total116->SetMarkerStyle(20);
   Graph_total116->SetMarkerSize(0.5);
   Graph_total116->GetXaxis()->SetNdivisions(505);
   Graph_total116->GetXaxis()->SetLabelFont(133);
   Graph_total116->GetXaxis()->SetLabelOffset(0.01);
   Graph_total116->GetXaxis()->SetLabelSize(30);
   Graph_total116->GetXaxis()->SetTitleSize(36);
   Graph_total116->GetXaxis()->SetTitleOffset(0.95);
   Graph_total116->GetXaxis()->SetTitleFont(133);
   Graph_total116->GetYaxis()->SetLabelFont(133);
   Graph_total116->GetYaxis()->SetLabelOffset(0.01);
   Graph_total116->GetYaxis()->SetLabelSize(30);
   Graph_total116->GetYaxis()->SetTitleSize(36);
   Graph_total116->GetYaxis()->SetTitleOffset(0.95);
   Graph_total116->GetYaxis()->SetTitleFont(133);
   Graph_total116->GetZaxis()->SetLabelFont(133);
   Graph_total116->GetZaxis()->SetLabelSize(30);
   Graph_total116->GetZaxis()->SetTitleSize(36);
   Graph_total116->GetZaxis()->SetTitleOffset(1.2);
   Graph_total116->GetZaxis()->SetTitleFont(133);
   graph->SetHistogram(Graph_total116);
   
   graph->Draw("l");
   
   Double_t h_reducedData_Cut[m_cat_global==m_cat_global::Run2_kaon_brem0_plus||m_cat_global==m_cat_global::Run2_kaon_brem0_minus||m_cat_global==m_cat_global::Run2_kaon_brem1_plus||m_cat_global==m_cat_global::Run2_kaon_brem1_minus]_fx3036[85] = {
   471,
   473,
   475,
   477,
   479,
   481,
   483,
   485,
   487,
   489,
   491,
   493,
   495,
   497,
   499,
   501,
   503,
   505,
   507,
   509,
   511,
   513,
   515,
   517,
   519,
   521,
   523,
   525,
   527,
   529,
   531,
   533,
   535,
   537,
   539,
   541,
   543,
   545,
   547,
   549,
   551,
   553,
   555,
   557,
   559,
   561,
   563,
   565,
   567,
   569,
   571,
   573,
   575,
   577,
   579,
   581,
   583,
   585,
   587,
   589,
   591,
   593,
   595,
   597,
   599,
   601,
   603,
   605,
   607,
   609,
   611,
   613,
   615,
   617,
   619,
   621,
   623,
   625,
   627,
   629,
   631,
   633,
   635,
   637,
   639};
   Double_t h_reducedData_Cut[m_cat_global==m_cat_global::Run2_kaon_brem0_plus||m_cat_global==m_cat_global::Run2_kaon_brem0_minus||m_cat_global==m_cat_global::Run2_kaon_brem1_plus||m_cat_global==m_cat_global::Run2_kaon_brem1_minus]_fy3036[85] = {
   469,
   488,
   449,
   502,
   500,
   539,
   500,
   490,
   492,
   465,
   518,
   425,
   492,
   477,
   490,
   532,
   473,
   493,
   471,
   505,
   520,
   508,
   518,
   525,
   444,
   555,
   515,
   513,
   533,
   535,
   535,
   545,
   568,
   579,
   603,
   568,
   538,
   508,
   535,
   529,
   482,
   506,
   514,
   499,
   492,
   483,
   423,
   451,
   470,
   500,
   434,
   437,
   401,
   420,
   402,
   427,
   426,
   404,
   385,
   310,
   386,
   405,
   374,
   390,
   359,
   356,
   343,
   327,
   349,
   324,
   340,
   302,
   325,
   353,
   300,
   307,
   332,
   309,
   331,
   291,
   276,
   311,
   277,
   270,
   323};
   Double_t h_reducedData_Cut[m_cat_global==m_cat_global::Run2_kaon_brem0_plus||m_cat_global==m_cat_global::Run2_kaon_brem0_minus||m_cat_global==m_cat_global::Run2_kaon_brem1_plus||m_cat_global==m_cat_global::Run2_kaon_brem1_minus]_felx3036[85] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t h_reducedData_Cut[m_cat_global==m_cat_global::Run2_kaon_brem0_plus||m_cat_global==m_cat_global::Run2_kaon_brem0_minus||m_cat_global==m_cat_global::Run2_kaon_brem1_plus||m_cat_global==m_cat_global::Run2_kaon_brem1_minus]_fely3036[85] = {
   21.16218,
   21.59638,
   20.69552,
   21.91093,
   21.86627,
   22.72176,
   21.86627,
   21.64159,
   21.68671,
   21.06965,
   22.2651,
   20.12159,
   21.68671,
   21.34605,
   21.64159,
   22.57054,
   21.25431,
   21.70923,
   21.20829,
   21.97777,
   22.30899,
   22.0444,
   22.2651,
   22.41833,
   20.57724,
   23.06374,
   22.19912,
   22.15502,
   22.59221,
   22.63547,
   22.63547,
   22.85059,
   23.33799,
   23.56761,
   24.06115,
   23.33799,
   22.70022,
   22.0444,
   22.63547,
   22.50543,
   21.46019,
   22,
   22.17708,
   21.8439,
   21.68671,
   21.48295,
   20.07304,
   20.74265,
   21.18525,
   21.86627,
   20.33867,
   20.41052,
   19.53123,
   20,
   19.55617,
   20.17003,
   20.14582,
   19.60597,
   19.12779,
   17.11391,
   19.15324,
   19.63082,
   18.84554,
   19.25475,
   18.45389,
   18.37459,
   18.02701,
   17.59005,
   18.18823,
   17.50694,
   17.94587,
   16.88534,
   17.53469,
   18.29495,
   16.82772,
   17.02855,
   17.72773,
   17.08551,
   17.70027,
   16.56605,
   16.12077,
   17.14228,
   16.15083,
   15.93928,
   17.47915};
   Double_t h_reducedData_Cut[m_cat_global==m_cat_global::Run2_kaon_brem0_plus||m_cat_global==m_cat_global::Run2_kaon_brem0_minus||m_cat_global==m_cat_global::Run2_kaon_brem1_plus||m_cat_global==m_cat_global::Run2_kaon_brem1_minus]_fehx3036[85] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t h_reducedData_Cut[m_cat_global==m_cat_global::Run2_kaon_brem0_plus||m_cat_global==m_cat_global::Run2_kaon_brem0_minus||m_cat_global==m_cat_global::Run2_kaon_brem1_plus||m_cat_global==m_cat_global::Run2_kaon_brem1_minus]_fehy3036[85] = {
   22.16218,
   22.59638,
   21.69552,
   22.91093,
   22.86627,
   23.72176,
   22.86627,
   22.64159,
   22.68671,
   22.06965,
   23.2651,
   21.12159,
   22.68671,
   22.34605,
   22.64159,
   23.57054,
   22.25431,
   22.70923,
   22.20829,
   22.97777,
   23.30899,
   23.0444,
   23.2651,
   23.41833,
   21.57724,
   24.06374,
   23.19912,
   23.15502,
   23.59221,
   23.63547,
   23.63547,
   23.85059,
   24.33799,
   24.56761,
   25.06115,
   24.33799,
   23.70022,
   23.0444,
   23.63547,
   23.50543,
   22.46019,
   23,
   23.17708,
   22.8439,
   22.68671,
   22.48295,
   21.07304,
   21.74265,
   22.18525,
   22.86627,
   21.33867,
   21.41052,
   20.53123,
   21,
   20.55617,
   21.17003,
   21.14582,
   20.60597,
   20.12779,
   18.11391,
   20.15324,
   20.63082,
   19.84554,
   20.25475,
   19.45389,
   19.37459,
   19.02701,
   18.59005,
   19.18823,
   18.50694,
   18.94587,
   17.88534,
   18.53469,
   19.29495,
   17.82772,
   18.02855,
   18.72773,
   18.08551,
   18.70027,
   17.56605,
   17.12077,
   18.14228,
   17.15083,
   16.93928,
   18.47915};
   grae = new TGraphAsymmErrors(85,h_reducedData_Cut[m_cat_global==m_cat_global::Run2_kaon_brem0_plus||m_cat_global==m_cat_global::Run2_kaon_brem0_minus||m_cat_global==m_cat_global::Run2_kaon_brem1_plus||m_cat_global==m_cat_global::Run2_kaon_brem1_minus]_fx3036,h_reducedData_Cut[m_cat_global==m_cat_global::Run2_kaon_brem0_plus||m_cat_global==m_cat_global::Run2_kaon_brem0_minus||m_cat_global==m_cat_global::Run2_kaon_brem1_plus||m_cat_global==m_cat_global::Run2_kaon_brem1_minus]_fy3036,h_reducedData_Cut[m_cat_global==m_cat_global::Run2_kaon_brem0_plus||m_cat_global==m_cat_global::Run2_kaon_brem0_minus||m_cat_global==m_cat_global::Run2_kaon_brem1_plus||m_cat_global==m_cat_global::Run2_kaon_brem1_minus]_felx3036,h_reducedData_Cut[m_cat_global==m_cat_global::Run2_kaon_brem0_plus||m_cat_global==m_cat_global::Run2_kaon_brem0_minus||m_cat_global==m_cat_global::Run2_kaon_brem1_plus||m_cat_global==m_cat_global::Run2_kaon_brem1_minus]_fehx3036,h_reducedData_Cut[m_cat_global==m_cat_global::Run2_kaon_brem0_plus||m_cat_global==m_cat_global::Run2_kaon_brem0_minus||m_cat_global==m_cat_global::Run2_kaon_brem1_plus||m_cat_global==m_cat_global::Run2_kaon_brem1_minus]_fely3036,h_reducedData_Cut[m_cat_global==m_cat_global::Run2_kaon_brem0_plus||m_cat_global==m_cat_global::Run2_kaon_brem0_minus||m_cat_global==m_cat_global::Run2_kaon_brem1_plus||m_cat_global==m_cat_global::Run2_kaon_brem1_minus]_fehy3036);
   grae->SetName("h_reducedData_Cut[m_cat_global==m_cat_global::Run2_kaon_brem0_plus||m_cat_global==m_cat_global::Run2_kaon_brem0_minus||m_cat_global==m_cat_global::Run2_kaon_brem1_plus||m_cat_global==m_cat_global::Run2_kaon_brem1_minus]");
   grae->SetTitle("Histogram of reducedData_plot__eta_M");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_minuscB3036 = new TH1F("Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_minuscB3036","Histogram of reducedData_plot__eta_M",100,453,657);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_minuscB3036->SetMinimum(216.6607);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_minuscB3036->SetMaximum(665.4612);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_minuscB3036->SetDirectory(0);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_minuscB3036->SetStats(0);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_minuscB3036->SetLineWidth(2);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_minuscB3036->SetMarkerStyle(20);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_minuscB3036->SetMarkerSize(0.5);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_minuscB3036->GetXaxis()->SetNdivisions(505);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_minuscB3036->GetXaxis()->SetLabelFont(133);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_minuscB3036->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_minuscB3036->GetXaxis()->SetLabelSize(30);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_minuscB3036->GetXaxis()->SetTitleSize(36);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_minuscB3036->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_minuscB3036->GetXaxis()->SetTitleFont(133);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_minuscB3036->GetYaxis()->SetLabelFont(133);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_minuscB3036->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_minuscB3036->GetYaxis()->SetLabelSize(30);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_minuscB3036->GetYaxis()->SetTitleSize(36);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_minuscB3036->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_minuscB3036->GetYaxis()->SetTitleFont(133);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_minuscB3036->GetZaxis()->SetLabelFont(133);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_minuscB3036->GetZaxis()->SetLabelSize(30);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_minuscB3036->GetZaxis()->SetTitleSize(36);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_minuscB3036->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_reducedData_CutoBm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem0_minusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_plusoRoRm_cat_globaleQeQm_cat_globalcLcLRun2_kaon_brem1_minuscB3036->GetZaxis()->SetTitleFont(133);
   grae->SetHistogram(Graph_h_reducedData_Cut[m_cat_global==m_cat_global::Run2_kaon_brem0_plus||m_cat_global==m_cat_global::Run2_kaon_brem0_minus||m_cat_global==m_cat_global::Run2_kaon_brem1_plus||m_cat_global==m_cat_global::Run2_kaon_brem1_minus]3036);
   
   grae->Draw("p");
   
   TH1D *frame_beaec010__36 = new TH1D("frame_beaec010__36","A RooPlot of \"\"",85,470,640);
   frame_beaec010__36->SetBinContent(1,659.4642);
   frame_beaec010__36->SetMinimum(0.2);
   frame_beaec010__36->SetMaximum(659.4642);
   frame_beaec010__36->SetEntries(1);
   frame_beaec010__36->SetDirectory(0);
   frame_beaec010__36->SetStats(0);
   frame_beaec010__36->SetLineWidth(2);
   frame_beaec010__36->SetMarkerStyle(20);
   frame_beaec010__36->SetMarkerSize(0.5);
   frame_beaec010__36->GetXaxis()->SetTitle("#font[12]{m}(#font[12]{e^{+}e^{#minus}#gamma}) [MeV/#font[12]{c}^{2}] ");
   frame_beaec010__36->GetXaxis()->SetNdivisions(505);
   frame_beaec010__36->GetXaxis()->SetLabelFont(133);
   frame_beaec010__36->GetXaxis()->SetLabelOffset(0.01);
   frame_beaec010__36->GetXaxis()->SetLabelSize(30);
   frame_beaec010__36->GetXaxis()->SetTitleSize(36);
   frame_beaec010__36->GetXaxis()->SetTitleOffset(0.95);
   frame_beaec010__36->GetXaxis()->SetTitleFont(133);
   frame_beaec010__36->GetYaxis()->SetTitle("Candidates / (2 MeV/#it{c^{2}})");
   frame_beaec010__36->GetYaxis()->SetLabelFont(133);
   frame_beaec010__36->GetYaxis()->SetLabelOffset(0.01);
   frame_beaec010__36->GetYaxis()->SetLabelSize(30);
   frame_beaec010__36->GetYaxis()->SetTitleSize(36);
   frame_beaec010__36->GetYaxis()->SetTitleOffset(0.95);
   frame_beaec010__36->GetYaxis()->SetTitleFont(133);
   frame_beaec010__36->GetZaxis()->SetLabelFont(133);
   frame_beaec010__36->GetZaxis()->SetLabelSize(30);
   frame_beaec010__36->GetZaxis()->SetTitleSize(36);
   frame_beaec010__36->GetZaxis()->SetTitleOffset(1.2);
   frame_beaec010__36->GetZaxis()->SetTitleFont(133);
   frame_beaec010__36->Draw("AXISSAME");
   TText *text = new TText(0.8,0.85,"LHCb");
   text->SetNDC();
   text->SetTextFont(133);
   text->SetTextSize(30);
   text->Draw();
   TLatex *   tex = new TLatex(0.8,0.8,"6 fb^{-1}");
tex->SetNDC();
   tex->SetTextFont(133);
   tex->SetTextSize(25);
   tex->SetLineWidth(2);
   tex->Draw();
   pad_pi0_fit->Modified();
   canvas_pi0_merged_kaon_merged_merged->cd();
   canvas_pi0_merged_kaon_merged_merged->Modified();
   canvas_pi0_merged_kaon_merged_merged->cd();
   canvas_pi0_merged_kaon_merged_merged->SetSelected(canvas_pi0_merged_kaon_merged_merged);
}


==> figs/Fig4a.C <==
void paper_canvas_D2KS0Pi_Run1()
{
//=========Macro generated from canvas: c_D_mass_merged_paper/c_D_mass_merged_paper
//=========  (Sun Feb 21 22:53:35 2021) by ROOT version 6.16/00
   TCanvas *c_D_mass_merged_paper = new TCanvas("c_D_mass_merged_paper", "c_D_mass_merged_paper",0,0,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c_D_mass_merged_paper->Range(1761.111,1.189873,2038.889,6.253165);
   c_D_mass_merged_paper->SetFillColor(0);
   c_D_mass_merged_paper->SetBorderMode(0);
   c_D_mass_merged_paper->SetBorderSize(2);
   c_D_mass_merged_paper->SetLogy();
   c_D_mass_merged_paper->SetTickx(1);
   c_D_mass_merged_paper->SetTicky(1);
   c_D_mass_merged_paper->SetLeftMargin(0.14);
   c_D_mass_merged_paper->SetRightMargin(0.05);
   c_D_mass_merged_paper->SetTopMargin(0.05);
   c_D_mass_merged_paper->SetBottomMargin(0.16);
   c_D_mass_merged_paper->SetFrameLineWidth(2);
   c_D_mass_merged_paper->SetFrameBorderMode(0);
   c_D_mass_merged_paper->SetFrameLineWidth(2);
   c_D_mass_merged_paper->SetFrameBorderMode(0);
   
   TH1D *frame_6dd26a30__1 = new TH1D("frame_6dd26a30__1","A RooPlot of \"m(D)\"",200,1800,2025);
   frame_6dd26a30__1->SetBinContent(1,316652.9);
   frame_6dd26a30__1->SetMinimum(100);
   frame_6dd26a30__1->SetMaximum(1000000);
   frame_6dd26a30__1->SetEntries(1);
   frame_6dd26a30__1->SetDirectory(0);
   frame_6dd26a30__1->SetStats(0);
   frame_6dd26a30__1->SetLineWidth(2);
   frame_6dd26a30__1->SetMarkerStyle(20);
   frame_6dd26a30__1->GetXaxis()->SetTitle("#font[12]{m}(#font[12]{K}_{S}^{0}#font[12]{#pi}^{+}) [MeV/#font[12]{c}^{2}]");
   frame_6dd26a30__1->GetXaxis()->SetNdivisions(505);
   frame_6dd26a30__1->GetXaxis()->SetLabelFont(133);
   frame_6dd26a30__1->GetXaxis()->SetLabelOffset(0.01);
   frame_6dd26a30__1->GetXaxis()->SetLabelSize(30);
   frame_6dd26a30__1->GetXaxis()->SetTitleSize(36);
   frame_6dd26a30__1->GetXaxis()->SetTitleOffset(0.95);
   frame_6dd26a30__1->GetXaxis()->SetTitleFont(133);
   frame_6dd26a30__1->GetYaxis()->SetTitle("Candidates / (1.1 MeV/#it{c^{2}})");
   frame_6dd26a30__1->GetYaxis()->SetLabelFont(133);
   frame_6dd26a30__1->GetYaxis()->SetLabelOffset(0.01);
   frame_6dd26a30__1->GetYaxis()->SetLabelSize(30);
   frame_6dd26a30__1->GetYaxis()->SetTitleSize(36);
   frame_6dd26a30__1->GetYaxis()->SetTitleOffset(0.95);
   frame_6dd26a30__1->GetYaxis()->SetTitleFont(133);
   frame_6dd26a30__1->GetZaxis()->SetLabelFont(133);
   frame_6dd26a30__1->GetZaxis()->SetLabelSize(30);
   frame_6dd26a30__1->GetZaxis()->SetTitleSize(36);
   frame_6dd26a30__1->GetZaxis()->SetTitleOffset(1.2);
   frame_6dd26a30__1->GetZaxis()->SetTitleFont(133);
   frame_6dd26a30__1->Draw("FUNC");
   
   Double_t data_fx3001[200] = {
   1800.562,
   1801.688,
   1802.812,
   1803.938,
   1805.062,
   1806.188,
   1807.312,
   1808.438,
   1809.562,
   1810.688,
   1811.812,
   1812.938,
   1814.062,
   1815.188,
   1816.312,
   1817.438,
   1818.562,
   1819.688,
   1820.812,
   1821.938,
   1823.062,
   1824.188,
   1825.312,
   1826.438,
   1827.562,
   1828.688,
   1829.812,
   1830.938,
   1832.062,
   1833.188,
   1834.312,
   1835.438,
   1836.562,
   1837.688,
   1838.812,
   1839.938,
   1841.062,
   1842.188,
   1843.312,
   1844.438,
   1845.562,
   1846.688,
   1847.812,
   1848.938,
   1850.062,
   1851.188,
   1852.312,
   1853.438,
   1854.562,
   1855.688,
   1856.812,
   1857.938,
   1859.062,
   1860.188,
   1861.312,
   1862.438,
   1863.562,
   1864.688,
   1865.812,
   1866.938,
   1868.062,
   1869.188,
   1870.312,
   1871.438,
   1872.562,
   1873.688,
   1874.812,
   1875.938,
   1877.062,
   1878.188,
   1879.312,
   1880.438,
   1881.562,
   1882.688,
   1883.812,
   1884.938,
   1886.062,
   1887.188,
   1888.312,
   1889.438,
   1890.562,
   1891.688,
   1892.812,
   1893.938,
   1895.062,
   1896.188,
   1897.312,
   1898.438,
   1899.562,
   1900.688,
   1901.812,
   1902.938,
   1904.062,
   1905.188,
   1906.312,
   1907.438,
   1908.562,
   1909.688,
   1910.812,
   1911.938,
   1913.062,
   1914.188,
   1915.312,
   1916.438,
   1917.562,
   1918.688,
   1919.812,
   1920.938,
   1922.062,
   1923.188,
   1924.312,
   1925.438,
   1926.562,
   1927.688,
   1928.812,
   1929.938,
   1931.062,
   1932.188,
   1933.312,
   1934.438,
   1935.562,
   1936.688,
   1937.812,
   1938.938,
   1940.062,
   1941.188,
   1942.312,
   1943.438,
   1944.562,
   1945.688,
   1946.812,
   1947.938,
   1949.062,
   1950.188,
   1951.312,
   1952.438,
   1953.562,
   1954.688,
   1955.812,
   1956.938,
   1958.062,
   1959.188,
   1960.312,
   1961.438,
   1962.562,
   1963.688,
   1964.812,
   1965.938,
   1967.062,
   1968.188,
   1969.312,
   1970.438,
   1971.562,
   1972.688,
   1973.812,
   1974.938,
   1976.062,
   1977.188,
   1978.312,
   1979.438,
   1980.562,
   1981.688,
   1982.812,
   1983.938,
   1985.062,
   1986.188,
   1987.312,
   1988.438,
   1989.562,
   1990.688,
   1991.812,
   1992.938,
   1994.062,
   1995.188,
   1996.312,
   1997.438,
   1998.562,
   1999.688,
   2000.812,
   2001.938,
   2003.062,
   2004.188,
   2005.312,
   2006.438,
   2007.562,
   2008.688,
   2009.812,
   2010.938,
   2012.062,
   2013.188,
   2014.312,
   2015.438,
   2016.562,
   2017.688,
   2018.812,
   2019.938,
   2021.062,
   2022.188,
   2023.312,
   2024.438};
   Double_t data_fy3001[200] = {
   4480,
   4302,
   4279,
   4262,
   4174,
   4104,
   4050,
   4001,
   4078,
   4003,
   3927,
   3867,
   3892,
   3901,
   3875,
   3913,
   3852,
   3814,
   4059,
   3930,
   3960,
   4111,
   3992,
   4066,
   4211,
   4227,
   4326,
   4517,
   4478,
   4673,
   4918,
   4891,
   5219,
   5598,
   5757,
   6078,
   6749,
   7224,
   7994,
   8855,
   9986,
   11415,
   13084,
   15361,
   18195,
   21270,
   25969,
   31263,
   38408,
   47715,
   58315,
   71148,
   87399,
   106534,
   128087,
   151760,
   177373,
   203766,
   229709,
   253681,
   275287,
   289340,
   298748,
   301025,
   294907,
   283318,
   264610,
   241810,
   216247,
   189211,
   162357,
   137121,
   114492,
   94550,
   76842,
   62118,
   49926,
   40147,
   31913,
   26182,
   20997,
   16989,
   13873,
   11381,
   9660,
   8223,
   7026,
   6055,
   5358,
   4844,
   4217,
   3917,
   3601,
   3332,
   3124,
   2845,
   2753,
   2612,
   2524,
   2383,
   2421,
   2348,
   2339,
   2142,
   2177,
   2131,
   2136,
   2084,
   2098,
   2096,
   2082,
   1986,
   2056,
   2030,
   2001,
   2001,
   2064,
   1971,
   2002,
   2035,
   1968,
   2044,
   1954,
   1962,
   2012,
   2002,
   1988,
   1890,
   1957,
   2095,
   2071,
   2128,
   2112,
   2287,
   2281,
   2423,
   2563,
   2826,
   3042,
   3300,
   3674,
   4074,
   4423,
   5086,
   5411,
   5857,
   6407,
   6966,
   7305,
   7618,
   7718,
   7760,
   7606,
   7517,
   7088,
   6683,
   6135,
   5771,
   5156,
   4570,
   4133,
   3670,
   3235,
   2979,
   2785,
   2482,
   2221,
   2140,
   1998,
   1870,
   1754,
   1770,
   1675,
   1680,
   1646,
   1612,
   1532,
   1517,
   1504,
   1560,
   1483,
   1503,
   1522,
   1523,
   1530,
   1468,
   1472,
   1512,
   1473,
   1439,
   1442,
   1438,
   1445,
   1442,
   1366,
   1413,
   1414,
   1340,
   1344,
   1442};
   Double_t data_felx3001[200] = {
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625};
   Double_t data_fely3001[200] = {
   66.43467,
   65.09154,
   64.91598,
   64.78591,
   64.10844,
   63.56442,
   63.14157,
   62.75543,
   63.36118,
   62.77124,
   62.16777,
   61.68722,
   61.8879,
   61.95999,
   61.75151,
   62.05597,
   61.5665,
   61.25961,
   63.21224,
   62.19171,
   62.43052,
   63.61903,
   62.68425,
   63.26715,
   64.39414,
   64.51731,
   65.27424,
   66.71049,
   66.41973,
   67.86117,
   69.63024,
   69.43747,
   71.74438,
   74.32145,
   75.37654,
   77.46313,
   81.65382,
   84.49559,
   88.91057,
   93.60234,
   99.43123,
   106.3422,
   113.8864,
   123.4405,
   134.3898,
   145.3432,
   160.6498,
   176.3142,
   195.4802,
   217.9382,
   240.9855,
   266.2363,
   295.1336,
   325.8958,
   357.3928,
   389.0642,
   420.657,
   450.9048,
   478.7799,
   503.1678,
   524.1782,
   537.4036,
   546.0787,
   548.1577,
   542.5536,
   531.7765,
   513.9028,
   491.2421,
   464.5239,
   434.4842,
   402.4358,
   369.7989,
   337.867,
   306.9902,
   276.7043,
   248.7353,
   222.9418,
   199.8678,
   178.1428,
   161.3093,
   144.4043,
   129.8428,
   117.2848,
   106.1829,
   97.78657,
   90.18214,
   83.32273,
   77.31549,
   72.70007,
   69.10065,
   64.44036,
   62.08794,
   59.51042,
   57.22564,
   55.39499,
   52.84088,
   51.97142,
   50.61018,
   49.74191,
   48.31854,
   48.7062,
   47.95875,
   47.86579,
   45.78445,
   46.16101,
   45.66546,
   45.71958,
   45.15359,
   45.30666,
   45.28482,
   45.13168,
   44.06736,
   44.84589,
   44.5583,
   44.23533,
   44.23533,
   44.93402,
   43.89876,
   44.24651,
   44.61375,
   43.86496,
   44.71338,
   43.7069,
   43.79729,
   44.35811,
   44.24651,
   44.0898,
   42.97701,
   43.74082,
   45.2739,
   45.01099,
   45.63296,
   45.45922,
   47.3252,
   47.26243,
   48.72652,
   50.12855,
   52.66249,
   54.6566,
   56.9478,
   60.11559,
   63.32985,
   66.00752,
   70.81795,
   73.0612,
   76.03267,
   79.5453,
   82.96406,
   84.97076,
   86.78259,
   87.35357,
   87.59228,
   86.71382,
   86.20208,
   83.69175,
   81.25115,
   77.82784,
   75.46874,
   71.30703,
   67.10362,
   63.79036,
   60.08259,
   56.37926,
   54.08251,
   52.27547,
   49.32218,
   46.63014,
   45.76284,
   44.20179,
   42.74639,
   41.38377,
   41.57434,
   40.42982,
   40.49085,
   40.07401,
   39.65283,
   38.64397,
   38.45189,
   38.28466,
   39,
   38.01298,
   38.27177,
   38.51602,
   38.52884,
   38.61841,
   37.81775,
   37.86991,
   38.38766,
   37.88294,
   37.43745,
   37.47697,
   37.42427,
   37.51644,
   37.47697,
   36.46282,
   37.09322,
   37.10652,
   36.10943,
   36.16402,
   37.47697};
   Double_t data_fehx3001[200] = {
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625};
   Double_t data_fehy3001[200] = {
   67.43467,
   66.09154,
   65.91598,
   65.78591,
   65.10844,
   64.56442,
   64.14157,
   63.75543,
   64.36118,
   63.77124,
   63.16777,
   62.68722,
   62.8879,
   62.95999,
   62.75151,
   63.05597,
   62.5665,
   62.25961,
   64.21224,
   63.19171,
   63.43052,
   64.61903,
   63.68425,
   64.26715,
   65.39414,
   65.51731,
   66.27424,
   67.71049,
   67.41973,
   68.86117,
   70.63024,
   70.43747,
   72.74438,
   75.32145,
   76.37654,
   78.46313,
   82.65382,
   85.49559,
   89.91057,
   94.60234,
   100.4312,
   107.3422,
   114.8864,
   124.4405,
   135.3898,
   146.3432,
   161.6498,
   177.3142,
   196.4802,
   218.9382,
   241.9855,
   267.2363,
   296.1336,
   326.8958,
   358.3928,
   390.0642,
   421.657,
   451.9048,
   479.7799,
   504.1678,
   525.1782,
   538.4036,
   547.0787,
   549.1577,
   543.5536,
   532.7765,
   514.9028,
   492.2421,
   465.5239,
   435.4842,
   403.4358,
   370.7989,
   338.867,
   307.9902,
   277.7043,
   249.7353,
   223.9418,
   200.8678,
   179.1428,
   162.3093,
   145.4043,
   130.8428,
   118.2848,
   107.1829,
   98.78657,
   91.18214,
   84.32273,
   78.31549,
   73.70007,
   70.10065,
   65.44036,
   63.08794,
   60.51042,
   58.22564,
   56.39499,
   53.84088,
   52.97142,
   51.61018,
   50.74191,
   49.31854,
   49.7062,
   48.95875,
   48.86579,
   46.78445,
   47.16101,
   46.66546,
   46.71958,
   46.15359,
   46.30666,
   46.28482,
   46.13168,
   45.06736,
   45.84589,
   45.5583,
   45.23533,
   45.23533,
   45.93402,
   44.89876,
   45.24651,
   45.61375,
   44.86496,
   45.71338,
   44.7069,
   44.79729,
   45.35811,
   45.24651,
   45.0898,
   43.97701,
   44.74082,
   46.2739,
   46.01099,
   46.63296,
   46.45922,
   48.3252,
   48.26243,
   49.72652,
   51.12855,
   53.66249,
   55.6566,
   57.9478,
   61.11559,
   64.32985,
   67.00752,
   71.81795,
   74.0612,
   77.03267,
   80.5453,
   83.96406,
   85.97076,
   87.78259,
   88.35357,
   88.59228,
   87.71382,
   87.20208,
   84.69175,
   82.25115,
   78.82784,
   76.46874,
   72.30703,
   68.10362,
   64.79036,
   61.08259,
   57.37926,
   55.08251,
   53.27547,
   50.32218,
   47.63014,
   46.76284,
   45.20179,
   43.74639,
   42.38377,
   42.57434,
   41.42982,
   41.49085,
   41.07401,
   40.65283,
   39.64397,
   39.45189,
   39.28466,
   40,
   39.01298,
   39.27177,
   39.51602,
   39.52884,
   39.61841,
   38.81775,
   38.86991,
   39.38766,
   38.88294,
   38.43745,
   38.47697,
   38.42427,
   38.51644,
   38.47697,
   37.46282,
   38.09322,
   38.10652,
   37.10943,
   37.16402,
   38.47697};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(200,data_fx3001,data_fy3001,data_felx3001,data_fehx3001,data_fely3001,data_fehy3001);
   grae->SetName("data");
   grae->SetTitle("Histogram of ds_plot__D_DTF_M");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_data3001 = new TH1F("Graph_data3001","Histogram of ds_plot__D_DTF_M",200,1777.5,2047.5);
   Graph_data3001->SetMinimum(1173.502);
   Graph_data3001->SetMaximum(331601.2);
   Graph_data3001->SetDirectory(0);
   Graph_data3001->SetStats(0);
   Graph_data3001->SetLineWidth(2);
   Graph_data3001->SetMarkerStyle(20);
   Graph_data3001->GetXaxis()->SetNdivisions(505);
   Graph_data3001->GetXaxis()->SetLabelFont(133);
   Graph_data3001->GetXaxis()->SetLabelOffset(0.01);
   Graph_data3001->GetXaxis()->SetLabelSize(30);
   Graph_data3001->GetXaxis()->SetTitleSize(36);
   Graph_data3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_data3001->GetXaxis()->SetTitleFont(133);
   Graph_data3001->GetYaxis()->SetLabelFont(133);
   Graph_data3001->GetYaxis()->SetLabelOffset(0.01);
   Graph_data3001->GetYaxis()->SetLabelSize(30);
   Graph_data3001->GetYaxis()->SetTitleSize(36);
   Graph_data3001->GetYaxis()->SetTitleOffset(0.95);
   Graph_data3001->GetYaxis()->SetTitleFont(133);
   Graph_data3001->GetZaxis()->SetLabelFont(133);
   Graph_data3001->GetZaxis()->SetLabelSize(30);
   Graph_data3001->GetZaxis()->SetTitleSize(36);
   Graph_data3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_data3001->GetZaxis()->SetTitleFont(133);
   grae->SetHistogram(Graph_data3001);
   
   grae->Draw("p");
   
   Double_t total_fx1[223] = {
   1798.875,
   1798.875,
   1800,
   1801.125,
   1802.25,
   1803.375,
   1804.5,
   1805.625,
   1806.75,
   1807.875,
   1809,
   1810.125,
   1811.25,
   1812.375,
   1813.5,
   1814.625,
   1815.75,
   1816.875,
   1818,
   1819.125,
   1820.25,
   1821.375,
   1822.5,
   1823.625,
   1824.75,
   1825.875,
   1827,
   1828.125,
   1829.25,
   1830.375,
   1831.5,
   1832.625,
   1833.75,
   1834.875,
   1836,
   1837.125,
   1838.25,
   1839.375,
   1840.5,
   1841.625,
   1842.75,
   1843.875,
   1845,
   1846.125,
   1847.25,
   1848.375,
   1849.5,
   1850.625,
   1851.75,
   1852.875,
   1854,
   1855.125,
   1856.25,
   1856.812,
   1857.375,
   1857.938,
   1858.5,
   1859.062,
   1859.625,
   1860.188,
   1860.75,
   1861.875,
   1863,
   1864.125,
   1865.25,
   1866.375,
   1866.938,
   1867.5,
   1868.062,
   1868.625,
   1869.188,
   1869.75,
   1870.312,
   1870.875,
   1871.438,
   1872,
   1872.562,
   1873.125,
   1873.688,
   1874.25,
   1874.812,
   1875.375,
   1875.938,
   1876.5,
   1877.625,
   1878.75,
   1879.875,
   1881,
   1881.562,
   1882.125,
   1882.688,
   1883.25,
   1883.812,
   1884.375,
   1884.938,
   1885.5,
   1886.625,
   1887.75,
   1888.875,
   1890,
   1891.125,
   1892.25,
   1893.375,
   1894.5,
   1895.625,
   1896.75,
   1897.875,
   1899,
   1900.125,
   1901.25,
   1902.375,
   1903.5,
   1904.625,
   1905.75,
   1906.875,
   1908,
   1909.125,
   1910.25,
   1911.375,
   1912.5,
   1913.625,
   1914.75,
   1915.875,
   1917,
   1918.125,
   1919.25,
   1920.375,
   1921.5,
   1922.625,
   1923.75,
   1924.875,
   1926,
   1927.125,
   1928.25,
   1929.375,
   1930.5,
   1931.625,
   1932.75,
   1933.875,
   1935,
   1936.125,
   1937.25,
   1938.375,
   1939.5,
   1940.625,
   1941.75,
   1942.875,
   1944,
   1945.125,
   1946.25,
   1947.375,
   1948.5,
   1949.625,
   1950.75,
   1951.875,
   1953,
   1954.125,
   1955.25,
   1956.375,
   1957.5,
   1958.625,
   1959.75,
   1960.875,
   1962,
   1963.125,
   1964.25,
   1965.375,
   1966.5,
   1967.625,
   1968.75,
   1969.875,
   1971,
   1972.125,
   1973.25,
   1974.375,
   1975.5,
   1976.625,
   1977.75,
   1978.875,
   1980,
   1981.125,
   1982.25,
   1983.375,
   1984.5,
   1985.625,
   1986.75,
   1987.875,
   1989,
   1990.125,
   1991.25,
   1992.375,
   1993.5,
   1994.625,
   1995.75,
   1996.875,
   1998,
   1999.125,
   2000.25,
   2001.375,
   2002.5,
   2003.625,
   2004.75,
   2005.875,
   2007,
   2008.125,
   2009.25,
   2010.375,
   2011.5,
   2012.625,
   2013.75,
   2014.875,
   2016,
   2017.125,
   2018.25,
   2019.375,
   2020.5,
   2021.625,
   2022.75,
   2023.875,
   2025,
   2025,
   2026.125,
   2026.125};
   Double_t total_fy1[223] = {
   0,
   4360.362,
   4360.362,
   4325.621,
   4291.633,
   4258.44,
   4226.089,
   4194.639,
   4164.157,
   4134.726,
   4106.442,
   4079.418,
   4053.79,
   4029.717,
   4007.389,
   3987.031,
   3968.907,
   3953.334,
   3940.684,
   3931.401,
   3926.014,
   3925.15,
   3929.555,
   3940.12,
   3957.906,
   3984.182,
   4020.463,
   4068.561,
   4130.646,
   4209.316,
   4307.691,
   4429.509,
   4579.264,
   4762.355,
   4985.282,
   5255.879,
   5583.619,
   5980.001,
   6459.076,
   7038.17,
   7738.908,
   8588.695,
   9622.824,
   10887.48,
   12443.83,
   14373.41,
   16784.74,
   19820.77,
   23666.15,
   28552.64,
   34760.11,
   42609.98,
   52447.76,
   58219.34,
   64612.03,
   71659.57,
   79388.86,
   87817.88,
   96953.58,
   106789.8,
   117305.1,
   140202.4,
   165114.5,
   191197.9,
   217312.6,
   242083.6,
   253497.1,
   264009,
   273435.6,
   281605,
   288361.7,
   293572.6,
   297131,
   298960.5,
   299018.4,
   297296.9,
   293824.5,
   288664.8,
   281915,
   273702.2,
   264180,
   253522.7,
   241919.7,
   229569.8,
   203432.5,
   176656.8,
   150588.3,
   126268.4,
   114994.5,
   104391,
   94492.64,
   85316.18,
   76863.01,
   69121.34,
   62068.72,
   55674.41,
   44709.39,
   35893.14,
   28876.88,
   23330.54,
   18962.06,
   15525.13,
   12818.96,
   10683.83,
   8994.623,
   7654.204,
   6587.377,
   5735.884,
   5054.43,
   4507.638,
   4067.75,
   3712.898,
   3425.793,
   3192.74,
   3002.867,
   2847.535,
   2719.871,
   2614.404,
   2526.773,
   2453.5,
   2391.805,
   2339.468,
   2294.711,
   2256.109,
   2222.515,
   2193.011,
   2166.854,
   2143.449,
   2122.312,
   2103.057,
   2085.371,
   2069.005,
   2053.762,
   2039.491,
   2026.082,
   2013.462,
   2001.595,
   1990.486,
   1980.185,
   1970.791,
   1962.466,
   1955.441,
   1950.037,
   1946.681,
   1945.921,
   1948.459,
   1955.171,
   1967.143,
   1985.71,
   2012.512,
   2049.556,
   2099.301,
   2164.765,
   2249.621,
   2358.291,
   2495.969,
   2668.522,
   2882.194,
   3143.041,
   3456.051,
   3823.973,
   4245.947,
   4716.156,
   5222.775,
   5747.561,
   6266.362,
   6750.694,
   7170.335,
   7496.63,
   7705.988,
   7782.947,
   7722.229,
   7529.366,
   7219.784,
   6816.562,
   6347.308,
   5840.773,
   5323.795,
   4819,
   4343.514,
   3908.649,
   3520.399,
   3180.434,
   2887.303,
   2637.595,
   2426.9,
   2250.497,
   2103.794,
   1982.549,
   1882.957,
   1801.651,
   1735.671,
   1682.422,
   1639.639,
   1605.359,
   1577.898,
   1555.83,
   1537.969,
   1523.342,
   1511.168,
   1500.829,
   1491.846,
   1483.853,
   1476.579,
   1469.821,
   1463.433,
   1457.31,
   1451.38,
   1445.592,
   1439.909,
   1434.309,
   1428.776,
   1423.299,
   1417.871,
   1412.487,
   1407.144,
   1401.84,
   1396.574,
   1391.345,
   1386.151,
   1386.151,
   1386.151,
   0};
   TGraph *graph = new TGraph(223,total_fx1,total_fy1);
   graph->SetName("total");
   graph->SetTitle("Projection of total");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_total1 = new TH1F("Graph_total1","Projection of total",223,1776.15,2048.85);
   Graph_total1->SetMinimum(328.9202);
   Graph_total1->SetMaximum(328920.2);
   Graph_total1->SetDirectory(0);
   Graph_total1->SetStats(0);
   Graph_total1->SetLineWidth(2);
   Graph_total1->SetMarkerStyle(20);
   Graph_total1->GetXaxis()->SetNdivisions(505);
   Graph_total1->GetXaxis()->SetLabelFont(133);
   Graph_total1->GetXaxis()->SetLabelOffset(0.01);
   Graph_total1->GetXaxis()->SetLabelSize(30);
   Graph_total1->GetXaxis()->SetTitleSize(36);
   Graph_total1->GetXaxis()->SetTitleOffset(0.95);
   Graph_total1->GetXaxis()->SetTitleFont(133);
   Graph_total1->GetYaxis()->SetLabelFont(133);
   Graph_total1->GetYaxis()->SetLabelOffset(0.01);
   Graph_total1->GetYaxis()->SetLabelSize(30);
   Graph_total1->GetYaxis()->SetTitleSize(36);
   Graph_total1->GetYaxis()->SetTitleOffset(0.95);
   Graph_total1->GetYaxis()->SetTitleFont(133);
   Graph_total1->GetZaxis()->SetLabelFont(133);
   Graph_total1->GetZaxis()->SetLabelSize(30);
   Graph_total1->GetZaxis()->SetTitleSize(36);
   Graph_total1->GetZaxis()->SetTitleOffset(1.2);
   Graph_total1->GetZaxis()->SetTitleFont(133);
   graph->SetHistogram(Graph_total1);
   
   graph->Draw("l");
   
   Double_t bkg_fx2[206] = {
   1798.875,
   1798.875,
   1800,
   1801.125,
   1802.25,
   1803.375,
   1804.5,
   1805.625,
   1806.75,
   1807.875,
   1809,
   1810.125,
   1811.25,
   1812.375,
   1813.5,
   1814.625,
   1815.75,
   1816.875,
   1818,
   1819.125,
   1820.25,
   1821.375,
   1822.5,
   1823.625,
   1824.75,
   1825.875,
   1827,
   1828.125,
   1829.25,
   1830.375,
   1831.5,
   1832.625,
   1833.75,
   1834.875,
   1836,
   1837.125,
   1838.25,
   1839.375,
   1840.5,
   1841.625,
   1842.75,
   1843.875,
   1845,
   1846.125,
   1847.25,
   1848.375,
   1849.5,
   1850.625,
   1851.75,
   1852.875,
   1854,
   1855.125,
   1856.25,
   1857.375,
   1858.5,
   1859.625,
   1860.75,
   1861.875,
   1863,
   1864.125,
   1865.25,
   1866.375,
   1867.5,
   1868.625,
   1869.75,
   1870.875,
   1872,
   1873.125,
   1874.25,
   1875.375,
   1876.5,
   1877.625,
   1878.75,
   1879.875,
   1881,
   1882.125,
   1883.25,
   1884.375,
   1885.5,
   1886.625,
   1887.75,
   1888.875,
   1890,
   1891.125,
   1892.25,
   1893.375,
   1894.5,
   1895.625,
   1896.75,
   1897.875,
   1899,
   1900.125,
   1901.25,
   1902.375,
   1903.5,
   1904.625,
   1905.75,
   1906.875,
   1908,
   1909.125,
   1910.25,
   1911.375,
   1912.5,
   1913.625,
   1914.75,
   1915.875,
   1917,
   1918.125,
   1919.25,
   1920.375,
   1921.5,
   1922.625,
   1923.75,
   1924.875,
   1926,
   1927.125,
   1928.25,
   1929.375,
   1930.5,
   1931.625,
   1932.75,
   1933.875,
   1935,
   1936.125,
   1937.25,
   1938.375,
   1939.5,
   1940.625,
   1941.75,
   1942.875,
   1944,
   1945.125,
   1946.25,
   1947.375,
   1948.5,
   1949.625,
   1950.75,
   1951.875,
   1953,
   1954.125,
   1955.25,
   1956.375,
   1957.5,
   1958.625,
   1959.75,
   1960.875,
   1962,
   1963.125,
   1964.25,
   1965.375,
   1966.5,
   1967.625,
   1968.75,
   1969.875,
   1971,
   1972.125,
   1973.25,
   1974.375,
   1975.5,
   1976.625,
   1977.75,
   1978.875,
   1980,
   1981.125,
   1982.25,
   1983.375,
   1984.5,
   1985.625,
   1986.75,
   1987.875,
   1989,
   1990.125,
   1991.25,
   1992.375,
   1993.5,
   1994.625,
   1995.75,
   1996.875,
   1998,
   1999.125,
   2000.25,
   2001.375,
   2002.5,
   2003.625,
   2004.75,
   2005.875,
   2007,
   2008.125,
   2009.25,
   2010.375,
   2011.5,
   2012.625,
   2013.75,
   2014.875,
   2016,
   2017.125,
   2018.25,
   2019.375,
   2020.5,
   2021.625,
   2022.75,
   2023.875,
   2025,
   2025,
   2026.125,
   2026.125};
   Double_t bkg_fy2[206] = {
   0,
   4345.418,
   4345.418,
   4308.631,
   4272.298,
   4236.413,
   4200.969,
   4165.961,
   4131.383,
   4097.228,
   4063.491,
   4030.166,
   3997.247,
   3964.729,
   3932.607,
   3900.875,
   3869.527,
   3838.559,
   3807.965,
   3777.74,
   3747.879,
   3718.377,
   3689.229,
   3660.431,
   3631.977,
   3603.863,
   3576.085,
   3548.637,
   3521.515,
   3494.715,
   3468.232,
   3442.062,
   3416.201,
   3390.645,
   3365.389,
   3340.429,
   3315.762,
   3291.383,
   3267.289,
   3243.475,
   3219.938,
   3196.674,
   3173.679,
   3150.95,
   3128.483,
   3106.275,
   3084.321,
   3062.62,
   3041.166,
   3019.958,
   2998.991,
   2978.262,
   2957.769,
   2937.507,
   2917.474,
   2897.667,
   2878.083,
   2858.718,
   2839.571,
   2820.637,
   2801.914,
   2783.399,
   2765.089,
   2746.982,
   2729.075,
   2711.366,
   2693.851,
   2676.528,
   2659.394,
   2642.447,
   2625.685,
   2609.104,
   2592.704,
   2576.48,
   2560.431,
   2544.554,
   2528.848,
   2513.31,
   2497.937,
   2482.728,
   2467.68,
   2452.791,
   2438.06,
   2423.483,
   2409.06,
   2394.787,
   2380.663,
   2366.687,
   2352.855,
   2339.166,
   2325.619,
   2312.211,
   2298.941,
   2285.807,
   2272.806,
   2259.938,
   2247.2,
   2234.591,
   2222.11,
   2209.753,
   2197.521,
   2185.41,
   2173.421,
   2161.55,
   2149.797,
   2138.16,
   2126.637,
   2115.227,
   2103.929,
   2092.741,
   2081.662,
   2070.69,
   2059.824,
   2049.062,
   2038.403,
   2027.847,
   2017.39,
   2007.033,
   1996.774,
   1986.612,
   1976.545,
   1966.573,
   1956.693,
   1946.906,
   1937.209,
   1927.602,
   1918.083,
   1908.651,
   1899.306,
   1890.045,
   1880.869,
   1871.775,
   1862.764,
   1853.833,
   1844.983,
   1836.211,
   1827.516,
   1818.899,
   1810.358,
   1801.892,
   1793.499,
   1785.18,
   1776.933,
   1768.757,
   1760.652,
   1752.616,
   1744.649,
   1736.75,
   1728.918,
   1721.152,
   1713.451,
   1705.815,
   1698.242,
   1690.733,
   1683.285,
   1675.899,
   1668.574,
   1661.309,
   1654.103,
   1646.955,
   1639.865,
   1632.833,
   1625.856,
   1618.936,
   1612.07,
   1605.259,
   1598.501,
   1591.797,
   1585.144,
   1578.544,
   1571.995,
   1565.497,
   1559.048,
   1552.649,
   1546.298,
   1539.996,
   1533.742,
   1527.534,
   1521.373,
   1515.258,
   1509.189,
   1503.164,
   1497.184,
   1491.248,
   1485.355,
   1479.504,
   1473.697,
   1467.931,
   1462.206,
   1456.522,
   1450.879,
   1445.276,
   1439.712,
   1434.187,
   1428.701,
   1423.253,
   1417.843,
   1412.47,
   1407.134,
   1401.834,
   1396.57,
   1391.342,
   1386.15,
   1386.15,
   1386.15,
   0};
   graph = new TGraph(206,bkg_fx2,bkg_fy2);
   graph->SetName("bkg");
   graph->SetTitle("Projection of total");
   graph->SetFillStyle(1000);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_bkg2 = new TH1F("Graph_bkg2","Projection of total",206,1776.15,2048.85);
   Graph_bkg2->SetMinimum(4.77996);
   Graph_bkg2->SetMaximum(4779.96);
   Graph_bkg2->SetDirectory(0);
   Graph_bkg2->SetStats(0);
   Graph_bkg2->SetLineWidth(2);
   Graph_bkg2->SetMarkerStyle(20);
   Graph_bkg2->GetXaxis()->SetNdivisions(505);
   Graph_bkg2->GetXaxis()->SetLabelFont(133);
   Graph_bkg2->GetXaxis()->SetLabelOffset(0.01);
   Graph_bkg2->GetXaxis()->SetLabelSize(30);
   Graph_bkg2->GetXaxis()->SetTitleSize(36);
   Graph_bkg2->GetXaxis()->SetTitleOffset(0.95);
   Graph_bkg2->GetXaxis()->SetTitleFont(133);
   Graph_bkg2->GetYaxis()->SetLabelFont(133);
   Graph_bkg2->GetYaxis()->SetLabelOffset(0.01);
   Graph_bkg2->GetYaxis()->SetLabelSize(30);
   Graph_bkg2->GetYaxis()->SetTitleSize(36);
   Graph_bkg2->GetYaxis()->SetTitleOffset(0.95);
   Graph_bkg2->GetYaxis()->SetTitleFont(133);
   Graph_bkg2->GetZaxis()->SetLabelFont(133);
   Graph_bkg2->GetZaxis()->SetLabelSize(30);
   Graph_bkg2->GetZaxis()->SetTitleSize(36);
   Graph_bkg2->GetZaxis()->SetTitleOffset(1.2);
   Graph_bkg2->GetZaxis()->SetTitleFont(133);
   graph->SetHistogram(Graph_bkg2);
   
   graph->Draw("l");
   
   Double_t D2KS0H_fx3[223] = {
   1798.875,
   1798.875,
   1800,
   1801.125,
   1802.25,
   1803.375,
   1804.5,
   1805.625,
   1806.75,
   1807.875,
   1809,
   1810.125,
   1811.25,
   1812.375,
   1813.5,
   1814.625,
   1815.75,
   1816.875,
   1818,
   1819.125,
   1820.25,
   1821.375,
   1822.5,
   1823.625,
   1824.75,
   1825.875,
   1827,
   1828.125,
   1829.25,
   1830.375,
   1831.5,
   1832.625,
   1833.75,
   1834.875,
   1836,
   1837.125,
   1838.25,
   1839.375,
   1840.5,
   1841.625,
   1842.75,
   1843.875,
   1845,
   1846.125,
   1847.25,
   1848.375,
   1849.5,
   1850.625,
   1851.75,
   1852.875,
   1854,
   1855.125,
   1856.25,
   1856.812,
   1857.375,
   1857.938,
   1858.5,
   1859.062,
   1859.625,
   1860.188,
   1860.75,
   1861.875,
   1863,
   1864.125,
   1865.25,
   1866.375,
   1866.938,
   1867.5,
   1868.062,
   1868.625,
   1869.188,
   1869.75,
   1870.312,
   1870.875,
   1871.438,
   1872,
   1872.562,
   1873.125,
   1873.688,
   1874.25,
   1874.812,
   1875.375,
   1875.938,
   1876.5,
   1877.625,
   1878.75,
   1879.875,
   1881,
   1881.562,
   1882.125,
   1882.688,
   1883.25,
   1883.812,
   1884.375,
   1884.938,
   1885.5,
   1886.625,
   1887.75,
   1888.875,
   1890,
   1891.125,
   1892.25,
   1893.375,
   1894.5,
   1895.625,
   1896.75,
   1897.875,
   1899,
   1900.125,
   1901.25,
   1902.375,
   1903.5,
   1904.625,
   1905.75,
   1906.875,
   1908,
   1909.125,
   1910.25,
   1911.375,
   1912.5,
   1913.625,
   1914.75,
   1915.875,
   1917,
   1918.125,
   1919.25,
   1920.375,
   1921.5,
   1922.625,
   1923.75,
   1924.875,
   1926,
   1927.125,
   1928.25,
   1929.375,
   1930.5,
   1931.625,
   1932.75,
   1933.875,
   1935,
   1936.125,
   1937.25,
   1938.375,
   1939.5,
   1940.625,
   1941.75,
   1942.875,
   1944,
   1945.125,
   1946.25,
   1947.375,
   1948.5,
   1949.625,
   1950.75,
   1951.875,
   1953,
   1954.125,
   1955.25,
   1956.375,
   1957.5,
   1958.625,
   1959.75,
   1960.875,
   1962,
   1963.125,
   1964.25,
   1965.375,
   1966.5,
   1967.625,
   1968.75,
   1969.875,
   1971,
   1972.125,
   1973.25,
   1974.375,
   1975.5,
   1976.625,
   1977.75,
   1978.875,
   1980,
   1981.125,
   1982.25,
   1983.375,
   1984.5,
   1985.625,
   1986.75,
   1987.875,
   1989,
   1990.125,
   1991.25,
   1992.375,
   1993.5,
   1994.625,
   1995.75,
   1996.875,
   1998,
   1999.125,
   2000.25,
   2001.375,
   2002.5,
   2003.625,
   2004.75,
   2005.875,
   2007,
   2008.125,
   2009.25,
   2010.375,
   2011.5,
   2012.625,
   2013.75,
   2014.875,
   2016,
   2017.125,
   2018.25,
   2019.375,
   2020.5,
   2021.625,
   2022.75,
   2023.875,
   2025,
   2025,
   2026.125,
   2026.125};
   Double_t D2KS0H_fy3[223] = {
   0,
   14.94388,
   14.94388,
   16.98944,
   19.33471,
   22.02653,
   25.1195,
   28.67736,
   32.77463,
   37.49847,
   42.95104,
   49.25214,
   56.5425,
   64.98757,
   74.78219,
   86.15598,
   99.38002,
   114.7746,
   132.7187,
   153.6614,
   178.1352,
   206.7725,
   240.3252,
   279.6884,
   325.9288,
   380.3189,
   444.3784,
   519.9243,
   609.1306,
   714.6016,
   839.4586,
   987.4466,
   1163.062,
   1371.71,
   1619.893,
   1915.45,
   2267.857,
   2688.618,
   3191.788,
   3794.695,
   4518.971,
   5392.021,
   6449.146,
   7736.528,
   9315.344,
   11267.13,
   13700.42,
   16758.15,
   20624.98,
   25532.68,
   31761.12,
   39631.72,
   49489.99,
   55271.73,
   61674.52,
   68732.11,
   76471.39,
   84910.34,
   94055.91,
   103901.9,
   114427,
   137343.7,
   162274.9,
   188377.3,
   214510.7,
   239300.2,
   250722.9,
   261243.9,
   270679.6,
   278858,
   285623.7,
   290843.6,
   294410.8,
   296249.2,
   296315.8,
   294603.1,
   291139.4,
   285988.3,
   279247,
   271042.8,
   261529.1,
   250880.2,
   239285.7,
   226944.1,
   200823.4,
   174064.1,
   148011.8,
   123707.9,
   112442,
   101846.5,
   91955.96,
   82787.33,
   74341.95,
   66608.03,
   59563.12,
   53176.48,
   42226.66,
   33425.46,
   26424.09,
   20892.48,
   16538.58,
   13116.07,
   10424.17,
   8303.165,
   6627.936,
   5301.349,
   4248.211,
   3410.265,
   2742.218,
   2208.697,
   1781.944,
   1440.091,
   1165.855,
   945.5393,
   768.2752,
   625.425,
   510.1179,
   416.8834,
   341.3624,
   280.0778,
   230.253,
   189.6684,
   156.5469,
   129.464,
   107.2759,
   89.06271,
   74.08349,
   61.74033,
   51.54993,
   43.12089,
   36.13569,
   30.33628,
   25.51253,
   21.49303,
   18.13772,
   15.33191,
   12.98153,
   11.0093,
   9.351583,
   7.955917,
   6.778962,
   5.784851,
   4.943853,
   4.231281,
   3.626603,
   3.112711,
   2.67533,
   2.30253,
   1.984321,
   1.712329,
   1.47952,
   1.279981,
   1.108728,
   0.9615606,
   0.8349275,
   0.7258259,
   0.6317118,
   0.5504271,
   0.4801385,
   0.4192865,
   0.3665429,
   0.3207751,
   0.2810157,
   0.2464378,
   0.2163333,
   0.1900954,
   0.1672034,
   0.1472099,
   0.1297301,
   0.1144326,
   0.1010316,
   0.08928072,
   0.0789668,
   0.0699056,
   0.06193757,
   0.05492441,
   0.04874612,
   0.0432985,
   0.03849092,
   0.03424453,
   0.03049063,
   0.02716934,
   0.02422838,
   0.02162207,
   0.01931049,
   0.01725869,
   0.01543605,
   0.01381574,
   0.01237421,
   0.01109078,
   0.009947258,
   0.008927661,
   0.008017907,
   0.007205587,
   0.006479761,
   0.005830774,
   0.005250098,
   0.004730193,
   0.004264392,
   0.003846793,
   0.003472167,
   0.003135877,
   0.002833811,
   0.002562318,
   0.002318154,
   0.002098436,
   0.001900598,
   0.001722356,
   0.001561675,
   0.001416743,
   0.001285941,
   0.001167825,
   0.001061106,
   0.000964631,
   0.0008773698,
   0.0007984001,
   0.0007268961,
   0.0006621182,
   0.0006034035,
   0.0005501571,
   0.0005501571,
   0.0005501571,
   0};
   graph = new TGraph(223,D2KS0H_fx3,D2KS0H_fy3);
   graph->SetName("D2KS0H");
   graph->SetTitle("Projection of total");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_D2KS0H3 = new TH1F("Graph_D2KS0H3","Projection of total",223,1776.15,2048.85);
   Graph_D2KS0H3->SetMinimum(325.9474);
   Graph_D2KS0H3->SetMaximum(325947.4);
   Graph_D2KS0H3->SetDirectory(0);
   Graph_D2KS0H3->SetStats(0);
   Graph_D2KS0H3->SetLineWidth(2);
   Graph_D2KS0H3->SetMarkerStyle(20);
   Graph_D2KS0H3->GetXaxis()->SetNdivisions(505);
   Graph_D2KS0H3->GetXaxis()->SetLabelFont(133);
   Graph_D2KS0H3->GetXaxis()->SetLabelOffset(0.01);
   Graph_D2KS0H3->GetXaxis()->SetLabelSize(30);
   Graph_D2KS0H3->GetXaxis()->SetTitleSize(36);
   Graph_D2KS0H3->GetXaxis()->SetTitleOffset(0.95);
   Graph_D2KS0H3->GetXaxis()->SetTitleFont(133);
   Graph_D2KS0H3->GetYaxis()->SetLabelFont(133);
   Graph_D2KS0H3->GetYaxis()->SetLabelOffset(0.01);
   Graph_D2KS0H3->GetYaxis()->SetLabelSize(30);
   Graph_D2KS0H3->GetYaxis()->SetTitleSize(36);
   Graph_D2KS0H3->GetYaxis()->SetTitleOffset(0.95);
   Graph_D2KS0H3->GetYaxis()->SetTitleFont(133);
   Graph_D2KS0H3->GetZaxis()->SetLabelFont(133);
   Graph_D2KS0H3->GetZaxis()->SetLabelSize(30);
   Graph_D2KS0H3->GetZaxis()->SetTitleSize(36);
   Graph_D2KS0H3->GetZaxis()->SetTitleOffset(1.2);
   Graph_D2KS0H3->GetZaxis()->SetTitleFont(133);
   graph->SetHistogram(Graph_D2KS0H3);
   
   graph->Draw("l");
   
   Double_t Ds2KS0H_fx4[220] = {
   1798.875,
   1798.875,
   1800,
   1801.125,
   1802.25,
   1803.375,
   1804.5,
   1805.625,
   1806.75,
   1807.875,
   1809,
   1810.125,
   1811.25,
   1812.375,
   1813.5,
   1814.625,
   1815.75,
   1816.875,
   1818,
   1819.125,
   1820.25,
   1821.375,
   1822.5,
   1823.625,
   1824.75,
   1825.875,
   1827,
   1828.125,
   1829.25,
   1830.375,
   1831.5,
   1832.625,
   1833.75,
   1834.875,
   1836,
   1837.125,
   1838.25,
   1839.375,
   1840.5,
   1841.625,
   1842.75,
   1843.875,
   1845,
   1846.125,
   1847.25,
   1848.375,
   1849.5,
   1850.625,
   1851.75,
   1852.875,
   1854,
   1855.125,
   1856.25,
   1857.375,
   1858.5,
   1859.625,
   1860.75,
   1861.875,
   1863,
   1864.125,
   1865.25,
   1866.375,
   1867.5,
   1868.625,
   1869.75,
   1870.875,
   1872,
   1873.125,
   1874.25,
   1875.375,
   1876.5,
   1877.625,
   1878.75,
   1879.875,
   1881,
   1882.125,
   1883.25,
   1884.375,
   1885.5,
   1886.625,
   1887.75,
   1888.875,
   1890,
   1891.125,
   1892.25,
   1893.375,
   1894.5,
   1895.625,
   1896.75,
   1897.875,
   1899,
   1900.125,
   1901.25,
   1902.375,
   1903.5,
   1904.625,
   1905.75,
   1906.875,
   1908,
   1909.125,
   1910.25,
   1911.375,
   1912.5,
   1913.625,
   1914.75,
   1915.875,
   1917,
   1918.125,
   1919.25,
   1920.375,
   1921.5,
   1922.625,
   1923.75,
   1924.875,
   1926,
   1927.125,
   1928.25,
   1929.375,
   1930.5,
   1931.625,
   1932.75,
   1933.875,
   1935,
   1936.125,
   1937.25,
   1938.375,
   1939.5,
   1940.625,
   1941.75,
   1942.875,
   1944,
   1945.125,
   1946.25,
   1947.375,
   1948.5,
   1949.625,
   1950.75,
   1951.875,
   1953,
   1954.125,
   1955.25,
   1955.812,
   1956.375,
   1956.938,
   1957.5,
   1958.062,
   1958.625,
   1959.188,
   1959.75,
   1960.875,
   1962,
   1963.125,
   1964.25,
   1964.812,
   1965.375,
   1965.938,
   1966.5,
   1967.062,
   1967.625,
   1968.188,
   1968.75,
   1969.312,
   1969.875,
   1970.438,
   1971,
   1971.562,
   1972.125,
   1972.688,
   1973.25,
   1973.812,
   1974.375,
   1974.938,
   1975.5,
   1976.625,
   1977.75,
   1978.875,
   1980,
   1981.125,
   1982.25,
   1983.375,
   1984.5,
   1985.625,
   1986.75,
   1987.875,
   1989,
   1990.125,
   1991.25,
   1992.375,
   1993.5,
   1994.625,
   1995.75,
   1996.875,
   1998,
   1999.125,
   2000.25,
   2001.375,
   2002.5,
   2003.625,
   2004.75,
   2005.875,
   2007,
   2008.125,
   2009.25,
   2010.375,
   2011.5,
   2012.625,
   2013.75,
   2014.875,
   2016,
   2017.125,
   2018.25,
   2019.375,
   2020.5,
   2021.625,
   2022.75,
   2023.875,
   2025,
   2025,
   2026.125,
   2026.125};
   Double_t Ds2KS0H_fy4[220] = {
   0,
   1.093386e-28,
   1.093386e-28,
   1.950268e-28,
   3.481089e-28,
   6.217735e-28,
   1.111327e-27,
   1.987652e-27,
   3.557322e-27,
   6.370692e-27,
   1.141632e-26,
   2.047091e-26,
   3.67295e-26,
   6.594091e-26,
   1.184546e-25,
   2.129123e-25,
   3.829095e-25,
   6.89021e-25,
   1.24052e-24,
   2.234625e-24,
   4.027435e-24,
   7.262216e-24,
   1.310147e-23,
   2.36469e-23,
   4.269969e-23,
   7.71373e-23,
   1.394074e-22,
   2.520467e-22,
   4.558711e-22,
   8.248231e-22,
   1.492893e-21,
   2.702942e-21,
   4.895263e-21,
   8.868233e-21,
   1.606979e-20,
   2.912632e-20,
   5.280227e-20,
   9.574162e-20,
   1.736277e-19,
   3.14917e-19,
   5.71242e-19,
   1.036285e-18,
   1.880013e-18,
   3.410767e-18,
   6.18785e-18,
   1.122562e-17,
   2.036336e-17,
   3.69354e-17,
   6.698466e-17,
   1.214595e-16,
   2.201891e-16,
   3.990721e-16,
   7.23072e-16,
   1.309691e-15,
   2.371348e-15,
   4.291829e-15,
   7.764102e-15,
   1.403854e-14,
   2.536966e-14,
   4.581928e-14,
   8.269923e-14,
   1.491599e-13,
   2.688298e-13,
   4.841212e-13,
   8.710797e-13,
   1.5659e-12,
   2.812206e-12,
   5.045228e-12,
   9.041447e-12,
   1.618418e-11,
   2.893414e-11,
   5.166161e-11,
   9.211546e-11,
   1.640111e-10,
   2.915801e-10,
   5.175517e-10,
   9.17121e-10,
   1.62234e-09,
   2.864598e-09,
   5.048417e-09,
   8.8793e-09,
   1.558459e-08,
   2.729387e-08,
   4.769218e-08,
   8.313797e-08,
   1.445702e-07,
   2.507498e-07,
   4.337505e-07,
   7.482209e-07,
   1.286953e-06,
   2.206932e-06,
   3.772757e-06,
   6.428665e-06,
   1.091747e-05,
   1.8476e-05,
   3.115473e-05,
   5.23375e-05,
   8.758246e-05,
   0.0001459745,
   0.0002422882,
   0.0004004244,
   0.0006588382,
   0.001079051,
   0.001758914,
   0.002853114,
   0.004604649,
   0.007392766,
   0.01180536,
   0.01874737,
   0.02960169,
   0.0464657,
   0.07249563,
   0.1124027,
   0.1731604,
   0.2650009,
   0.4028022,
   0.607995,
   0.9111482,
   1.355424,
   2.001127,
   2.931587,
   4.260655,
   6.142043,
   8.78078,
   12.44694,
   17.49179,
   24.36651,
   33.64355,
   46.04097,
   62.45061,
   83.97144,
   111.9507,
   148.036,
   194.2428,
   253.0389,
   327.4454,
   421.1426,
   538.5566,
   684.8851,
   865.9986,
   1088.144,
   1216.527,
   1357.381,
   1511.29,
   1678.699,
   1859.873,
   2054.849,
   2263.398,
   2484.974,
   2963.258,
   3477.879,
   4010.595,
   4537.255,
   4789.517,
   5029.375,
   5253.02,
   5456.737,
   5637.021,
   5790.686,
   5914.971,
   6007.631,
   6067.013,
   6092.113,
   6082.606,
   6038.855,
   5961.894,
   5853.388,
   5715.565,
   5551.14,
   5363.219,
   5155.191,
   4930.623,
   4693.15,
   4193.769,
   3683.886,
   3186.129,
   2717.624,
   2289.683,
   1908.302,
   1575.151,
   1288.78,
   1045.779,
   841.7384,
   671.9379,
   531.7854,
   417.0403,
   323.8979,
   248.9922,
   189.3635,
   142.4175,
   105.8898,
   77.81797,
   56.51836,
   40.56642,
   28.77544,
   20.1738,
   13.98019,
   9.577657,
   6.487798,
   4.346146,
   2.879803,
   1.88781,
   1.224558,
   0.7861707,
   0.4996458,
   0.3144191,
   0.1959524,
   0.1209712,
   0.07399427,
   0.04485327,
   0.02695042,
   0.0160549,
   0.009484526,
   0.005557562,
   0.003230786,
   0.001863722,
   0.001067079,
   0.001067079,
   0.001067079,
   0};
   graph = new TGraph(220,Ds2KS0H_fx4,Ds2KS0H_fy4);
   graph->SetName("Ds2KS0H");
   graph->SetTitle("Projection of total");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#666666");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Ds2KS0H4 = new TH1F("Graph_Ds2KS0H4","Projection of total",220,1776.15,2048.85);
   Graph_Ds2KS0H4->SetMinimum(6.701324);
   Graph_Ds2KS0H4->SetMaximum(6701.324);
   Graph_Ds2KS0H4->SetDirectory(0);
   Graph_Ds2KS0H4->SetStats(0);
   Graph_Ds2KS0H4->SetLineWidth(2);
   Graph_Ds2KS0H4->SetMarkerStyle(20);
   Graph_Ds2KS0H4->GetXaxis()->SetNdivisions(505);
   Graph_Ds2KS0H4->GetXaxis()->SetLabelFont(133);
   Graph_Ds2KS0H4->GetXaxis()->SetLabelOffset(0.01);
   Graph_Ds2KS0H4->GetXaxis()->SetLabelSize(30);
   Graph_Ds2KS0H4->GetXaxis()->SetTitleSize(36);
   Graph_Ds2KS0H4->GetXaxis()->SetTitleOffset(0.95);
   Graph_Ds2KS0H4->GetXaxis()->SetTitleFont(133);
   Graph_Ds2KS0H4->GetYaxis()->SetLabelFont(133);
   Graph_Ds2KS0H4->GetYaxis()->SetLabelOffset(0.01);
   Graph_Ds2KS0H4->GetYaxis()->SetLabelSize(30);
   Graph_Ds2KS0H4->GetYaxis()->SetTitleSize(36);
   Graph_Ds2KS0H4->GetYaxis()->SetTitleOffset(0.95);
   Graph_Ds2KS0H4->GetYaxis()->SetTitleFont(133);
   Graph_Ds2KS0H4->GetZaxis()->SetLabelFont(133);
   Graph_Ds2KS0H4->GetZaxis()->SetLabelSize(30);
   Graph_Ds2KS0H4->GetZaxis()->SetTitleSize(36);
   Graph_Ds2KS0H4->GetZaxis()->SetTitleOffset(1.2);
   Graph_Ds2KS0H4->GetZaxis()->SetTitleFont(133);
   graph->SetHistogram(Graph_Ds2KS0H4);
   
   graph->Draw("l");
   
   Double_t total_Norm[D_DTF_M]_fx5[223] = {
   1798.875,
   1798.875,
   1800,
   1801.125,
   1802.25,
   1803.375,
   1804.5,
   1805.625,
   1806.75,
   1807.875,
   1809,
   1810.125,
   1811.25,
   1812.375,
   1813.5,
   1814.625,
   1815.75,
   1816.875,
   1818,
   1819.125,
   1820.25,
   1821.375,
   1822.5,
   1823.625,
   1824.75,
   1825.875,
   1827,
   1828.125,
   1829.25,
   1830.375,
   1831.5,
   1832.625,
   1833.75,
   1834.875,
   1836,
   1837.125,
   1838.25,
   1839.375,
   1840.5,
   1841.625,
   1842.75,
   1843.875,
   1845,
   1846.125,
   1847.25,
   1848.375,
   1849.5,
   1850.625,
   1851.75,
   1852.875,
   1854,
   1855.125,
   1856.25,
   1856.812,
   1857.375,
   1857.938,
   1858.5,
   1859.062,
   1859.625,
   1860.188,
   1860.75,
   1861.875,
   1863,
   1864.125,
   1865.25,
   1866.375,
   1866.938,
   1867.5,
   1868.062,
   1868.625,
   1869.188,
   1869.75,
   1870.312,
   1870.875,
   1871.438,
   1872,
   1872.562,
   1873.125,
   1873.688,
   1874.25,
   1874.812,
   1875.375,
   1875.938,
   1876.5,
   1877.625,
   1878.75,
   1879.875,
   1881,
   1881.562,
   1882.125,
   1882.688,
   1883.25,
   1883.812,
   1884.375,
   1884.938,
   1885.5,
   1886.625,
   1887.75,
   1888.875,
   1890,
   1891.125,
   1892.25,
   1893.375,
   1894.5,
   1895.625,
   1896.75,
   1897.875,
   1899,
   1900.125,
   1901.25,
   1902.375,
   1903.5,
   1904.625,
   1905.75,
   1906.875,
   1908,
   1909.125,
   1910.25,
   1911.375,
   1912.5,
   1913.625,
   1914.75,
   1915.875,
   1917,
   1918.125,
   1919.25,
   1920.375,
   1921.5,
   1922.625,
   1923.75,
   1924.875,
   1926,
   1927.125,
   1928.25,
   1929.375,
   1930.5,
   1931.625,
   1932.75,
   1933.875,
   1935,
   1936.125,
   1937.25,
   1938.375,
   1939.5,
   1940.625,
   1941.75,
   1942.875,
   1944,
   1945.125,
   1946.25,
   1947.375,
   1948.5,
   1949.625,
   1950.75,
   1951.875,
   1953,
   1954.125,
   1955.25,
   1956.375,
   1957.5,
   1958.625,
   1959.75,
   1960.875,
   1962,
   1963.125,
   1964.25,
   1965.375,
   1966.5,
   1967.625,
   1968.75,
   1969.875,
   1971,
   1972.125,
   1973.25,
   1974.375,
   1975.5,
   1976.625,
   1977.75,
   1978.875,
   1980,
   1981.125,
   1982.25,
   1983.375,
   1984.5,
   1985.625,
   1986.75,
   1987.875,
   1989,
   1990.125,
   1991.25,
   1992.375,
   1993.5,
   1994.625,
   1995.75,
   1996.875,
   1998,
   1999.125,
   2000.25,
   2001.375,
   2002.5,
   2003.625,
   2004.75,
   2005.875,
   2007,
   2008.125,
   2009.25,
   2010.375,
   2011.5,
   2012.625,
   2013.75,
   2014.875,
   2016,
   2017.125,
   2018.25,
   2019.375,
   2020.5,
   2021.625,
   2022.75,
   2023.875,
   2025,
   2025,
   2026.125,
   2026.125};
   Double_t total_Norm[D_DTF_M]_fy5[223] = {
   0,
   4360.362,
   4360.362,
   4325.621,
   4291.633,
   4258.44,
   4226.089,
   4194.639,
   4164.157,
   4134.726,
   4106.442,
   4079.418,
   4053.79,
   4029.717,
   4007.389,
   3987.031,
   3968.907,
   3953.334,
   3940.684,
   3931.401,
   3926.014,
   3925.15,
   3929.555,
   3940.12,
   3957.906,
   3984.182,
   4020.463,
   4068.561,
   4130.646,
   4209.316,
   4307.691,
   4429.509,
   4579.264,
   4762.355,
   4985.282,
   5255.879,
   5583.619,
   5980.001,
   6459.076,
   7038.17,
   7738.908,
   8588.695,
   9622.824,
   10887.48,
   12443.83,
   14373.41,
   16784.74,
   19820.77,
   23666.15,
   28552.64,
   34760.11,
   42609.98,
   52447.76,
   58219.34,
   64612.03,
   71659.57,
   79388.86,
   87817.88,
   96953.58,
   106789.8,
   117305.1,
   140202.4,
   165114.5,
   191197.9,
   217312.6,
   242083.6,
   253497.1,
   264009,
   273435.6,
   281605,
   288361.7,
   293572.6,
   297131,
   298960.5,
   299018.4,
   297296.9,
   293824.5,
   288664.8,
   281915,
   273702.2,
   264180,
   253522.7,
   241919.7,
   229569.8,
   203432.5,
   176656.8,
   150588.3,
   126268.4,
   114994.5,
   104391,
   94492.64,
   85316.18,
   76863.01,
   69121.34,
   62068.72,
   55674.41,
   44709.39,
   35893.14,
   28876.88,
   23330.54,
   18962.06,
   15525.13,
   12818.96,
   10683.83,
   8994.623,
   7654.204,
   6587.377,
   5735.884,
   5054.43,
   4507.638,
   4067.75,
   3712.898,
   3425.793,
   3192.74,
   3002.867,
   2847.535,
   2719.871,
   2614.404,
   2526.773,
   2453.5,
   2391.805,
   2339.468,
   2294.711,
   2256.109,
   2222.515,
   2193.011,
   2166.854,
   2143.449,
   2122.312,
   2103.057,
   2085.371,
   2069.005,
   2053.762,
   2039.491,
   2026.082,
   2013.462,
   2001.595,
   1990.486,
   1980.185,
   1970.791,
   1962.466,
   1955.441,
   1950.037,
   1946.681,
   1945.921,
   1948.459,
   1955.171,
   1967.143,
   1985.71,
   2012.512,
   2049.556,
   2099.301,
   2164.765,
   2249.621,
   2358.291,
   2495.969,
   2668.522,
   2882.194,
   3143.041,
   3456.051,
   3823.973,
   4245.947,
   4716.156,
   5222.775,
   5747.561,
   6266.362,
   6750.694,
   7170.335,
   7496.63,
   7705.988,
   7782.947,
   7722.229,
   7529.366,
   7219.784,
   6816.562,
   6347.308,
   5840.773,
   5323.795,
   4819,
   4343.514,
   3908.649,
   3520.399,
   3180.434,
   2887.303,
   2637.595,
   2426.9,
   2250.497,
   2103.794,
   1982.549,
   1882.957,
   1801.651,
   1735.671,
   1682.422,
   1639.639,
   1605.359,
   1577.898,
   1555.83,
   1537.969,
   1523.342,
   1511.168,
   1500.829,
   1491.846,
   1483.853,
   1476.579,
   1469.821,
   1463.433,
   1457.31,
   1451.38,
   1445.592,
   1439.909,
   1434.309,
   1428.776,
   1423.299,
   1417.871,
   1412.487,
   1407.144,
   1401.84,
   1396.574,
   1391.345,
   1386.151,
   1386.151,
   1386.151,
   0};
   graph = new TGraph(223,total_Norm[D_DTF_M]_fx5,total_Norm[D_DTF_M]_fy5);
   graph->SetName("total_Norm[D_DTF_M]");
   graph->SetTitle("Projection of total");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_total_NormoBD_DTF_McB5 = new TH1F("Graph_total_NormoBD_DTF_McB5","Projection of total",223,1776.15,2048.85);
   Graph_total_NormoBD_DTF_McB5->SetMinimum(328.9202);
   Graph_total_NormoBD_DTF_McB5->SetMaximum(328920.2);
   Graph_total_NormoBD_DTF_McB5->SetDirectory(0);
   Graph_total_NormoBD_DTF_McB5->SetStats(0);
   Graph_total_NormoBD_DTF_McB5->SetLineWidth(2);
   Graph_total_NormoBD_DTF_McB5->SetMarkerStyle(20);
   Graph_total_NormoBD_DTF_McB5->GetXaxis()->SetNdivisions(505);
   Graph_total_NormoBD_DTF_McB5->GetXaxis()->SetLabelFont(133);
   Graph_total_NormoBD_DTF_McB5->GetXaxis()->SetLabelOffset(0.01);
   Graph_total_NormoBD_DTF_McB5->GetXaxis()->SetLabelSize(30);
   Graph_total_NormoBD_DTF_McB5->GetXaxis()->SetTitleSize(36);
   Graph_total_NormoBD_DTF_McB5->GetXaxis()->SetTitleOffset(0.95);
   Graph_total_NormoBD_DTF_McB5->GetXaxis()->SetTitleFont(133);
   Graph_total_NormoBD_DTF_McB5->GetYaxis()->SetLabelFont(133);
   Graph_total_NormoBD_DTF_McB5->GetYaxis()->SetLabelOffset(0.01);
   Graph_total_NormoBD_DTF_McB5->GetYaxis()->SetLabelSize(30);
   Graph_total_NormoBD_DTF_McB5->GetYaxis()->SetTitleSize(36);
   Graph_total_NormoBD_DTF_McB5->GetYaxis()->SetTitleOffset(0.95);
   Graph_total_NormoBD_DTF_McB5->GetYaxis()->SetTitleFont(133);
   Graph_total_NormoBD_DTF_McB5->GetZaxis()->SetLabelFont(133);
   Graph_total_NormoBD_DTF_McB5->GetZaxis()->SetLabelSize(30);
   Graph_total_NormoBD_DTF_McB5->GetZaxis()->SetTitleSize(36);
   Graph_total_NormoBD_DTF_McB5->GetZaxis()->SetTitleOffset(1.2);
   Graph_total_NormoBD_DTF_McB5->GetZaxis()->SetTitleFont(133);
   graph->SetHistogram(Graph_total_Norm[D_DTF_M]5);
   
   graph->Draw("l");
   
   Double_t h_ds_fx3002[200] = {
   1800.562,
   1801.688,
   1802.812,
   1803.938,
   1805.062,
   1806.188,
   1807.312,
   1808.438,
   1809.562,
   1810.688,
   1811.812,
   1812.938,
   1814.062,
   1815.188,
   1816.312,
   1817.438,
   1818.562,
   1819.688,
   1820.812,
   1821.938,
   1823.062,
   1824.188,
   1825.312,
   1826.438,
   1827.562,
   1828.688,
   1829.812,
   1830.938,
   1832.062,
   1833.188,
   1834.312,
   1835.438,
   1836.562,
   1837.688,
   1838.812,
   1839.938,
   1841.062,
   1842.188,
   1843.312,
   1844.438,
   1845.562,
   1846.688,
   1847.812,
   1848.938,
   1850.062,
   1851.188,
   1852.312,
   1853.438,
   1854.562,
   1855.688,
   1856.812,
   1857.938,
   1859.062,
   1860.188,
   1861.312,
   1862.438,
   1863.562,
   1864.688,
   1865.812,
   1866.938,
   1868.062,
   1869.188,
   1870.312,
   1871.438,
   1872.562,
   1873.688,
   1874.812,
   1875.938,
   1877.062,
   1878.188,
   1879.312,
   1880.438,
   1881.562,
   1882.688,
   1883.812,
   1884.938,
   1886.062,
   1887.188,
   1888.312,
   1889.438,
   1890.562,
   1891.688,
   1892.812,
   1893.938,
   1895.062,
   1896.188,
   1897.312,
   1898.438,
   1899.562,
   1900.688,
   1901.812,
   1902.938,
   1904.062,
   1905.188,
   1906.312,
   1907.438,
   1908.562,
   1909.688,
   1910.812,
   1911.938,
   1913.062,
   1914.188,
   1915.312,
   1916.438,
   1917.562,
   1918.688,
   1919.812,
   1920.938,
   1922.062,
   1923.188,
   1924.312,
   1925.438,
   1926.562,
   1927.688,
   1928.812,
   1929.938,
   1931.062,
   1932.188,
   1933.312,
   1934.438,
   1935.562,
   1936.688,
   1937.812,
   1938.938,
   1940.062,
   1941.188,
   1942.312,
   1943.438,
   1944.562,
   1945.688,
   1946.812,
   1947.938,
   1949.062,
   1950.188,
   1951.312,
   1952.438,
   1953.562,
   1954.688,
   1955.812,
   1956.938,
   1958.062,
   1959.188,
   1960.312,
   1961.438,
   1962.562,
   1963.688,
   1964.812,
   1965.938,
   1967.062,
   1968.188,
   1969.312,
   1970.438,
   1971.562,
   1972.688,
   1973.812,
   1974.938,
   1976.062,
   1977.188,
   1978.312,
   1979.438,
   1980.562,
   1981.688,
   1982.812,
   1983.938,
   1985.062,
   1986.188,
   1987.312,
   1988.438,
   1989.562,
   1990.688,
   1991.812,
   1992.938,
   1994.062,
   1995.188,
   1996.312,
   1997.438,
   1998.562,
   1999.688,
   2000.812,
   2001.938,
   2003.062,
   2004.188,
   2005.312,
   2006.438,
   2007.562,
   2008.688,
   2009.812,
   2010.938,
   2012.062,
   2013.188,
   2014.312,
   2015.438,
   2016.562,
   2017.688,
   2018.812,
   2019.938,
   2021.062,
   2022.188,
   2023.312,
   2024.438};
   Double_t h_ds_fy3002[200] = {
   4480,
   4302,
   4279,
   4262,
   4174,
   4104,
   4050,
   4001,
   4078,
   4003,
   3927,
   3867,
   3892,
   3901,
   3875,
   3913,
   3852,
   3814,
   4059,
   3930,
   3960,
   4111,
   3992,
   4066,
   4211,
   4227,
   4326,
   4517,
   4478,
   4673,
   4918,
   4891,
   5219,
   5598,
   5757,
   6078,
   6749,
   7224,
   7994,
   8855,
   9986,
   11415,
   13084,
   15361,
   18195,
   21270,
   25969,
   31263,
   38408,
   47715,
   58315,
   71148,
   87399,
   106534,
   128087,
   151760,
   177373,
   203766,
   229709,
   253681,
   275287,
   289340,
   298748,
   301025,
   294907,
   283318,
   264610,
   241810,
   216247,
   189211,
   162357,
   137121,
   114492,
   94550,
   76842,
   62118,
   49926,
   40147,
   31913,
   26182,
   20997,
   16989,
   13873,
   11381,
   9660,
   8223,
   7026,
   6055,
   5358,
   4844,
   4217,
   3917,
   3601,
   3332,
   3124,
   2845,
   2753,
   2612,
   2524,
   2383,
   2421,
   2348,
   2339,
   2142,
   2177,
   2131,
   2136,
   2084,
   2098,
   2096,
   2082,
   1986,
   2056,
   2030,
   2001,
   2001,
   2064,
   1971,
   2002,
   2035,
   1968,
   2044,
   1954,
   1962,
   2012,
   2002,
   1988,
   1890,
   1957,
   2095,
   2071,
   2128,
   2112,
   2287,
   2281,
   2423,
   2563,
   2826,
   3042,
   3300,
   3674,
   4074,
   4423,
   5086,
   5411,
   5857,
   6407,
   6966,
   7305,
   7618,
   7718,
   7760,
   7606,
   7517,
   7088,
   6683,
   6135,
   5771,
   5156,
   4570,
   4133,
   3670,
   3235,
   2979,
   2785,
   2482,
   2221,
   2140,
   1998,
   1870,
   1754,
   1770,
   1675,
   1680,
   1646,
   1612,
   1532,
   1517,
   1504,
   1560,
   1483,
   1503,
   1522,
   1523,
   1530,
   1468,
   1472,
   1512,
   1473,
   1439,
   1442,
   1438,
   1445,
   1442,
   1366,
   1413,
   1414,
   1340,
   1344,
   1442};
   Double_t h_ds_felx3002[200] = {
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625};
   Double_t h_ds_fely3002[200] = {
   66.43467,
   65.09154,
   64.91598,
   64.78591,
   64.10844,
   63.56442,
   63.14157,
   62.75543,
   63.36118,
   62.77124,
   62.16777,
   61.68722,
   61.8879,
   61.95999,
   61.75151,
   62.05597,
   61.5665,
   61.25961,
   63.21224,
   62.19171,
   62.43052,
   63.61903,
   62.68425,
   63.26715,
   64.39414,
   64.51731,
   65.27424,
   66.71049,
   66.41973,
   67.86117,
   69.63024,
   69.43747,
   71.74438,
   74.32145,
   75.37654,
   77.46313,
   81.65382,
   84.49559,
   88.91057,
   93.60234,
   99.43123,
   106.3422,
   113.8864,
   123.4405,
   134.3898,
   145.3432,
   160.6498,
   176.3142,
   195.4802,
   217.9382,
   240.9855,
   266.2363,
   295.1336,
   325.8958,
   357.3928,
   389.0642,
   420.657,
   450.9048,
   478.7799,
   503.1678,
   524.1782,
   537.4036,
   546.0787,
   548.1577,
   542.5536,
   531.7765,
   513.9028,
   491.2421,
   464.5239,
   434.4842,
   402.4358,
   369.7989,
   337.867,
   306.9902,
   276.7043,
   248.7353,
   222.9418,
   199.8678,
   178.1428,
   161.3093,
   144.4043,
   129.8428,
   117.2848,
   106.1829,
   97.78657,
   90.18214,
   83.32273,
   77.31549,
   72.70007,
   69.10065,
   64.44036,
   62.08794,
   59.51042,
   57.22564,
   55.39499,
   52.84088,
   51.97142,
   50.61018,
   49.74191,
   48.31854,
   48.7062,
   47.95875,
   47.86579,
   45.78445,
   46.16101,
   45.66546,
   45.71958,
   45.15359,
   45.30666,
   45.28482,
   45.13168,
   44.06736,
   44.84589,
   44.5583,
   44.23533,
   44.23533,
   44.93402,
   43.89876,
   44.24651,
   44.61375,
   43.86496,
   44.71338,
   43.7069,
   43.79729,
   44.35811,
   44.24651,
   44.0898,
   42.97701,
   43.74082,
   45.2739,
   45.01099,
   45.63296,
   45.45922,
   47.3252,
   47.26243,
   48.72652,
   50.12855,
   52.66249,
   54.6566,
   56.9478,
   60.11559,
   63.32985,
   66.00752,
   70.81795,
   73.0612,
   76.03267,
   79.5453,
   82.96406,
   84.97076,
   86.78259,
   87.35357,
   87.59228,
   86.71382,
   86.20208,
   83.69175,
   81.25115,
   77.82784,
   75.46874,
   71.30703,
   67.10362,
   63.79036,
   60.08259,
   56.37926,
   54.08251,
   52.27547,
   49.32218,
   46.63014,
   45.76284,
   44.20179,
   42.74639,
   41.38377,
   41.57434,
   40.42982,
   40.49085,
   40.07401,
   39.65283,
   38.64397,
   38.45189,
   38.28466,
   39,
   38.01298,
   38.27177,
   38.51602,
   38.52884,
   38.61841,
   37.81775,
   37.86991,
   38.38766,
   37.88294,
   37.43745,
   37.47697,
   37.42427,
   37.51644,
   37.47697,
   36.46282,
   37.09322,
   37.10652,
   36.10943,
   36.16402,
   37.47697};
   Double_t h_ds_fehx3002[200] = {
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625};
   Double_t h_ds_fehy3002[200] = {
   67.43467,
   66.09154,
   65.91598,
   65.78591,
   65.10844,
   64.56442,
   64.14157,
   63.75543,
   64.36118,
   63.77124,
   63.16777,
   62.68722,
   62.8879,
   62.95999,
   62.75151,
   63.05597,
   62.5665,
   62.25961,
   64.21224,
   63.19171,
   63.43052,
   64.61903,
   63.68425,
   64.26715,
   65.39414,
   65.51731,
   66.27424,
   67.71049,
   67.41973,
   68.86117,
   70.63024,
   70.43747,
   72.74438,
   75.32145,
   76.37654,
   78.46313,
   82.65382,
   85.49559,
   89.91057,
   94.60234,
   100.4312,
   107.3422,
   114.8864,
   124.4405,
   135.3898,
   146.3432,
   161.6498,
   177.3142,
   196.4802,
   218.9382,
   241.9855,
   267.2363,
   296.1336,
   326.8958,
   358.3928,
   390.0642,
   421.657,
   451.9048,
   479.7799,
   504.1678,
   525.1782,
   538.4036,
   547.0787,
   549.1577,
   543.5536,
   532.7765,
   514.9028,
   492.2421,
   465.5239,
   435.4842,
   403.4358,
   370.7989,
   338.867,
   307.9902,
   277.7043,
   249.7353,
   223.9418,
   200.8678,
   179.1428,
   162.3093,
   145.4043,
   130.8428,
   118.2848,
   107.1829,
   98.78657,
   91.18214,
   84.32273,
   78.31549,
   73.70007,
   70.10065,
   65.44036,
   63.08794,
   60.51042,
   58.22564,
   56.39499,
   53.84088,
   52.97142,
   51.61018,
   50.74191,
   49.31854,
   49.7062,
   48.95875,
   48.86579,
   46.78445,
   47.16101,
   46.66546,
   46.71958,
   46.15359,
   46.30666,
   46.28482,
   46.13168,
   45.06736,
   45.84589,
   45.5583,
   45.23533,
   45.23533,
   45.93402,
   44.89876,
   45.24651,
   45.61375,
   44.86496,
   45.71338,
   44.7069,
   44.79729,
   45.35811,
   45.24651,
   45.0898,
   43.97701,
   44.74082,
   46.2739,
   46.01099,
   46.63296,
   46.45922,
   48.3252,
   48.26243,
   49.72652,
   51.12855,
   53.66249,
   55.6566,
   57.9478,
   61.11559,
   64.32985,
   67.00752,
   71.81795,
   74.0612,
   77.03267,
   80.5453,
   83.96406,
   85.97076,
   87.78259,
   88.35357,
   88.59228,
   87.71382,
   87.20208,
   84.69175,
   82.25115,
   78.82784,
   76.46874,
   72.30703,
   68.10362,
   64.79036,
   61.08259,
   57.37926,
   55.08251,
   53.27547,
   50.32218,
   47.63014,
   46.76284,
   45.20179,
   43.74639,
   42.38377,
   42.57434,
   41.42982,
   41.49085,
   41.07401,
   40.65283,
   39.64397,
   39.45189,
   39.28466,
   40,
   39.01298,
   39.27177,
   39.51602,
   39.52884,
   39.61841,
   38.81775,
   38.86991,
   39.38766,
   38.88294,
   38.43745,
   38.47697,
   38.42427,
   38.51644,
   38.47697,
   37.46282,
   38.09322,
   38.10652,
   37.10943,
   37.16402,
   38.47697};
   grae = new TGraphAsymmErrors(200,h_ds_fx3002,h_ds_fy3002,h_ds_felx3002,h_ds_fehx3002,h_ds_fely3002,h_ds_fehy3002);
   grae->SetName("h_ds");
   grae->SetTitle("Histogram of ds_plot__D_DTF_M");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_ds3002 = new TH1F("Graph_h_ds3002","Histogram of ds_plot__D_DTF_M",200,1777.5,2047.5);
   Graph_h_ds3002->SetMinimum(1173.502);
   Graph_h_ds3002->SetMaximum(331601.2);
   Graph_h_ds3002->SetDirectory(0);
   Graph_h_ds3002->SetStats(0);
   Graph_h_ds3002->SetLineWidth(2);
   Graph_h_ds3002->SetMarkerStyle(20);
   Graph_h_ds3002->GetXaxis()->SetNdivisions(505);
   Graph_h_ds3002->GetXaxis()->SetLabelFont(133);
   Graph_h_ds3002->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_ds3002->GetXaxis()->SetLabelSize(30);
   Graph_h_ds3002->GetXaxis()->SetTitleSize(36);
   Graph_h_ds3002->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_ds3002->GetXaxis()->SetTitleFont(133);
   Graph_h_ds3002->GetYaxis()->SetLabelFont(133);
   Graph_h_ds3002->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_ds3002->GetYaxis()->SetLabelSize(30);
   Graph_h_ds3002->GetYaxis()->SetTitleSize(36);
   Graph_h_ds3002->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_ds3002->GetYaxis()->SetTitleFont(133);
   Graph_h_ds3002->GetZaxis()->SetLabelFont(133);
   Graph_h_ds3002->GetZaxis()->SetLabelSize(30);
   Graph_h_ds3002->GetZaxis()->SetTitleSize(36);
   Graph_h_ds3002->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_ds3002->GetZaxis()->SetTitleFont(133);
   grae->SetHistogram(Graph_h_ds3002);
   
   grae->Draw("p");
   
   TH1D *frame_6dd26a30__2 = new TH1D("frame_6dd26a30__2","A RooPlot of \"m(D)\"",200,1800,2025);
   frame_6dd26a30__2->SetBinContent(1,316652.9);
   frame_6dd26a30__2->SetMinimum(100);
   frame_6dd26a30__2->SetMaximum(1000000);
   frame_6dd26a30__2->SetEntries(1);
   frame_6dd26a30__2->SetDirectory(0);
   frame_6dd26a30__2->SetStats(0);
   frame_6dd26a30__2->SetLineWidth(2);
   frame_6dd26a30__2->SetMarkerStyle(20);
   frame_6dd26a30__2->GetXaxis()->SetTitle("#font[12]{m}(#font[12]{K}_{S}^{0}#font[12]{#pi}^{+}) [MeV/#font[12]{c}^{2}]");
   frame_6dd26a30__2->GetXaxis()->SetNdivisions(505);
   frame_6dd26a30__2->GetXaxis()->SetLabelFont(133);
   frame_6dd26a30__2->GetXaxis()->SetLabelOffset(0.01);
   frame_6dd26a30__2->GetXaxis()->SetLabelSize(30);
   frame_6dd26a30__2->GetXaxis()->SetTitleSize(36);
   frame_6dd26a30__2->GetXaxis()->SetTitleOffset(0.95);
   frame_6dd26a30__2->GetXaxis()->SetTitleFont(133);
   frame_6dd26a30__2->GetYaxis()->SetTitle("Candidates / (1.1 MeV/#it{c^{2}})");
   frame_6dd26a30__2->GetYaxis()->SetLabelFont(133);
   frame_6dd26a30__2->GetYaxis()->SetLabelOffset(0.01);
   frame_6dd26a30__2->GetYaxis()->SetLabelSize(30);
   frame_6dd26a30__2->GetYaxis()->SetTitleSize(36);
   frame_6dd26a30__2->GetYaxis()->SetTitleOffset(0.95);
   frame_6dd26a30__2->GetYaxis()->SetTitleFont(133);
   frame_6dd26a30__2->GetZaxis()->SetLabelFont(133);
   frame_6dd26a30__2->GetZaxis()->SetLabelSize(30);
   frame_6dd26a30__2->GetZaxis()->SetTitleSize(36);
   frame_6dd26a30__2->GetZaxis()->SetTitleOffset(1.2);
   frame_6dd26a30__2->GetZaxis()->SetTitleFont(133);
   frame_6dd26a30__2->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.49,0.6,0.69,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("data","Data","ep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("total","Total","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("D2KS0H","#it{D}^{#pm}#rightarrow#font[12]{K}_{S}^{0}#font[12]{#pi}^{#pm}","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(7);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Ds2KS0H","#it{D_{s}}^{#pm}#rightarrow#font[12]{K}_{S}^{0}#font[12]{#pi}^{#pm}","l");

   ci = TColor::GetColor("#666666");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("bkg","Background","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   TText *text = new TText(0.69,0.85,"LHCb");
   text->SetNDC();
   text->SetTextFont(133);
   text->SetTextSize(30);
   text->Draw();
   TLatex *   tex = new TLatex(0.69,0.8,"3 fb^{-1}");
tex->SetNDC();
   tex->SetTextFont(133);
   tex->SetTextSize(25);
   tex->SetLineWidth(2);
   tex->Draw();
   c_D_mass_merged_paper->Modified();
   c_D_mass_merged_paper->cd();
   c_D_mass_merged_paper->SetSelected(c_D_mass_merged_paper);
}


==> figs/Fig4b.C <==
void paper_canvas_D2KS0K_Run1()
{
//=========Macro generated from canvas: c_D_mass_merged_paper/c_D_mass_merged_paper
//=========  (Sun Feb 21 22:54:17 2021) by ROOT version 6.16/00
   TCanvas *c_D_mass_merged_paper = new TCanvas("c_D_mass_merged_paper", "c_D_mass_merged_paper",0,0,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c_D_mass_merged_paper->Range(1761.111,1.189873,2038.889,6.253165);
   c_D_mass_merged_paper->SetFillColor(0);
   c_D_mass_merged_paper->SetBorderMode(0);
   c_D_mass_merged_paper->SetBorderSize(2);
   c_D_mass_merged_paper->SetLogy();
   c_D_mass_merged_paper->SetTickx(1);
   c_D_mass_merged_paper->SetTicky(1);
   c_D_mass_merged_paper->SetLeftMargin(0.14);
   c_D_mass_merged_paper->SetRightMargin(0.05);
   c_D_mass_merged_paper->SetTopMargin(0.05);
   c_D_mass_merged_paper->SetBottomMargin(0.16);
   c_D_mass_merged_paper->SetFrameLineWidth(2);
   c_D_mass_merged_paper->SetFrameBorderMode(0);
   c_D_mass_merged_paper->SetFrameLineWidth(2);
   c_D_mass_merged_paper->SetFrameBorderMode(0);
   
   TH1D *frame_1deba720__1 = new TH1D("frame_1deba720__1","A RooPlot of \"m(D)\"",200,1800,2025);
   frame_1deba720__1->SetBinContent(1,45640.86);
   frame_1deba720__1->SetMinimum(100);
   frame_1deba720__1->SetMaximum(1000000);
   frame_1deba720__1->SetEntries(1);
   frame_1deba720__1->SetDirectory(0);
   frame_1deba720__1->SetStats(0);
   frame_1deba720__1->SetLineWidth(2);
   frame_1deba720__1->SetMarkerStyle(20);
   frame_1deba720__1->GetXaxis()->SetTitle("#font[12]{m}(#font[12]{K}_{S}^{0}#font[12]{K}^{+}) [MeV/#font[12]{c}^{2}]");
   frame_1deba720__1->GetXaxis()->SetNdivisions(505);
   frame_1deba720__1->GetXaxis()->SetLabelFont(133);
   frame_1deba720__1->GetXaxis()->SetLabelOffset(0.01);
   frame_1deba720__1->GetXaxis()->SetLabelSize(30);
   frame_1deba720__1->GetXaxis()->SetTitleSize(36);
   frame_1deba720__1->GetXaxis()->SetTitleOffset(0.95);
   frame_1deba720__1->GetXaxis()->SetTitleFont(133);
   frame_1deba720__1->GetYaxis()->SetTitle("Candidates / (1.1 MeV/#it{c^{2}})");
   frame_1deba720__1->GetYaxis()->SetLabelFont(133);
   frame_1deba720__1->GetYaxis()->SetLabelOffset(0.01);
   frame_1deba720__1->GetYaxis()->SetLabelSize(30);
   frame_1deba720__1->GetYaxis()->SetTitleSize(36);
   frame_1deba720__1->GetYaxis()->SetTitleOffset(0.95);
   frame_1deba720__1->GetYaxis()->SetTitleFont(133);
   frame_1deba720__1->GetZaxis()->SetLabelFont(133);
   frame_1deba720__1->GetZaxis()->SetLabelSize(30);
   frame_1deba720__1->GetZaxis()->SetTitleSize(36);
   frame_1deba720__1->GetZaxis()->SetTitleOffset(1.2);
   frame_1deba720__1->GetZaxis()->SetTitleFont(133);
   frame_1deba720__1->Draw("FUNC");
   
   Double_t data_fx3001[200] = {
   1800.562,
   1801.688,
   1802.812,
   1803.938,
   1805.062,
   1806.188,
   1807.312,
   1808.438,
   1809.562,
   1810.688,
   1811.812,
   1812.938,
   1814.062,
   1815.188,
   1816.312,
   1817.438,
   1818.562,
   1819.688,
   1820.812,
   1821.938,
   1823.062,
   1824.188,
   1825.312,
   1826.438,
   1827.562,
   1828.688,
   1829.812,
   1830.938,
   1832.062,
   1833.188,
   1834.312,
   1835.438,
   1836.562,
   1837.688,
   1838.812,
   1839.938,
   1841.062,
   1842.188,
   1843.312,
   1844.438,
   1845.562,
   1846.688,
   1847.812,
   1848.938,
   1850.062,
   1851.188,
   1852.312,
   1853.438,
   1854.562,
   1855.688,
   1856.812,
   1857.938,
   1859.062,
   1860.188,
   1861.312,
   1862.438,
   1863.562,
   1864.688,
   1865.812,
   1866.938,
   1868.062,
   1869.188,
   1870.312,
   1871.438,
   1872.562,
   1873.688,
   1874.812,
   1875.938,
   1877.062,
   1878.188,
   1879.312,
   1880.438,
   1881.562,
   1882.688,
   1883.812,
   1884.938,
   1886.062,
   1887.188,
   1888.312,
   1889.438,
   1890.562,
   1891.688,
   1892.812,
   1893.938,
   1895.062,
   1896.188,
   1897.312,
   1898.438,
   1899.562,
   1900.688,
   1901.812,
   1902.938,
   1904.062,
   1905.188,
   1906.312,
   1907.438,
   1908.562,
   1909.688,
   1910.812,
   1911.938,
   1913.062,
   1914.188,
   1915.312,
   1916.438,
   1917.562,
   1918.688,
   1919.812,
   1920.938,
   1922.062,
   1923.188,
   1924.312,
   1925.438,
   1926.562,
   1927.688,
   1928.812,
   1929.938,
   1931.062,
   1932.188,
   1933.312,
   1934.438,
   1935.562,
   1936.688,
   1937.812,
   1938.938,
   1940.062,
   1941.188,
   1942.312,
   1943.438,
   1944.562,
   1945.688,
   1946.812,
   1947.938,
   1949.062,
   1950.188,
   1951.312,
   1952.438,
   1953.562,
   1954.688,
   1955.812,
   1956.938,
   1958.062,
   1959.188,
   1960.312,
   1961.438,
   1962.562,
   1963.688,
   1964.812,
   1965.938,
   1967.062,
   1968.188,
   1969.312,
   1970.438,
   1971.562,
   1972.688,
   1973.812,
   1974.938,
   1976.062,
   1977.188,
   1978.312,
   1979.438,
   1980.562,
   1981.688,
   1982.812,
   1983.938,
   1985.062,
   1986.188,
   1987.312,
   1988.438,
   1989.562,
   1990.688,
   1991.812,
   1992.938,
   1994.062,
   1995.188,
   1996.312,
   1997.438,
   1998.562,
   1999.688,
   2000.812,
   2001.938,
   2003.062,
   2004.188,
   2005.312,
   2006.438,
   2007.562,
   2008.688,
   2009.812,
   2010.938,
   2012.062,
   2013.188,
   2014.312,
   2015.438,
   2016.562,
   2017.688,
   2018.812,
   2019.938,
   2021.062,
   2022.188,
   2023.312,
   2024.438};
   Double_t data_fy3001[200] = {
   1474,
   1354,
   1348,
   1339,
   1177,
   1178,
   1112,
   1047,
   1025,
   1017,
   990,
   953,
   897,
   877,
   930,
   826,
   850,
   751,
   787,
   746,
   692,
   677,
   665,
   603,
   607,
   576,
   530,
   539,
   480,
   482,
   496,
   488,
   438,
   433,
   492,
   492,
   478,
   476,
   529,
   540,
   613,
   659,
   725,
   846,
   1000,
   1144,
   1375,
   1842,
   2191,
   2953,
   3714,
   4925,
   6349,
   8428,
   10784,
   13590,
   16752,
   20536,
   24303,
   27747,
   30566,
   33030,
   34198,
   34300,
   33322,
   31004,
   28243,
   24715,
   21046,
   17337,
   14143,
   11038,
   8672,
   6699,
   4943,
   3901,
   2966,
   2199,
   1554,
   1218,
   1002,
   812,
   718,
   557,
   525,
   489,
   377,
   344,
   348,
   337,
   364,
   344,
   326,
   335,
   338,
   279,
   277,
   308,
   281,
   271,
   278,
   293,
   294,
   287,
   286,
   323,
   305,
   307,
   272,
   304,
   311,
   303,
   307,
   323,
   313,
   290,
   333,
   355,
   376,
   344,
   381,
   412,
   407,
   448,
   462,
   493,
   573,
   659,
   655,
   802,
   918,
   1080,
   1313,
   1656,
   1961,
   2507,
   3233,
   4332,
   5475,
   7114,
   9160,
   11881,
   14891,
   18513,
   22573,
   26853,
   31635,
   35249,
   38934,
   41506,
   43259,
   42735,
   41808,
   39449,
   35984,
   32001,
   27994,
   23710,
   19361,
   15909,
   12657,
   9824,
   7588,
   5810,
   4427,
   3307,
   2610,
   1987,
   1524,
   1200,
   961,
   833,
   644,
   527,
   483,
   382,
   372,
   326,
   351,
   312,
   304,
   254,
   296,
   249,
   259,
   256,
   274,
   288,
   300,
   283,
   248,
   275,
   321,
   253,
   277,
   270,
   242,
   278,
   244,
   278};
   Double_t data_felx3001[200] = {
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625};
   Double_t data_fely3001[200] = {
   37.89596,
   36.30014,
   36.21852,
   36.09576,
   33.81108,
   33.82565,
   32.85041,
   31.86124,
   31.51953,
   31.39436,
   30.96824,
   30.37475,
   29.45413,
   29.11841,
   30,
   28.24456,
   28.65905,
   26.90894,
   27.55798,
   26.81758,
   25.81064,
   25.52403,
   25.29244,
   24.06115,
   24.14244,
   23.50521,
   22.52716,
   22.72176,
   21.41461,
   21.46019,
   21.77667,
   21.59638,
   20.43442,
   20.31466,
   21.68671,
   21.68671,
   21.36893,
   21.32315,
   22.50543,
   22.74328,
   24.26388,
   25.17586,
   26.43047,
   28.59038,
   31.12673,
   33.32676,
   36.58436,
   42.42144,
   46.31079,
   53.84381,
   60.44465,
   69.68013,
   79.18218,
   91.3055,
   103.3472,
   116.0772,
   128.9305,
   142.8047,
   155.395,
   166.0751,
   174.3321,
   181.2423,
   184.4277,
   184.7033,
   182.0438,
   175.5802,
   167.5573,
   156.7108,
   144.5733,
   131.171,
   118.4254,
   104.5631,
   92.62492,
   81.34895,
   69.80825,
   61.95999,
   53.96329,
   46.39616,
   38.92398,
   34.40344,
   31.15833,
   28,
   26.30019,
   23.10614,
   22.41833,
   21.619,
   18.92292,
   18.05398,
   18.16146,
   17.86437,
   18.58533,
   18.05398,
   17.56239,
   17.80983,
   17.89157,
   16.21077,
   16.15083,
   17.05705,
   16.27051,
   15.96967,
   16.18083,
   16.62454,
   16.65372,
   16.44845,
   16.41892,
   17.47915,
   16.97141,
   17.02855,
   16,
   16.94276,
   17.14228,
   16.91407,
   17.02855,
   17.47915,
   17.19887,
   16.53673,
   17.75514,
   18.34808,
   18.89716,
   18.05398,
   19.02562,
   19.80394,
   19.68044,
   20.67192,
   21,
   21.70923,
   23.44264,
   25.17586,
   25.09785,
   27.82402,
   29.80264,
   32.36716,
   35.73879,
   40.19705,
   43.786,
   49.57245,
   56.36167,
   65.31983,
   73.49493,
   83.84601,
   95.20919,
   108.5011,
   121.5297,
   135.5634,
   149.744,
   163.3696,
   177.363,
   187.2478,
   196.8176,
   203.2308,
   207.4886,
   206.2251,
   203.9707,
   198.1184,
   189.1952,
   178.3889,
   166.8148,
   153.4813,
   138.6447,
   125.6319,
   112.0044,
   98.61735,
   86.61056,
   75.725,
   66.03758,
   57.00869,
   50.59061,
   44.07858,
   38.54164,
   34.14462,
   30.50403,
   28.36607,
   24.88208,
   22.46193,
   21.48295,
   19.05121,
   18.79378,
   17.56239,
   18.24166,
   17.1706,
   16.94276,
   15.44522,
   16.71191,
   15.28765,
   15.60124,
   15.50781,
   16.0605,
   16.47793,
   16.82772,
   16.33003,
   15.25595,
   16.09066,
   17.42345,
   15.41383,
   16.15083,
   15.93928,
   15.06438,
   16.18083,
   15.1285,
   16.18083};
   Double_t data_fehx3001[200] = {
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625};
   Double_t data_fehy3001[200] = {
   38.89596,
   37.30014,
   37.21852,
   37.09576,
   34.81108,
   34.82565,
   33.85041,
   32.86124,
   32.51953,
   32.39436,
   31.96824,
   31.37475,
   30.45413,
   30.11841,
   31,
   29.24456,
   29.65905,
   27.90894,
   28.55798,
   27.81758,
   26.81064,
   26.52403,
   26.29244,
   25.06115,
   25.14244,
   24.50521,
   23.52716,
   23.72176,
   22.41461,
   22.46019,
   22.77667,
   22.59638,
   21.43442,
   21.31466,
   22.68671,
   22.68671,
   22.36893,
   22.32315,
   23.50543,
   23.74328,
   25.26388,
   26.17586,
   27.43047,
   29.59038,
   32.12673,
   34.32676,
   37.58436,
   43.42144,
   47.31079,
   54.84381,
   61.44465,
   70.68013,
   80.18218,
   92.3055,
   104.3472,
   117.0772,
   129.9305,
   143.8047,
   156.395,
   167.0751,
   175.3321,
   182.2423,
   185.4277,
   185.7033,
   183.0438,
   176.5802,
   168.5573,
   157.7108,
   145.5733,
   132.171,
   119.4254,
   105.5631,
   93.62492,
   82.34895,
   70.80825,
   62.95999,
   54.96329,
   47.39616,
   39.92398,
   35.40344,
   32.15833,
   29,
   27.30019,
   24.10614,
   23.41833,
   22.619,
   19.92292,
   19.05398,
   19.16146,
   18.86437,
   19.58533,
   19.05398,
   18.56239,
   18.80983,
   18.89157,
   17.21077,
   17.15083,
   18.05705,
   17.27051,
   16.96967,
   17.18083,
   17.62454,
   17.65372,
   17.44845,
   17.41892,
   18.47915,
   17.97141,
   18.02855,
   17,
   17.94276,
   18.14228,
   17.91407,
   18.02855,
   18.47915,
   18.19887,
   17.53673,
   18.75514,
   19.34808,
   19.89716,
   19.05398,
   20.02562,
   20.80394,
   20.68044,
   21.67192,
   22,
   22.70923,
   24.44264,
   26.17586,
   26.09785,
   28.82402,
   30.80264,
   33.36716,
   36.73879,
   41.19705,
   44.786,
   50.57245,
   57.36167,
   66.31983,
   74.49493,
   84.84601,
   96.20919,
   109.5011,
   122.5297,
   136.5634,
   150.744,
   164.3696,
   178.363,
   188.2478,
   197.8176,
   204.2308,
   208.4886,
   207.2251,
   204.9707,
   199.1184,
   190.1952,
   179.3889,
   167.8148,
   154.4813,
   139.6447,
   126.6319,
   113.0044,
   99.61735,
   87.61056,
   76.725,
   67.03758,
   58.00869,
   51.59061,
   45.07858,
   39.54164,
   35.14462,
   31.50403,
   29.36607,
   25.88208,
   23.46193,
   22.48295,
   20.05121,
   19.79378,
   18.56239,
   19.24166,
   18.1706,
   17.94276,
   16.44522,
   17.71191,
   16.28765,
   16.60124,
   16.50781,
   17.0605,
   17.47793,
   17.82772,
   17.33003,
   16.25595,
   17.09066,
   18.42345,
   16.41383,
   17.15083,
   16.93928,
   16.06438,
   17.18083,
   16.1285,
   17.18083};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(200,data_fx3001,data_fy3001,data_felx3001,data_fehx3001,data_fely3001,data_fehy3001);
   grae->SetName("data");
   grae->SetTitle("Histogram of ds_plot__D_DTF_M");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_data3001 = new TH1F("Graph_data3001","Histogram of ds_plot__D_DTF_M",200,1777.5,2047.5);
   Graph_data3001->SetMinimum(204.2421);
   Graph_data3001->SetMaximum(47791.54);
   Graph_data3001->SetDirectory(0);
   Graph_data3001->SetStats(0);
   Graph_data3001->SetLineWidth(2);
   Graph_data3001->SetMarkerStyle(20);
   Graph_data3001->GetXaxis()->SetNdivisions(505);
   Graph_data3001->GetXaxis()->SetLabelFont(133);
   Graph_data3001->GetXaxis()->SetLabelOffset(0.01);
   Graph_data3001->GetXaxis()->SetLabelSize(30);
   Graph_data3001->GetXaxis()->SetTitleSize(36);
   Graph_data3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_data3001->GetXaxis()->SetTitleFont(133);
   Graph_data3001->GetYaxis()->SetLabelFont(133);
   Graph_data3001->GetYaxis()->SetLabelOffset(0.01);
   Graph_data3001->GetYaxis()->SetLabelSize(30);
   Graph_data3001->GetYaxis()->SetTitleSize(36);
   Graph_data3001->GetYaxis()->SetTitleOffset(0.95);
   Graph_data3001->GetYaxis()->SetTitleFont(133);
   Graph_data3001->GetZaxis()->SetLabelFont(133);
   Graph_data3001->GetZaxis()->SetLabelSize(30);
   Graph_data3001->GetZaxis()->SetTitleSize(36);
   Graph_data3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_data3001->GetZaxis()->SetTitleFont(133);
   grae->SetHistogram(Graph_data3001);
   
   grae->Draw("p");
   
   Double_t total_fx1[245] = {
   1798.875,
   1798.875,
   1800,
   1801.125,
   1802.25,
   1803.375,
   1804.5,
   1805.625,
   1806.75,
   1807.875,
   1809,
   1810.125,
   1811.25,
   1812.375,
   1813.5,
   1814.625,
   1815.75,
   1816.875,
   1818,
   1819.125,
   1820.25,
   1821.375,
   1822.5,
   1823.625,
   1824.75,
   1825.875,
   1827,
   1828.125,
   1829.25,
   1830.375,
   1831.5,
   1832.625,
   1833.75,
   1834.875,
   1836,
   1837.125,
   1838.25,
   1839.375,
   1840.5,
   1841.625,
   1842.75,
   1843.875,
   1845,
   1846.125,
   1847.25,
   1848.375,
   1849.5,
   1850.625,
   1851.75,
   1852.875,
   1854,
   1855.125,
   1856.25,
   1857.375,
   1857.938,
   1858.5,
   1859.062,
   1859.625,
   1860.188,
   1860.75,
   1861.312,
   1861.875,
   1862.438,
   1863,
   1864.125,
   1865.25,
   1866.375,
   1866.938,
   1867.5,
   1868.062,
   1868.625,
   1869.188,
   1869.75,
   1870.312,
   1870.875,
   1871.438,
   1872,
   1872.562,
   1873.125,
   1873.688,
   1874.25,
   1874.812,
   1875.375,
   1876.5,
   1877.625,
   1878.75,
   1879.312,
   1879.875,
   1880.438,
   1881,
   1881.562,
   1882.125,
   1882.688,
   1883.25,
   1883.812,
   1884.375,
   1885.5,
   1886.625,
   1887.75,
   1888.875,
   1890,
   1891.125,
   1892.25,
   1893.375,
   1894.5,
   1895.625,
   1896.75,
   1897.875,
   1899,
   1900.125,
   1901.25,
   1902.375,
   1903.5,
   1904.625,
   1905.75,
   1906.875,
   1908,
   1909.125,
   1910.25,
   1911.375,
   1912.5,
   1913.625,
   1914.75,
   1915.875,
   1917,
   1918.125,
   1919.25,
   1920.375,
   1921.5,
   1922.625,
   1923.75,
   1924.875,
   1926,
   1927.125,
   1928.25,
   1929.375,
   1930.5,
   1931.625,
   1932.75,
   1933.875,
   1935,
   1936.125,
   1937.25,
   1938.375,
   1939.5,
   1940.625,
   1941.75,
   1942.875,
   1944,
   1945.125,
   1946.25,
   1947.375,
   1948.5,
   1949.625,
   1950.75,
   1951.875,
   1953,
   1954.125,
   1955.25,
   1955.812,
   1956.375,
   1956.938,
   1957.5,
   1958.062,
   1958.625,
   1959.188,
   1959.75,
   1960.312,
   1960.875,
   1961.438,
   1962,
   1963.125,
   1964.25,
   1965.375,
   1965.938,
   1966.5,
   1967.062,
   1967.625,
   1968.188,
   1968.75,
   1969.312,
   1969.875,
   1970.438,
   1971,
   1971.562,
   1972.125,
   1972.688,
   1973.25,
   1973.812,
   1974.375,
   1974.938,
   1975.5,
   1976.625,
   1977.75,
   1978.312,
   1978.875,
   1979.438,
   1980,
   1980.562,
   1981.125,
   1981.688,
   1982.25,
   1982.812,
   1983.375,
   1983.938,
   1984.5,
   1985.625,
   1986.75,
   1987.875,
   1989,
   1990.125,
   1991.25,
   1992.375,
   1993.5,
   1994.625,
   1995.75,
   1996.875,
   1998,
   1999.125,
   2000.25,
   2001.375,
   2002.5,
   2003.625,
   2004.75,
   2005.875,
   2007,
   2008.125,
   2009.25,
   2010.375,
   2011.5,
   2012.625,
   2013.75,
   2014.875,
   2016,
   2017.125,
   2018.25,
   2019.375,
   2020.5,
   2021.625,
   2022.75,
   2023.875,
   2025,
   2025,
   2026.125,
   2026.125};
   Double_t total_fy1[245] = {
   0,
   1520.122,
   1520.122,
   1451.009,
   1385.867,
   1324.465,
   1266.589,
   1212.035,
   1160.61,
   1112.136,
   1066.44,
   1023.364,
   982.7551,
   944.4721,
   908.3807,
   874.3547,
   842.2751,
   812.0301,
   783.5148,
   756.6305,
   731.2848,
   707.3915,
   684.8708,
   663.6492,
   643.6603,
   624.8453,
   607.1547,
   590.5501,
   575.0069,
   560.5189,
   547.1037,
   534.8108,
   523.7325,
   514.0186,
   505.8957,
   499.6923,
   495.8711,
   495.0697,
   498.1513,
   506.2664,
   520.9286,
   544.1086,
   578.3537,
   626.9513,
   694.1663,
   785.6065,
   908.7972,
   1074.07,
   1295.875,
   1594.572,
   1998.621,
   2546.811,
   3289.811,
   4289.881,
   4908.156,
   5617.308,
   6426.035,
   7342.22,
   8372.392,
   9521.121,
   10790.38,
   12178.93,
   13681.7,
   15289.28,
   18757.67,
   22413.48,
   26015.8,
   27707.64,
   29276.07,
   30683.78,
   31895.73,
   32880.66,
   33612.48,
   34071.5,
   34245.31,
   34129.36,
   33727.22,
   33050.32,
   32117.44,
   30953.78,
   29589.8,
   28059.82,
   26400.56,
   22843.99,
   19206.53,
   15729.35,
   14107.97,
   12585.8,
   11172.89,
   9875.027,
   8694.26,
   7629.431,
   6676.796,
   5830.632,
   5083.82,
   4428.361,
   3357.74,
   2552.31,
   1952.067,
   1507.112,
   1178.213,
   935.6164,
   757.1863,
   626.5397,
   531.4968,
   462.9249,
   413.9241,
   379.2667,
   355.0036,
   338.1768,
   326.5974,
   318.6698,
   313.2495,
   309.529,
   306.948,
   305.124,
   303.8001,
   302.8066,
   302.0331,
   301.41,
   300.8944,
   300.4618,
   300.1001,
   299.8062,
   299.5836,
   299.4418,
   299.3962,
   299.4679,
   299.6855,
   300.0863,
   300.7184,
   301.6437,
   302.9413,
   304.7127,
   307.0871,
   310.2289,
   314.3472,
   319.7075,
   326.6452,
   335.5843,
   347.0578,
   361.7351,
   380.4536,
   404.2583,
   434.4513,
   472.6558,
   520.9027,
   581.7547,
   658.4943,
   755.4144,
   878.2742,
   1034.997,
   1236.7,
   1499.125,
   1844.482,
   2303.564,
   2917.79,
   3740.531,
   4836.774,
   5510.251,
   6280.006,
   7155.411,
   8145.26,
   9257.306,
   10497.75,
   11870.68,
   13377.51,
   15016.4,
   16781.76,
   18663.83,
   20648.32,
   24844.12,
   29163.58,
   33339.8,
   35279.94,
   37069.6,
   38671.2,
   40049.76,
   41174.24,
   42018.72,
   42563.46,
   42795.67,
   42710.01,
   42308.85,
   41602.09,
   40606.77,
   39346.38,
   37849.85,
   36150.46,
   34284.52,
   32290.09,
   30205.63,
   25915.23,
   21685.7,
   19664.01,
   17733.35,
   15909.83,
   14205.14,
   12626.77,
   11178.41,
   9860.419,
   8670.342,
   7603.441,
   6653.238,
   5812.013,
   5071.258,
   3855.505,
   2935.566,
   2246.952,
   1734.876,
   1355.261,
   1074.033,
   865.5569,
   710.8685,
   596.0352,
   510.8211,
   447.6705,
   400.9701,
   366.5252,
   341.1904,
   322.6048,
   308.9988,
   299.0512,
   291.7796,
   286.4573,
   282.5498,
   279.6657,
   277.5199,
   275.9052,
   274.6722,
   273.7128,
   272.9495,
   272.3264,
   271.8039,
   271.3531,
   270.9539,
   270.5915,
   270.2555,
   269.9386,
   269.6353,
   269.342,
   269.0558,
   269.0558,
   269.0558,
   0};
   TGraph *graph = new TGraph(245,total_fx1,total_fy1);
   graph->SetName("total");
   graph->SetTitle("Projection of total");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_total1 = new TH1F("Graph_total1","Projection of total",245,1776.15,2048.85);
   Graph_total1->SetMinimum(47.07523);
   Graph_total1->SetMaximum(47075.23);
   Graph_total1->SetDirectory(0);
   Graph_total1->SetStats(0);
   Graph_total1->SetLineWidth(2);
   Graph_total1->SetMarkerStyle(20);
   Graph_total1->GetXaxis()->SetNdivisions(505);
   Graph_total1->GetXaxis()->SetLabelFont(133);
   Graph_total1->GetXaxis()->SetLabelOffset(0.01);
   Graph_total1->GetXaxis()->SetLabelSize(30);
   Graph_total1->GetXaxis()->SetTitleSize(36);
   Graph_total1->GetXaxis()->SetTitleOffset(0.95);
   Graph_total1->GetXaxis()->SetTitleFont(133);
   Graph_total1->GetYaxis()->SetLabelFont(133);
   Graph_total1->GetYaxis()->SetLabelOffset(0.01);
   Graph_total1->GetYaxis()->SetLabelSize(30);
   Graph_total1->GetYaxis()->SetTitleSize(36);
   Graph_total1->GetYaxis()->SetTitleOffset(0.95);
   Graph_total1->GetYaxis()->SetTitleFont(133);
   Graph_total1->GetZaxis()->SetLabelFont(133);
   Graph_total1->GetZaxis()->SetLabelSize(30);
   Graph_total1->GetZaxis()->SetTitleSize(36);
   Graph_total1->GetZaxis()->SetTitleOffset(1.2);
   Graph_total1->GetZaxis()->SetTitleFont(133);
   graph->SetHistogram(Graph_total1);
   
   graph->Draw("l");
   
   Double_t bkg_fx2[206] = {
   1798.875,
   1798.875,
   1800,
   1801.125,
   1802.25,
   1803.375,
   1804.5,
   1805.625,
   1806.75,
   1807.875,
   1809,
   1810.125,
   1811.25,
   1812.375,
   1813.5,
   1814.625,
   1815.75,
   1816.875,
   1818,
   1819.125,
   1820.25,
   1821.375,
   1822.5,
   1823.625,
   1824.75,
   1825.875,
   1827,
   1828.125,
   1829.25,
   1830.375,
   1831.5,
   1832.625,
   1833.75,
   1834.875,
   1836,
   1837.125,
   1838.25,
   1839.375,
   1840.5,
   1841.625,
   1842.75,
   1843.875,
   1845,
   1846.125,
   1847.25,
   1848.375,
   1849.5,
   1850.625,
   1851.75,
   1852.875,
   1854,
   1855.125,
   1856.25,
   1857.375,
   1858.5,
   1859.625,
   1860.75,
   1861.875,
   1863,
   1864.125,
   1865.25,
   1866.375,
   1867.5,
   1868.625,
   1869.75,
   1870.875,
   1872,
   1873.125,
   1874.25,
   1875.375,
   1876.5,
   1877.625,
   1878.75,
   1879.875,
   1881,
   1882.125,
   1883.25,
   1884.375,
   1885.5,
   1886.625,
   1887.75,
   1888.875,
   1890,
   1891.125,
   1892.25,
   1893.375,
   1894.5,
   1895.625,
   1896.75,
   1897.875,
   1899,
   1900.125,
   1901.25,
   1902.375,
   1903.5,
   1904.625,
   1905.75,
   1906.875,
   1908,
   1909.125,
   1910.25,
   1911.375,
   1912.5,
   1913.625,
   1914.75,
   1915.875,
   1917,
   1918.125,
   1919.25,
   1920.375,
   1921.5,
   1922.625,
   1923.75,
   1924.875,
   1926,
   1927.125,
   1928.25,
   1929.375,
   1930.5,
   1931.625,
   1932.75,
   1933.875,
   1935,
   1936.125,
   1937.25,
   1938.375,
   1939.5,
   1940.625,
   1941.75,
   1942.875,
   1944,
   1945.125,
   1946.25,
   1947.375,
   1948.5,
   1949.625,
   1950.75,
   1951.875,
   1953,
   1954.125,
   1955.25,
   1956.375,
   1957.5,
   1958.625,
   1959.75,
   1960.875,
   1962,
   1963.125,
   1964.25,
   1965.375,
   1966.5,
   1967.625,
   1968.75,
   1969.875,
   1971,
   1972.125,
   1973.25,
   1974.375,
   1975.5,
   1976.625,
   1977.75,
   1978.875,
   1980,
   1981.125,
   1982.25,
   1983.375,
   1984.5,
   1985.625,
   1986.75,
   1987.875,
   1989,
   1990.125,
   1991.25,
   1992.375,
   1993.5,
   1994.625,
   1995.75,
   1996.875,
   1998,
   1999.125,
   2000.25,
   2001.375,
   2002.5,
   2003.625,
   2004.75,
   2005.875,
   2007,
   2008.125,
   2009.25,
   2010.375,
   2011.5,
   2012.625,
   2013.75,
   2014.875,
   2016,
   2017.125,
   2018.25,
   2019.375,
   2020.5,
   2021.625,
   2022.75,
   2023.875,
   2025,
   2025,
   2026.125,
   2026.125};
   Double_t bkg_fy2[206] = {
   0,
   1520.122,
   1520.122,
   1451.009,
   1385.867,
   1324.465,
   1266.589,
   1212.034,
   1160.61,
   1112.135,
   1066.44,
   1023.363,
   982.7537,
   944.4699,
   908.3774,
   874.3495,
   842.2673,
   812.0183,
   783.4968,
   756.6032,
   731.2434,
   707.329,
   684.7767,
   663.5077,
   643.4481,
   624.528,
   606.6818,
   589.8474,
   573.9665,
   558.9841,
   544.8484,
   531.5104,
   518.9241,
   507.0463,
   495.836,
   485.2548,
   475.2662,
   465.8362,
   456.9326,
   448.5249,
   440.5846,
   433.0847,
   425.9997,
   419.3059,
   412.9806,
   407.0025,
   401.3517,
   396.0093,
   390.9575,
   386.1795,
   381.6596,
   377.3828,
   373.3352,
   369.5036,
   365.8755,
   362.4392,
   359.1835,
   356.0983,
   353.1735,
   350.3999,
   347.769,
   345.2723,
   342.9023,
   340.6515,
   338.5132,
   336.4809,
   334.5485,
   332.7102,
   330.9606,
   329.2946,
   327.7074,
   326.1944,
   324.7515,
   323.3746,
   322.0598,
   320.8037,
   319.6028,
   318.454,
   317.3542,
   316.3008,
   315.2909,
   314.3222,
   313.3923,
   312.4989,
   311.6399,
   310.8135,
   310.0176,
   309.2506,
   308.5109,
   307.7968,
   307.1069,
   306.4398,
   305.7943,
   305.1691,
   304.563,
   303.9749,
   303.4039,
   302.849,
   302.3092,
   301.7837,
   301.2717,
   300.7724,
   300.2852,
   299.8092,
   299.344,
   298.8889,
   298.4432,
   298.0066,
   297.5785,
   297.1584,
   296.7459,
   296.3405,
   295.9418,
   295.5496,
   295.1634,
   294.7829,
   294.4078,
   294.0377,
   293.6725,
   293.3118,
   292.9555,
   292.6032,
   292.2548,
   291.91,
   291.5687,
   291.2306,
   290.8957,
   290.5637,
   290.2345,
   289.9079,
   289.5838,
   289.2621,
   288.9427,
   288.6253,
   288.3101,
   287.9967,
   287.6852,
   287.3755,
   287.0674,
   286.7609,
   286.4559,
   286.1523,
   285.8501,
   285.5492,
   285.2496,
   284.9511,
   284.6538,
   284.3576,
   284.0624,
   283.7682,
   283.475,
   283.1827,
   282.8913,
   282.6007,
   282.3109,
   282.0219,
   281.7337,
   281.4462,
   281.1593,
   280.8732,
   280.5877,
   280.3028,
   280.0186,
   279.7349,
   279.4518,
   279.1693,
   278.8873,
   278.6058,
   278.3249,
   278.0444,
   277.7644,
   277.4849,
   277.2058,
   276.9272,
   276.649,
   276.3712,
   276.0939,
   275.8169,
   275.5404,
   275.2643,
   274.9885,
   274.7132,
   274.4382,
   274.1635,
   273.8893,
   273.6154,
   273.3418,
   273.0686,
   272.7957,
   272.5232,
   272.251,
   271.9791,
   271.7075,
   271.4363,
   271.1654,
   270.8948,
   270.6245,
   270.3545,
   270.0849,
   269.8155,
   269.5464,
   269.2777,
   269.0092,
   269.0092,
   269.0092,
   0};
   graph = new TGraph(206,bkg_fx2,bkg_fy2);
   graph->SetName("bkg");
   graph->SetTitle("Projection of total");
   graph->SetFillStyle(1000);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_bkg2 = new TH1F("Graph_bkg2","Projection of total",206,1776.15,2048.85);
   Graph_bkg2->SetMinimum(1.672134);
   Graph_bkg2->SetMaximum(1672.134);
   Graph_bkg2->SetDirectory(0);
   Graph_bkg2->SetStats(0);
   Graph_bkg2->SetLineWidth(2);
   Graph_bkg2->SetMarkerStyle(20);
   Graph_bkg2->GetXaxis()->SetNdivisions(505);
   Graph_bkg2->GetXaxis()->SetLabelFont(133);
   Graph_bkg2->GetXaxis()->SetLabelOffset(0.01);
   Graph_bkg2->GetXaxis()->SetLabelSize(30);
   Graph_bkg2->GetXaxis()->SetTitleSize(36);
   Graph_bkg2->GetXaxis()->SetTitleOffset(0.95);
   Graph_bkg2->GetXaxis()->SetTitleFont(133);
   Graph_bkg2->GetYaxis()->SetLabelFont(133);
   Graph_bkg2->GetYaxis()->SetLabelOffset(0.01);
   Graph_bkg2->GetYaxis()->SetLabelSize(30);
   Graph_bkg2->GetYaxis()->SetTitleSize(36);
   Graph_bkg2->GetYaxis()->SetTitleOffset(0.95);
   Graph_bkg2->GetYaxis()->SetTitleFont(133);
   Graph_bkg2->GetZaxis()->SetLabelFont(133);
   Graph_bkg2->GetZaxis()->SetLabelSize(30);
   Graph_bkg2->GetZaxis()->SetTitleSize(36);
   Graph_bkg2->GetZaxis()->SetTitleOffset(1.2);
   Graph_bkg2->GetZaxis()->SetTitleFont(133);
   graph->SetHistogram(Graph_bkg2);
   
   graph->Draw("l");
   
   Double_t D2KS0H_fx3[231] = {
   1798.875,
   1798.875,
   1800,
   1801.125,
   1802.25,
   1803.375,
   1804.5,
   1805.625,
   1806.75,
   1807.875,
   1809,
   1810.125,
   1811.25,
   1812.375,
   1813.5,
   1814.625,
   1815.75,
   1816.875,
   1818,
   1819.125,
   1820.25,
   1821.375,
   1822.5,
   1823.625,
   1824.75,
   1825.875,
   1827,
   1828.125,
   1829.25,
   1830.375,
   1831.5,
   1832.625,
   1833.75,
   1834.875,
   1836,
   1837.125,
   1838.25,
   1839.375,
   1840.5,
   1841.625,
   1842.75,
   1843.875,
   1845,
   1846.125,
   1847.25,
   1848.375,
   1849.5,
   1850.625,
   1851.75,
   1852.875,
   1854,
   1855.125,
   1856.25,
   1856.812,
   1857.375,
   1857.938,
   1858.5,
   1859.062,
   1859.625,
   1860.188,
   1860.75,
   1861.312,
   1861.875,
   1862.438,
   1863,
   1863.562,
   1864.125,
   1865.25,
   1866.375,
   1866.938,
   1867.5,
   1868.062,
   1868.625,
   1869.188,
   1869.75,
   1870.031,
   1870.312,
   1870.594,
   1870.875,
   1871.156,
   1871.438,
   1871.719,
   1872,
   1872.562,
   1873.125,
   1873.688,
   1874.25,
   1874.812,
   1875.375,
   1876.5,
   1877.625,
   1878.75,
   1879.312,
   1879.875,
   1880.438,
   1881,
   1881.562,
   1882.125,
   1882.688,
   1883.25,
   1883.812,
   1884.375,
   1884.938,
   1885.5,
   1886.625,
   1887.75,
   1888.875,
   1890,
   1891.125,
   1892.25,
   1893.375,
   1894.5,
   1895.625,
   1896.75,
   1897.875,
   1899,
   1900.125,
   1901.25,
   1902.375,
   1903.5,
   1904.625,
   1905.75,
   1906.875,
   1908,
   1909.125,
   1910.25,
   1911.375,
   1912.5,
   1913.625,
   1914.75,
   1915.875,
   1917,
   1918.125,
   1919.25,
   1920.375,
   1921.5,
   1922.625,
   1923.75,
   1924.875,
   1926,
   1927.125,
   1928.25,
   1929.375,
   1930.5,
   1931.625,
   1932.75,
   1933.875,
   1935,
   1936.125,
   1937.25,
   1938.375,
   1939.5,
   1940.625,
   1941.75,
   1942.875,
   1944,
   1945.125,
   1946.25,
   1947.375,
   1948.5,
   1949.625,
   1950.75,
   1951.875,
   1953,
   1954.125,
   1955.25,
   1956.375,
   1957.5,
   1958.625,
   1959.75,
   1960.875,
   1962,
   1963.125,
   1964.25,
   1965.375,
   1966.5,
   1967.625,
   1968.75,
   1969.875,
   1971,
   1972.125,
   1973.25,
   1974.375,
   1975.5,
   1976.625,
   1977.75,
   1978.875,
   1980,
   1981.125,
   1982.25,
   1983.375,
   1984.5,
   1985.625,
   1986.75,
   1987.875,
   1989,
   1990.125,
   1991.25,
   1992.375,
   1993.5,
   1994.625,
   1995.75,
   1996.875,
   1998,
   1999.125,
   2000.25,
   2001.375,
   2002.5,
   2003.625,
   2004.75,
   2005.875,
   2007,
   2008.125,
   2009.25,
   2010.375,
   2011.5,
   2012.625,
   2013.75,
   2014.875,
   2016,
   2017.125,
   2018.25,
   2019.375,
   2020.5,
   2021.625,
   2022.75,
   2023.875,
   2025,
   2025,
   2026.125,
   2026.125};
   Double_t D2KS0H_fy3[231] = {
   0,
   1.984989e-05,
   1.984989e-05,
   3.051404e-05,
   4.689992e-05,
   7.206822e-05,
   0.0001107086,
   0.0001700004,
   0.000260923,
   0.000400249,
   0.0006135677,
   0.0009398667,
   0.001438455,
   0.002199406,
   0.00335926,
   0.005124581,
   0.007807188,
   0.01187667,
   0.01803838,
   0.02734888,
   0.04138604,
   0.06249859,
   0.09417052,
   0.1415503,
   0.2122155,
   0.3172699,
   0.4729088,
   0.7026353,
   1.040374,
   1.534808,
   2.255373,
   3.300435,
   4.808364,
   6.972314,
   10.0597,
   14.43755,
   20.60486,
   29.23349,
   41.21873,
   57.74148,
   80.34404,
   111.0239,
   152.354,
   207.6454,
   281.1857,
   378.604,
   507.4454,
   678.0606,
   904.9172,
   1208.393,
   1616.961,
   2169.428,
   2916.476,
   3382.044,
   3920.377,
   4540.491,
   5251.433,
   6061.901,
   6979.781,
   8011.602,
   9161.937,
   10432.76,
   11822.83,
   13327.08,
   14936.1,
   16635.82,
   18407.27,
   22065.71,
   25670.52,
   27363.57,
   28933.17,
   30342.02,
   31555.08,
   32541.09,
   33273.97,
   33539.05,
   33734.02,
   33857.55,
   33908.83,
   33887.53,
   33793.86,
   33628.51,
   33392.67,
   32716.7,
   31784.73,
   30621.96,
   29258.84,
   27729.7,
   26071.26,
   22516.28,
   18880.33,
   15404.6,
   13783.92,
   12262.43,
   10850.18,
   9552.966,
   8372.835,
   7308.626,
   6356.598,
   5511.028,
   4764.797,
   4109.906,
   3537.929,
   3040.383,
   2236.007,
   1636.773,
   1192.786,
   864.8162,
   623.1118,
   445.5393,
   315.7174,
   221.4682,
   153.6605,
   105.3961,
   71.44842,
   47.86984,
   31.70325,
   20.76079,
   13.44761,
   8.619717,
   5.470003,
   3.43823,
   2.141624,
   1.322574,
   0.8101586,
   0.4924861,
   0.2972266,
   0.1781729,
   0.1061306,
   0.06284392,
   0.03700688,
   0.02168027,
   0.01264067,
   0.00733757,
   0.004241888,
   0.00244305,
   0.00140219,
   0.000802255,
   0.0004576909,
   0.000260438,
   0.0001478498,
   8.375834e-05,
   4.736179e-05,
   2.673728e-05,
   1.507257e-05,
   8.486422e-06,
   4.773226e-06,
   2.682424e-06,
   1.506415e-06,
   8.455383e-07,
   4.744165e-07,
   2.661254e-07,
   1.492698e-07,
   8.372828e-08,
   4.697204e-08,
   2.635865e-08,
   1.479687e-08,
   8.310431e-09,
   4.67009e-09,
   2.626116e-09,
   1.477834e-09,
   8.323292e-10,
   4.691958e-10,
   2.647481e-10,
   1.495407e-10,
   8.455913e-11,
   4.786968e-11,
   2.713205e-11,
   1.539744e-11,
   8.749396e-12,
   4.978405e-12,
   2.836628e-12,
   1.618567e-12,
   9.248907e-13,
   5.292919e-13,
   3.033599e-13,
   1.741371e-13,
   1.001164e-13,
   5.765152e-14,
   3.325191e-14,
   1.921018e-14,
   1.111637e-14,
   6.443448e-15,
   3.74114e-15,
   2.175833e-15,
   1.267618e-15,
   7.397705e-16,
   4.324696e-16,
   2.532606e-16,
   1.485718e-16,
   8.731007e-17,
   5.139892e-17,
   3.031148e-17,
   1.79071e-17,
   1.059765e-17,
   6.282907e-18,
   3.731464e-18,
   2.220065e-18,
   1.323182e-18,
   7.900254e-19,
   4.725297e-19,
   2.831283e-19,
   1.699426e-19,
   1.021845e-19,
   6.155033e-20,
   3.713953e-20,
   2.244923e-20,
   1.359326e-20,
   8.245197e-21,
   5.009925e-21,
   3.049384e-21,
   1.859264e-21,
   1.135575e-21,
   6.947575e-22,
   4.257856e-22,
   2.613883e-22,
   1.607369e-22,
   9.900945e-23,
   6.108942e-23,
   3.775553e-23,
   2.337314e-23,
   1.449347e-23,
   9.002083e-24,
   5.600487e-24,
   3.489933e-24,
   2.17828e-24,
   1.361795e-24,
   8.527236e-25,
   8.527236e-25,
   8.527236e-25,
   0};
   graph = new TGraph(231,D2KS0H_fx3,D2KS0H_fy3);
   graph->SetName("D2KS0H");
   graph->SetTitle("Projection of total");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_D2KS0H3 = new TH1F("Graph_D2KS0H3","Projection of total",231,1776.15,2048.85);
   Graph_D2KS0H3->SetMinimum(37.29971);
   Graph_D2KS0H3->SetMaximum(37299.71);
   Graph_D2KS0H3->SetDirectory(0);
   Graph_D2KS0H3->SetStats(0);
   Graph_D2KS0H3->SetLineWidth(2);
   Graph_D2KS0H3->SetMarkerStyle(20);
   Graph_D2KS0H3->GetXaxis()->SetNdivisions(505);
   Graph_D2KS0H3->GetXaxis()->SetLabelFont(133);
   Graph_D2KS0H3->GetXaxis()->SetLabelOffset(0.01);
   Graph_D2KS0H3->GetXaxis()->SetLabelSize(30);
   Graph_D2KS0H3->GetXaxis()->SetTitleSize(36);
   Graph_D2KS0H3->GetXaxis()->SetTitleOffset(0.95);
   Graph_D2KS0H3->GetXaxis()->SetTitleFont(133);
   Graph_D2KS0H3->GetYaxis()->SetLabelFont(133);
   Graph_D2KS0H3->GetYaxis()->SetLabelOffset(0.01);
   Graph_D2KS0H3->GetYaxis()->SetLabelSize(30);
   Graph_D2KS0H3->GetYaxis()->SetTitleSize(36);
   Graph_D2KS0H3->GetYaxis()->SetTitleOffset(0.95);
   Graph_D2KS0H3->GetYaxis()->SetTitleFont(133);
   Graph_D2KS0H3->GetZaxis()->SetLabelFont(133);
   Graph_D2KS0H3->GetZaxis()->SetLabelSize(30);
   Graph_D2KS0H3->GetZaxis()->SetTitleSize(36);
   Graph_D2KS0H3->GetZaxis()->SetTitleOffset(1.2);
   Graph_D2KS0H3->GetZaxis()->SetTitleFont(133);
   graph->SetHistogram(Graph_D2KS0H3);
   
   graph->Draw("l");
   
   Double_t Ds2KS0H_fx4[227] = {
   1798.875,
   1798.875,
   1800,
   1801.125,
   1802.25,
   1803.375,
   1804.5,
   1805.625,
   1806.75,
   1807.875,
   1809,
   1810.125,
   1811.25,
   1812.375,
   1813.5,
   1814.625,
   1815.75,
   1816.875,
   1818,
   1819.125,
   1820.25,
   1821.375,
   1822.5,
   1823.625,
   1824.75,
   1825.875,
   1827,
   1828.125,
   1829.25,
   1830.375,
   1831.5,
   1832.625,
   1833.75,
   1834.875,
   1836,
   1837.125,
   1838.25,
   1839.375,
   1840.5,
   1841.625,
   1842.75,
   1843.875,
   1845,
   1846.125,
   1847.25,
   1848.375,
   1849.5,
   1850.625,
   1851.75,
   1852.875,
   1854,
   1855.125,
   1856.25,
   1857.375,
   1858.5,
   1859.625,
   1860.75,
   1861.875,
   1863,
   1864.125,
   1865.25,
   1866.375,
   1867.5,
   1868.625,
   1869.75,
   1870.875,
   1872,
   1873.125,
   1874.25,
   1875.375,
   1876.5,
   1877.625,
   1878.75,
   1879.875,
   1881,
   1882.125,
   1883.25,
   1884.375,
   1885.5,
   1886.625,
   1887.75,
   1888.875,
   1890,
   1891.125,
   1892.25,
   1893.375,
   1894.5,
   1895.625,
   1896.75,
   1897.875,
   1899,
   1900.125,
   1901.25,
   1902.375,
   1903.5,
   1904.625,
   1905.75,
   1906.875,
   1908,
   1909.125,
   1910.25,
   1911.375,
   1912.5,
   1913.625,
   1914.75,
   1915.875,
   1917,
   1918.125,
   1919.25,
   1920.375,
   1921.5,
   1922.625,
   1923.75,
   1924.875,
   1926,
   1927.125,
   1928.25,
   1929.375,
   1930.5,
   1931.625,
   1932.75,
   1933.875,
   1935,
   1936.125,
   1937.25,
   1938.375,
   1939.5,
   1940.625,
   1941.75,
   1942.875,
   1944,
   1945.125,
   1946.25,
   1947.375,
   1948.5,
   1949.625,
   1950.75,
   1951.875,
   1953,
   1954.125,
   1955.25,
   1955.812,
   1956.375,
   1956.938,
   1957.5,
   1958.062,
   1958.625,
   1959.188,
   1959.75,
   1960.312,
   1960.875,
   1961.438,
   1962,
   1963.125,
   1964.25,
   1965.375,
   1965.938,
   1966.5,
   1967.062,
   1967.625,
   1968.188,
   1968.75,
   1969.312,
   1969.875,
   1970.438,
   1971,
   1971.562,
   1972.125,
   1972.688,
   1973.25,
   1973.812,
   1974.375,
   1974.938,
   1975.5,
   1976.625,
   1977.75,
   1978.312,
   1978.875,
   1979.438,
   1980,
   1980.562,
   1981.125,
   1981.688,
   1982.25,
   1982.812,
   1983.375,
   1983.938,
   1984.5,
   1985.625,
   1986.75,
   1987.875,
   1989,
   1990.125,
   1991.25,
   1992.375,
   1993.5,
   1994.625,
   1995.75,
   1996.875,
   1998,
   1999.125,
   2000.25,
   2001.375,
   2002.5,
   2003.625,
   2004.75,
   2005.875,
   2007,
   2008.125,
   2009.25,
   2010.375,
   2011.5,
   2012.625,
   2013.75,
   2014.875,
   2016,
   2017.125,
   2018.25,
   2019.375,
   2020.5,
   2021.625,
   2022.75,
   2023.875,
   2025,
   2025,
   2026.125,
   2026.125};
   Double_t Ds2KS0H_fy4[227] = {
   0,
   2.122989e-09,
   2.122989e-09,
   2.477117e-09,
   2.89196e-09,
   3.378213e-09,
   3.948505e-09,
   4.61776e-09,
   5.403623e-09,
   6.326968e-09,
   7.41251e-09,
   8.689526e-09,
   1.019272e-08,
   1.196325e-08,
   1.404999e-08,
   1.651097e-08,
   1.941515e-08,
   2.284457e-08,
   2.689685e-08,
   3.168826e-08,
   3.735737e-08,
   4.40694e-08,
   5.202156e-08,
   6.144937e-08,
   7.263428e-08,
   8.591289e-08,
   1.016881e-07,
   1.204423e-07,
   1.427539e-07,
   1.693165e-07,
   2.009626e-07,
   2.386925e-07,
   2.837085e-07,
   3.374569e-07,
   4.016794e-07,
   4.784742e-07,
   5.703716e-07,
   6.804252e-07,
   8.123229e-07,
   9.705224e-07,
   1.160416e-06,
   1.388532e-06,
   1.66278e-06,
   1.992752e-06,
   2.39009e-06,
   2.868934e-06,
   3.446474e-06,
   4.143624e-06,
   4.985855e-06,
   6.004207e-06,
   7.236548e-06,
   8.729107e-06,
   1.053838e-05,
   1.273345e-05,
   1.539892e-05,
   1.863839e-05,
   2.257897e-05,
   2.737665e-05,
   3.322306e-05,
   4.035387e-05,
   4.905915e-05,
   5.969624e-05,
   7.270579e-05,
   8.863168e-05,
   0.0001081458,
   0.0001320792,
   0.0001614601,
   0.000197563,
   0.0002419681,
   0.0002966369,
   0.0003640071,
   0.00044711,
   0.0005497199,
   0.00067654,
   0.0008334372,
   0.001027736,
   0.001268593,
   0.001567461,
   0.001938683,
   0.002400238,
   0.002974684,
   0.003690352,
   0.004582859,
   0.005697023,
   0.007089294,
   0.008830843,
   0.01101148,
   0.01374466,
   0.01717379,
   0.02148037,
   0.02689427,
   0.03370689,
   0.04228796,
   0.05310693,
   0.06676046,
   0.08400739,
   0.1058136,
   0.1334094,
   0.1683631,
   0.2126748,
   0.2688975,
   0.3402911,
   0.4310208,
   0.5464105,
   0.6932681,
   0.8803019,
   1.118654,
   1.422581,
   1.810329,
   2.305246,
   2.937205,
   3.744418,
   4.775738,
   6.093594,
   7.777693,
   9.929719,
   12.67923,
   16.19109,
   20.6747,
   26.39562,
   33.68976,
   42.98105,
   54.80302,
   69.82513,
   88.88493,
   113.0276,
   143.5556,
   182.0921,
   230.6682,
   291.8469,
   368.9105,
   466.1523,
   589.3315,
   746.3717,
   948.3897,
   1211.128,
   1556.797,
   2016.188,
   2630.723,
   3453.77,
   4550.318,
   5223.948,
   5993.854,
   6869.41,
   7859.41,
   8971.607,
   10212.2,
   11585.28,
   13092.26,
   14731.3,
   16496.81,
   18379.03,
   20363.66,
   24559.76,
   28879.52,
   33056.04,
   34996.32,
   36786.13,
   38387.88,
   39766.58,
   40891.2,
   41735.83,
   42280.71,
   42513.07,
   42427.56,
   42026.54,
   41319.92,
   40324.75,
   39064.5,
   37568.12,
   35868.87,
   34003.07,
   32008.79,
   29924.47,
   25634.35,
   21405.12,
   19383.56,
   17453.04,
   15629.67,
   13925.12,
   12346.89,
   10898.67,
   9580.825,
   8390.89,
   7324.131,
   6374.069,
   5532.985,
   4792.371,
   3576.9,
   2657.241,
   1968.908,
   1457.111,
   1077.776,
   796.8268,
   588.6297,
   434.2195,
   319.664,
   234.7272,
   171.8536,
   125.4297,
   91.26095,
   66.20191,
   47.89159,
   34.56066,
   24.88769,
   17.89031,
   12.84194,
   9.208,
   6.597135,
   4.724156,
   3.382089,
   2.421255,
   1.733741,
   1.24194,
   0.8901535,
   0.638478,
   0.458358,
   0.3293791,
   0.2369566,
   0.1706736,
   0.1230914,
   0.08889687,
   0.06429441,
   0.04657086,
   0.04657086,
   0.04657086,
   0};
   graph = new TGraph(227,Ds2KS0H_fx4,Ds2KS0H_fy4);
   graph->SetName("Ds2KS0H");
   graph->SetTitle("Projection of total");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#666666");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Ds2KS0H4 = new TH1F("Graph_Ds2KS0H4","Projection of total",227,1776.15,2048.85);
   Graph_Ds2KS0H4->SetMinimum(46.76437);
   Graph_Ds2KS0H4->SetMaximum(46764.37);
   Graph_Ds2KS0H4->SetDirectory(0);
   Graph_Ds2KS0H4->SetStats(0);
   Graph_Ds2KS0H4->SetLineWidth(2);
   Graph_Ds2KS0H4->SetMarkerStyle(20);
   Graph_Ds2KS0H4->GetXaxis()->SetNdivisions(505);
   Graph_Ds2KS0H4->GetXaxis()->SetLabelFont(133);
   Graph_Ds2KS0H4->GetXaxis()->SetLabelOffset(0.01);
   Graph_Ds2KS0H4->GetXaxis()->SetLabelSize(30);
   Graph_Ds2KS0H4->GetXaxis()->SetTitleSize(36);
   Graph_Ds2KS0H4->GetXaxis()->SetTitleOffset(0.95);
   Graph_Ds2KS0H4->GetXaxis()->SetTitleFont(133);
   Graph_Ds2KS0H4->GetYaxis()->SetLabelFont(133);
   Graph_Ds2KS0H4->GetYaxis()->SetLabelOffset(0.01);
   Graph_Ds2KS0H4->GetYaxis()->SetLabelSize(30);
   Graph_Ds2KS0H4->GetYaxis()->SetTitleSize(36);
   Graph_Ds2KS0H4->GetYaxis()->SetTitleOffset(0.95);
   Graph_Ds2KS0H4->GetYaxis()->SetTitleFont(133);
   Graph_Ds2KS0H4->GetZaxis()->SetLabelFont(133);
   Graph_Ds2KS0H4->GetZaxis()->SetLabelSize(30);
   Graph_Ds2KS0H4->GetZaxis()->SetTitleSize(36);
   Graph_Ds2KS0H4->GetZaxis()->SetTitleOffset(1.2);
   Graph_Ds2KS0H4->GetZaxis()->SetTitleFont(133);
   graph->SetHistogram(Graph_Ds2KS0H4);
   
   graph->Draw("l");
   
   Double_t total_Norm[D_DTF_M]_fx5[245] = {
   1798.875,
   1798.875,
   1800,
   1801.125,
   1802.25,
   1803.375,
   1804.5,
   1805.625,
   1806.75,
   1807.875,
   1809,
   1810.125,
   1811.25,
   1812.375,
   1813.5,
   1814.625,
   1815.75,
   1816.875,
   1818,
   1819.125,
   1820.25,
   1821.375,
   1822.5,
   1823.625,
   1824.75,
   1825.875,
   1827,
   1828.125,
   1829.25,
   1830.375,
   1831.5,
   1832.625,
   1833.75,
   1834.875,
   1836,
   1837.125,
   1838.25,
   1839.375,
   1840.5,
   1841.625,
   1842.75,
   1843.875,
   1845,
   1846.125,
   1847.25,
   1848.375,
   1849.5,
   1850.625,
   1851.75,
   1852.875,
   1854,
   1855.125,
   1856.25,
   1857.375,
   1857.938,
   1858.5,
   1859.062,
   1859.625,
   1860.188,
   1860.75,
   1861.312,
   1861.875,
   1862.438,
   1863,
   1864.125,
   1865.25,
   1866.375,
   1866.938,
   1867.5,
   1868.062,
   1868.625,
   1869.188,
   1869.75,
   1870.312,
   1870.875,
   1871.438,
   1872,
   1872.562,
   1873.125,
   1873.688,
   1874.25,
   1874.812,
   1875.375,
   1876.5,
   1877.625,
   1878.75,
   1879.312,
   1879.875,
   1880.438,
   1881,
   1881.562,
   1882.125,
   1882.688,
   1883.25,
   1883.812,
   1884.375,
   1885.5,
   1886.625,
   1887.75,
   1888.875,
   1890,
   1891.125,
   1892.25,
   1893.375,
   1894.5,
   1895.625,
   1896.75,
   1897.875,
   1899,
   1900.125,
   1901.25,
   1902.375,
   1903.5,
   1904.625,
   1905.75,
   1906.875,
   1908,
   1909.125,
   1910.25,
   1911.375,
   1912.5,
   1913.625,
   1914.75,
   1915.875,
   1917,
   1918.125,
   1919.25,
   1920.375,
   1921.5,
   1922.625,
   1923.75,
   1924.875,
   1926,
   1927.125,
   1928.25,
   1929.375,
   1930.5,
   1931.625,
   1932.75,
   1933.875,
   1935,
   1936.125,
   1937.25,
   1938.375,
   1939.5,
   1940.625,
   1941.75,
   1942.875,
   1944,
   1945.125,
   1946.25,
   1947.375,
   1948.5,
   1949.625,
   1950.75,
   1951.875,
   1953,
   1954.125,
   1955.25,
   1955.812,
   1956.375,
   1956.938,
   1957.5,
   1958.062,
   1958.625,
   1959.188,
   1959.75,
   1960.312,
   1960.875,
   1961.438,
   1962,
   1963.125,
   1964.25,
   1965.375,
   1965.938,
   1966.5,
   1967.062,
   1967.625,
   1968.188,
   1968.75,
   1969.312,
   1969.875,
   1970.438,
   1971,
   1971.562,
   1972.125,
   1972.688,
   1973.25,
   1973.812,
   1974.375,
   1974.938,
   1975.5,
   1976.625,
   1977.75,
   1978.312,
   1978.875,
   1979.438,
   1980,
   1980.562,
   1981.125,
   1981.688,
   1982.25,
   1982.812,
   1983.375,
   1983.938,
   1984.5,
   1985.625,
   1986.75,
   1987.875,
   1989,
   1990.125,
   1991.25,
   1992.375,
   1993.5,
   1994.625,
   1995.75,
   1996.875,
   1998,
   1999.125,
   2000.25,
   2001.375,
   2002.5,
   2003.625,
   2004.75,
   2005.875,
   2007,
   2008.125,
   2009.25,
   2010.375,
   2011.5,
   2012.625,
   2013.75,
   2014.875,
   2016,
   2017.125,
   2018.25,
   2019.375,
   2020.5,
   2021.625,
   2022.75,
   2023.875,
   2025,
   2025,
   2026.125,
   2026.125};
   Double_t total_Norm[D_DTF_M]_fy5[245] = {
   0,
   1520.122,
   1520.122,
   1451.009,
   1385.867,
   1324.465,
   1266.589,
   1212.035,
   1160.61,
   1112.136,
   1066.44,
   1023.364,
   982.7551,
   944.4721,
   908.3807,
   874.3547,
   842.2751,
   812.0301,
   783.5148,
   756.6305,
   731.2848,
   707.3915,
   684.8708,
   663.6492,
   643.6603,
   624.8453,
   607.1547,
   590.5501,
   575.0069,
   560.5189,
   547.1037,
   534.8108,
   523.7325,
   514.0186,
   505.8957,
   499.6923,
   495.8711,
   495.0697,
   498.1513,
   506.2664,
   520.9286,
   544.1086,
   578.3537,
   626.9513,
   694.1663,
   785.6065,
   908.7972,
   1074.07,
   1295.875,
   1594.572,
   1998.621,
   2546.811,
   3289.811,
   4289.881,
   4908.156,
   5617.308,
   6426.035,
   7342.22,
   8372.392,
   9521.121,
   10790.38,
   12178.93,
   13681.7,
   15289.28,
   18757.67,
   22413.48,
   26015.8,
   27707.64,
   29276.07,
   30683.78,
   31895.73,
   32880.66,
   33612.48,
   34071.5,
   34245.31,
   34129.36,
   33727.22,
   33050.32,
   32117.44,
   30953.78,
   29589.8,
   28059.82,
   26400.56,
   22843.99,
   19206.53,
   15729.35,
   14107.97,
   12585.8,
   11172.89,
   9875.027,
   8694.26,
   7629.431,
   6676.796,
   5830.632,
   5083.82,
   4428.361,
   3357.74,
   2552.31,
   1952.067,
   1507.112,
   1178.213,
   935.6164,
   757.1863,
   626.5397,
   531.4968,
   462.9249,
   413.9241,
   379.2667,
   355.0036,
   338.1768,
   326.5974,
   318.6698,
   313.2495,
   309.529,
   306.948,
   305.124,
   303.8001,
   302.8066,
   302.0331,
   301.41,
   300.8944,
   300.4618,
   300.1001,
   299.8062,
   299.5836,
   299.4418,
   299.3962,
   299.4679,
   299.6855,
   300.0863,
   300.7184,
   301.6437,
   302.9413,
   304.7127,
   307.0871,
   310.2289,
   314.3472,
   319.7075,
   326.6452,
   335.5843,
   347.0578,
   361.7351,
   380.4536,
   404.2583,
   434.4513,
   472.6558,
   520.9027,
   581.7547,
   658.4943,
   755.4144,
   878.2742,
   1034.997,
   1236.7,
   1499.125,
   1844.482,
   2303.564,
   2917.79,
   3740.531,
   4836.774,
   5510.251,
   6280.006,
   7155.411,
   8145.26,
   9257.306,
   10497.75,
   11870.68,
   13377.51,
   15016.4,
   16781.76,
   18663.83,
   20648.32,
   24844.12,
   29163.58,
   33339.8,
   35279.94,
   37069.6,
   38671.2,
   40049.76,
   41174.24,
   42018.72,
   42563.46,
   42795.67,
   42710.01,
   42308.85,
   41602.09,
   40606.77,
   39346.38,
   37849.85,
   36150.46,
   34284.52,
   32290.09,
   30205.63,
   25915.23,
   21685.7,
   19664.01,
   17733.35,
   15909.83,
   14205.14,
   12626.77,
   11178.41,
   9860.419,
   8670.342,
   7603.441,
   6653.238,
   5812.013,
   5071.258,
   3855.505,
   2935.566,
   2246.952,
   1734.876,
   1355.261,
   1074.033,
   865.5569,
   710.8685,
   596.0352,
   510.8211,
   447.6705,
   400.9701,
   366.5252,
   341.1904,
   322.6048,
   308.9988,
   299.0512,
   291.7796,
   286.4573,
   282.5498,
   279.6657,
   277.5199,
   275.9052,
   274.6722,
   273.7128,
   272.9495,
   272.3264,
   271.8039,
   271.3531,
   270.9539,
   270.5915,
   270.2555,
   269.9386,
   269.6353,
   269.342,
   269.0558,
   269.0558,
   269.0558,
   0};
   graph = new TGraph(245,total_Norm[D_DTF_M]_fx5,total_Norm[D_DTF_M]_fy5);
   graph->SetName("total_Norm[D_DTF_M]");
   graph->SetTitle("Projection of total");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_total_NormoBD_DTF_McB5 = new TH1F("Graph_total_NormoBD_DTF_McB5","Projection of total",245,1776.15,2048.85);
   Graph_total_NormoBD_DTF_McB5->SetMinimum(47.07523);
   Graph_total_NormoBD_DTF_McB5->SetMaximum(47075.23);
   Graph_total_NormoBD_DTF_McB5->SetDirectory(0);
   Graph_total_NormoBD_DTF_McB5->SetStats(0);
   Graph_total_NormoBD_DTF_McB5->SetLineWidth(2);
   Graph_total_NormoBD_DTF_McB5->SetMarkerStyle(20);
   Graph_total_NormoBD_DTF_McB5->GetXaxis()->SetNdivisions(505);
   Graph_total_NormoBD_DTF_McB5->GetXaxis()->SetLabelFont(133);
   Graph_total_NormoBD_DTF_McB5->GetXaxis()->SetLabelOffset(0.01);
   Graph_total_NormoBD_DTF_McB5->GetXaxis()->SetLabelSize(30);
   Graph_total_NormoBD_DTF_McB5->GetXaxis()->SetTitleSize(36);
   Graph_total_NormoBD_DTF_McB5->GetXaxis()->SetTitleOffset(0.95);
   Graph_total_NormoBD_DTF_McB5->GetXaxis()->SetTitleFont(133);
   Graph_total_NormoBD_DTF_McB5->GetYaxis()->SetLabelFont(133);
   Graph_total_NormoBD_DTF_McB5->GetYaxis()->SetLabelOffset(0.01);
   Graph_total_NormoBD_DTF_McB5->GetYaxis()->SetLabelSize(30);
   Graph_total_NormoBD_DTF_McB5->GetYaxis()->SetTitleSize(36);
   Graph_total_NormoBD_DTF_McB5->GetYaxis()->SetTitleOffset(0.95);
   Graph_total_NormoBD_DTF_McB5->GetYaxis()->SetTitleFont(133);
   Graph_total_NormoBD_DTF_McB5->GetZaxis()->SetLabelFont(133);
   Graph_total_NormoBD_DTF_McB5->GetZaxis()->SetLabelSize(30);
   Graph_total_NormoBD_DTF_McB5->GetZaxis()->SetTitleSize(36);
   Graph_total_NormoBD_DTF_McB5->GetZaxis()->SetTitleOffset(1.2);
   Graph_total_NormoBD_DTF_McB5->GetZaxis()->SetTitleFont(133);
   graph->SetHistogram(Graph_total_Norm[D_DTF_M]5);
   
   graph->Draw("l");
   
   Double_t h_ds_fx3002[200] = {
   1800.562,
   1801.688,
   1802.812,
   1803.938,
   1805.062,
   1806.188,
   1807.312,
   1808.438,
   1809.562,
   1810.688,
   1811.812,
   1812.938,
   1814.062,
   1815.188,
   1816.312,
   1817.438,
   1818.562,
   1819.688,
   1820.812,
   1821.938,
   1823.062,
   1824.188,
   1825.312,
   1826.438,
   1827.562,
   1828.688,
   1829.812,
   1830.938,
   1832.062,
   1833.188,
   1834.312,
   1835.438,
   1836.562,
   1837.688,
   1838.812,
   1839.938,
   1841.062,
   1842.188,
   1843.312,
   1844.438,
   1845.562,
   1846.688,
   1847.812,
   1848.938,
   1850.062,
   1851.188,
   1852.312,
   1853.438,
   1854.562,
   1855.688,
   1856.812,
   1857.938,
   1859.062,
   1860.188,
   1861.312,
   1862.438,
   1863.562,
   1864.688,
   1865.812,
   1866.938,
   1868.062,
   1869.188,
   1870.312,
   1871.438,
   1872.562,
   1873.688,
   1874.812,
   1875.938,
   1877.062,
   1878.188,
   1879.312,
   1880.438,
   1881.562,
   1882.688,
   1883.812,
   1884.938,
   1886.062,
   1887.188,
   1888.312,
   1889.438,
   1890.562,
   1891.688,
   1892.812,
   1893.938,
   1895.062,
   1896.188,
   1897.312,
   1898.438,
   1899.562,
   1900.688,
   1901.812,
   1902.938,
   1904.062,
   1905.188,
   1906.312,
   1907.438,
   1908.562,
   1909.688,
   1910.812,
   1911.938,
   1913.062,
   1914.188,
   1915.312,
   1916.438,
   1917.562,
   1918.688,
   1919.812,
   1920.938,
   1922.062,
   1923.188,
   1924.312,
   1925.438,
   1926.562,
   1927.688,
   1928.812,
   1929.938,
   1931.062,
   1932.188,
   1933.312,
   1934.438,
   1935.562,
   1936.688,
   1937.812,
   1938.938,
   1940.062,
   1941.188,
   1942.312,
   1943.438,
   1944.562,
   1945.688,
   1946.812,
   1947.938,
   1949.062,
   1950.188,
   1951.312,
   1952.438,
   1953.562,
   1954.688,
   1955.812,
   1956.938,
   1958.062,
   1959.188,
   1960.312,
   1961.438,
   1962.562,
   1963.688,
   1964.812,
   1965.938,
   1967.062,
   1968.188,
   1969.312,
   1970.438,
   1971.562,
   1972.688,
   1973.812,
   1974.938,
   1976.062,
   1977.188,
   1978.312,
   1979.438,
   1980.562,
   1981.688,
   1982.812,
   1983.938,
   1985.062,
   1986.188,
   1987.312,
   1988.438,
   1989.562,
   1990.688,
   1991.812,
   1992.938,
   1994.062,
   1995.188,
   1996.312,
   1997.438,
   1998.562,
   1999.688,
   2000.812,
   2001.938,
   2003.062,
   2004.188,
   2005.312,
   2006.438,
   2007.562,
   2008.688,
   2009.812,
   2010.938,
   2012.062,
   2013.188,
   2014.312,
   2015.438,
   2016.562,
   2017.688,
   2018.812,
   2019.938,
   2021.062,
   2022.188,
   2023.312,
   2024.438};
   Double_t h_ds_fy3002[200] = {
   1474,
   1354,
   1348,
   1339,
   1177,
   1178,
   1112,
   1047,
   1025,
   1017,
   990,
   953,
   897,
   877,
   930,
   826,
   850,
   751,
   787,
   746,
   692,
   677,
   665,
   603,
   607,
   576,
   530,
   539,
   480,
   482,
   496,
   488,
   438,
   433,
   492,
   492,
   478,
   476,
   529,
   540,
   613,
   659,
   725,
   846,
   1000,
   1144,
   1375,
   1842,
   2191,
   2953,
   3714,
   4925,
   6349,
   8428,
   10784,
   13590,
   16752,
   20536,
   24303,
   27747,
   30566,
   33030,
   34198,
   34300,
   33322,
   31004,
   28243,
   24715,
   21046,
   17337,
   14143,
   11038,
   8672,
   6699,
   4943,
   3901,
   2966,
   2199,
   1554,
   1218,
   1002,
   812,
   718,
   557,
   525,
   489,
   377,
   344,
   348,
   337,
   364,
   344,
   326,
   335,
   338,
   279,
   277,
   308,
   281,
   271,
   278,
   293,
   294,
   287,
   286,
   323,
   305,
   307,
   272,
   304,
   311,
   303,
   307,
   323,
   313,
   290,
   333,
   355,
   376,
   344,
   381,
   412,
   407,
   448,
   462,
   493,
   573,
   659,
   655,
   802,
   918,
   1080,
   1313,
   1656,
   1961,
   2507,
   3233,
   4332,
   5475,
   7114,
   9160,
   11881,
   14891,
   18513,
   22573,
   26853,
   31635,
   35249,
   38934,
   41506,
   43259,
   42735,
   41808,
   39449,
   35984,
   32001,
   27994,
   23710,
   19361,
   15909,
   12657,
   9824,
   7588,
   5810,
   4427,
   3307,
   2610,
   1987,
   1524,
   1200,
   961,
   833,
   644,
   527,
   483,
   382,
   372,
   326,
   351,
   312,
   304,
   254,
   296,
   249,
   259,
   256,
   274,
   288,
   300,
   283,
   248,
   275,
   321,
   253,
   277,
   270,
   242,
   278,
   244,
   278};
   Double_t h_ds_felx3002[200] = {
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625};
   Double_t h_ds_fely3002[200] = {
   37.89596,
   36.30014,
   36.21852,
   36.09576,
   33.81108,
   33.82565,
   32.85041,
   31.86124,
   31.51953,
   31.39436,
   30.96824,
   30.37475,
   29.45413,
   29.11841,
   30,
   28.24456,
   28.65905,
   26.90894,
   27.55798,
   26.81758,
   25.81064,
   25.52403,
   25.29244,
   24.06115,
   24.14244,
   23.50521,
   22.52716,
   22.72176,
   21.41461,
   21.46019,
   21.77667,
   21.59638,
   20.43442,
   20.31466,
   21.68671,
   21.68671,
   21.36893,
   21.32315,
   22.50543,
   22.74328,
   24.26388,
   25.17586,
   26.43047,
   28.59038,
   31.12673,
   33.32676,
   36.58436,
   42.42144,
   46.31079,
   53.84381,
   60.44465,
   69.68013,
   79.18218,
   91.3055,
   103.3472,
   116.0772,
   128.9305,
   142.8047,
   155.395,
   166.0751,
   174.3321,
   181.2423,
   184.4277,
   184.7033,
   182.0438,
   175.5802,
   167.5573,
   156.7108,
   144.5733,
   131.171,
   118.4254,
   104.5631,
   92.62492,
   81.34895,
   69.80825,
   61.95999,
   53.96329,
   46.39616,
   38.92398,
   34.40344,
   31.15833,
   28,
   26.30019,
   23.10614,
   22.41833,
   21.619,
   18.92292,
   18.05398,
   18.16146,
   17.86437,
   18.58533,
   18.05398,
   17.56239,
   17.80983,
   17.89157,
   16.21077,
   16.15083,
   17.05705,
   16.27051,
   15.96967,
   16.18083,
   16.62454,
   16.65372,
   16.44845,
   16.41892,
   17.47915,
   16.97141,
   17.02855,
   16,
   16.94276,
   17.14228,
   16.91407,
   17.02855,
   17.47915,
   17.19887,
   16.53673,
   17.75514,
   18.34808,
   18.89716,
   18.05398,
   19.02562,
   19.80394,
   19.68044,
   20.67192,
   21,
   21.70923,
   23.44264,
   25.17586,
   25.09785,
   27.82402,
   29.80264,
   32.36716,
   35.73879,
   40.19705,
   43.786,
   49.57245,
   56.36167,
   65.31983,
   73.49493,
   83.84601,
   95.20919,
   108.5011,
   121.5297,
   135.5634,
   149.744,
   163.3696,
   177.363,
   187.2478,
   196.8176,
   203.2308,
   207.4886,
   206.2251,
   203.9707,
   198.1184,
   189.1952,
   178.3889,
   166.8148,
   153.4813,
   138.6447,
   125.6319,
   112.0044,
   98.61735,
   86.61056,
   75.725,
   66.03758,
   57.00869,
   50.59061,
   44.07858,
   38.54164,
   34.14462,
   30.50403,
   28.36607,
   24.88208,
   22.46193,
   21.48295,
   19.05121,
   18.79378,
   17.56239,
   18.24166,
   17.1706,
   16.94276,
   15.44522,
   16.71191,
   15.28765,
   15.60124,
   15.50781,
   16.0605,
   16.47793,
   16.82772,
   16.33003,
   15.25595,
   16.09066,
   17.42345,
   15.41383,
   16.15083,
   15.93928,
   15.06438,
   16.18083,
   15.1285,
   16.18083};
   Double_t h_ds_fehx3002[200] = {
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625};
   Double_t h_ds_fehy3002[200] = {
   38.89596,
   37.30014,
   37.21852,
   37.09576,
   34.81108,
   34.82565,
   33.85041,
   32.86124,
   32.51953,
   32.39436,
   31.96824,
   31.37475,
   30.45413,
   30.11841,
   31,
   29.24456,
   29.65905,
   27.90894,
   28.55798,
   27.81758,
   26.81064,
   26.52403,
   26.29244,
   25.06115,
   25.14244,
   24.50521,
   23.52716,
   23.72176,
   22.41461,
   22.46019,
   22.77667,
   22.59638,
   21.43442,
   21.31466,
   22.68671,
   22.68671,
   22.36893,
   22.32315,
   23.50543,
   23.74328,
   25.26388,
   26.17586,
   27.43047,
   29.59038,
   32.12673,
   34.32676,
   37.58436,
   43.42144,
   47.31079,
   54.84381,
   61.44465,
   70.68013,
   80.18218,
   92.3055,
   104.3472,
   117.0772,
   129.9305,
   143.8047,
   156.395,
   167.0751,
   175.3321,
   182.2423,
   185.4277,
   185.7033,
   183.0438,
   176.5802,
   168.5573,
   157.7108,
   145.5733,
   132.171,
   119.4254,
   105.5631,
   93.62492,
   82.34895,
   70.80825,
   62.95999,
   54.96329,
   47.39616,
   39.92398,
   35.40344,
   32.15833,
   29,
   27.30019,
   24.10614,
   23.41833,
   22.619,
   19.92292,
   19.05398,
   19.16146,
   18.86437,
   19.58533,
   19.05398,
   18.56239,
   18.80983,
   18.89157,
   17.21077,
   17.15083,
   18.05705,
   17.27051,
   16.96967,
   17.18083,
   17.62454,
   17.65372,
   17.44845,
   17.41892,
   18.47915,
   17.97141,
   18.02855,
   17,
   17.94276,
   18.14228,
   17.91407,
   18.02855,
   18.47915,
   18.19887,
   17.53673,
   18.75514,
   19.34808,
   19.89716,
   19.05398,
   20.02562,
   20.80394,
   20.68044,
   21.67192,
   22,
   22.70923,
   24.44264,
   26.17586,
   26.09785,
   28.82402,
   30.80264,
   33.36716,
   36.73879,
   41.19705,
   44.786,
   50.57245,
   57.36167,
   66.31983,
   74.49493,
   84.84601,
   96.20919,
   109.5011,
   122.5297,
   136.5634,
   150.744,
   164.3696,
   178.363,
   188.2478,
   197.8176,
   204.2308,
   208.4886,
   207.2251,
   204.9707,
   199.1184,
   190.1952,
   179.3889,
   167.8148,
   154.4813,
   139.6447,
   126.6319,
   113.0044,
   99.61735,
   87.61056,
   76.725,
   67.03758,
   58.00869,
   51.59061,
   45.07858,
   39.54164,
   35.14462,
   31.50403,
   29.36607,
   25.88208,
   23.46193,
   22.48295,
   20.05121,
   19.79378,
   18.56239,
   19.24166,
   18.1706,
   17.94276,
   16.44522,
   17.71191,
   16.28765,
   16.60124,
   16.50781,
   17.0605,
   17.47793,
   17.82772,
   17.33003,
   16.25595,
   17.09066,
   18.42345,
   16.41383,
   17.15083,
   16.93928,
   16.06438,
   17.18083,
   16.1285,
   17.18083};
   grae = new TGraphAsymmErrors(200,h_ds_fx3002,h_ds_fy3002,h_ds_felx3002,h_ds_fehx3002,h_ds_fely3002,h_ds_fehy3002);
   grae->SetName("h_ds");
   grae->SetTitle("Histogram of ds_plot__D_DTF_M");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_ds3002 = new TH1F("Graph_h_ds3002","Histogram of ds_plot__D_DTF_M",200,1777.5,2047.5);
   Graph_h_ds3002->SetMinimum(204.2421);
   Graph_h_ds3002->SetMaximum(47791.54);
   Graph_h_ds3002->SetDirectory(0);
   Graph_h_ds3002->SetStats(0);
   Graph_h_ds3002->SetLineWidth(2);
   Graph_h_ds3002->SetMarkerStyle(20);
   Graph_h_ds3002->GetXaxis()->SetNdivisions(505);
   Graph_h_ds3002->GetXaxis()->SetLabelFont(133);
   Graph_h_ds3002->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_ds3002->GetXaxis()->SetLabelSize(30);
   Graph_h_ds3002->GetXaxis()->SetTitleSize(36);
   Graph_h_ds3002->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_ds3002->GetXaxis()->SetTitleFont(133);
   Graph_h_ds3002->GetYaxis()->SetLabelFont(133);
   Graph_h_ds3002->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_ds3002->GetYaxis()->SetLabelSize(30);
   Graph_h_ds3002->GetYaxis()->SetTitleSize(36);
   Graph_h_ds3002->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_ds3002->GetYaxis()->SetTitleFont(133);
   Graph_h_ds3002->GetZaxis()->SetLabelFont(133);
   Graph_h_ds3002->GetZaxis()->SetLabelSize(30);
   Graph_h_ds3002->GetZaxis()->SetTitleSize(36);
   Graph_h_ds3002->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_ds3002->GetZaxis()->SetTitleFont(133);
   grae->SetHistogram(Graph_h_ds3002);
   
   grae->Draw("p");
   
   TH1D *frame_1deba720__2 = new TH1D("frame_1deba720__2","A RooPlot of \"m(D)\"",200,1800,2025);
   frame_1deba720__2->SetBinContent(1,45640.86);
   frame_1deba720__2->SetMinimum(100);
   frame_1deba720__2->SetMaximum(1000000);
   frame_1deba720__2->SetEntries(1);
   frame_1deba720__2->SetDirectory(0);
   frame_1deba720__2->SetStats(0);
   frame_1deba720__2->SetLineWidth(2);
   frame_1deba720__2->SetMarkerStyle(20);
   frame_1deba720__2->GetXaxis()->SetTitle("#font[12]{m}(#font[12]{K}_{S}^{0}#font[12]{K}^{+}) [MeV/#font[12]{c}^{2}]");
   frame_1deba720__2->GetXaxis()->SetNdivisions(505);
   frame_1deba720__2->GetXaxis()->SetLabelFont(133);
   frame_1deba720__2->GetXaxis()->SetLabelOffset(0.01);
   frame_1deba720__2->GetXaxis()->SetLabelSize(30);
   frame_1deba720__2->GetXaxis()->SetTitleSize(36);
   frame_1deba720__2->GetXaxis()->SetTitleOffset(0.95);
   frame_1deba720__2->GetXaxis()->SetTitleFont(133);
   frame_1deba720__2->GetYaxis()->SetTitle("Candidates / (1.1 MeV/#it{c^{2}})");
   frame_1deba720__2->GetYaxis()->SetLabelFont(133);
   frame_1deba720__2->GetYaxis()->SetLabelOffset(0.01);
   frame_1deba720__2->GetYaxis()->SetLabelSize(30);
   frame_1deba720__2->GetYaxis()->SetTitleSize(36);
   frame_1deba720__2->GetYaxis()->SetTitleOffset(0.95);
   frame_1deba720__2->GetYaxis()->SetTitleFont(133);
   frame_1deba720__2->GetZaxis()->SetLabelFont(133);
   frame_1deba720__2->GetZaxis()->SetLabelSize(30);
   frame_1deba720__2->GetZaxis()->SetTitleSize(36);
   frame_1deba720__2->GetZaxis()->SetTitleOffset(1.2);
   frame_1deba720__2->GetZaxis()->SetTitleFont(133);
   frame_1deba720__2->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.49,0.6,0.69,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("data","Data","ep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("total","Total","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("D2KS0H","#it{D}^{#pm}#rightarrow#font[12]{K}_{S}^{0}#font[12]{K}^{#pm}","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(7);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Ds2KS0H","#it{D_{s}}^{#pm}#rightarrow#font[12]{K}_{S}^{0}#font[12]{K}^{#pm}","l");

   ci = TColor::GetColor("#666666");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("bkg","Background","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   TText *text = new TText(0.69,0.85,"LHCb");
   text->SetNDC();
   text->SetTextFont(133);
   text->SetTextSize(30);
   text->Draw();
   TLatex *   tex = new TLatex(0.69,0.8,"3 fb^{-1}");
tex->SetNDC();
   tex->SetTextFont(133);
   tex->SetTextSize(25);
   tex->SetLineWidth(2);
   tex->Draw();
   c_D_mass_merged_paper->Modified();
   c_D_mass_merged_paper->cd();
   c_D_mass_merged_paper->SetSelected(c_D_mass_merged_paper);
}


==> figs/Fig4c.C <==
void paper_canvas_D2KS0Pi_Run2()
{
//=========Macro generated from canvas: c_D_mass_merged_paper/c_D_mass_merged_paper
//=========  (Sun Feb 21 23:16:40 2021) by ROOT version 6.16/00
   TCanvas *c_D_mass_merged_paper = new TCanvas("c_D_mass_merged_paper", "c_D_mass_merged_paper",0,0,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c_D_mass_merged_paper->Range(1761.111,2.189873,2038.889,7.253165);
   c_D_mass_merged_paper->SetFillColor(0);
   c_D_mass_merged_paper->SetBorderMode(0);
   c_D_mass_merged_paper->SetBorderSize(2);
   c_D_mass_merged_paper->SetLogy();
   c_D_mass_merged_paper->SetTickx(1);
   c_D_mass_merged_paper->SetTicky(1);
   c_D_mass_merged_paper->SetLeftMargin(0.14);
   c_D_mass_merged_paper->SetRightMargin(0.05);
   c_D_mass_merged_paper->SetTopMargin(0.05);
   c_D_mass_merged_paper->SetBottomMargin(0.16);
   c_D_mass_merged_paper->SetFrameLineWidth(2);
   c_D_mass_merged_paper->SetFrameBorderMode(0);
   c_D_mass_merged_paper->SetFrameLineWidth(2);
   c_D_mass_merged_paper->SetFrameBorderMode(0);
   
   TH1D *frame_4782980__1 = new TH1D("frame_4782980__1","A RooPlot of \"m(D)\"",200,1800,2025);
   frame_4782980__1->SetBinContent(1,2150860);
   frame_4782980__1->SetMinimum(1000);
   frame_4782980__1->SetMaximum(1e+07);
   frame_4782980__1->SetEntries(1);
   frame_4782980__1->SetDirectory(0);
   frame_4782980__1->SetStats(0);
   frame_4782980__1->SetLineWidth(2);
   frame_4782980__1->SetMarkerStyle(20);
   frame_4782980__1->GetXaxis()->SetTitle("#font[12]{m}(#font[12]{K}_{S}^{0}#font[12]{#pi}^{+}) [MeV/#font[12]{c}^{2}]");
   frame_4782980__1->GetXaxis()->SetNdivisions(505);
   frame_4782980__1->GetXaxis()->SetLabelFont(133);
   frame_4782980__1->GetXaxis()->SetLabelOffset(0.01);
   frame_4782980__1->GetXaxis()->SetLabelSize(30);
   frame_4782980__1->GetXaxis()->SetTitleSize(36);
   frame_4782980__1->GetXaxis()->SetTitleOffset(0.95);
   frame_4782980__1->GetXaxis()->SetTitleFont(133);
   frame_4782980__1->GetYaxis()->SetTitle("Candidates / (1.1 MeV/#it{c^{2}})");
   frame_4782980__1->GetYaxis()->SetLabelFont(133);
   frame_4782980__1->GetYaxis()->SetLabelOffset(0.01);
   frame_4782980__1->GetYaxis()->SetLabelSize(30);
   frame_4782980__1->GetYaxis()->SetTitleSize(36);
   frame_4782980__1->GetYaxis()->SetTitleOffset(0.95);
   frame_4782980__1->GetYaxis()->SetTitleFont(133);
   frame_4782980__1->GetZaxis()->SetLabelFont(133);
   frame_4782980__1->GetZaxis()->SetLabelSize(30);
   frame_4782980__1->GetZaxis()->SetTitleSize(36);
   frame_4782980__1->GetZaxis()->SetTitleOffset(1.2);
   frame_4782980__1->GetZaxis()->SetTitleFont(133);
   frame_4782980__1->Draw("FUNC");
   
   Double_t data_fx3001[200] = {
   1800.562,
   1801.688,
   1802.812,
   1803.938,
   1805.062,
   1806.188,
   1807.312,
   1808.438,
   1809.562,
   1810.688,
   1811.812,
   1812.938,
   1814.062,
   1815.188,
   1816.312,
   1817.438,
   1818.562,
   1819.688,
   1820.812,
   1821.938,
   1823.062,
   1824.188,
   1825.312,
   1826.438,
   1827.562,
   1828.688,
   1829.812,
   1830.938,
   1832.062,
   1833.188,
   1834.312,
   1835.438,
   1836.562,
   1837.688,
   1838.812,
   1839.938,
   1841.062,
   1842.188,
   1843.312,
   1844.438,
   1845.562,
   1846.688,
   1847.812,
   1848.938,
   1850.062,
   1851.188,
   1852.312,
   1853.438,
   1854.562,
   1855.688,
   1856.812,
   1857.938,
   1859.062,
   1860.188,
   1861.312,
   1862.438,
   1863.562,
   1864.688,
   1865.812,
   1866.938,
   1868.062,
   1869.188,
   1870.312,
   1871.438,
   1872.562,
   1873.688,
   1874.812,
   1875.938,
   1877.062,
   1878.188,
   1879.312,
   1880.438,
   1881.562,
   1882.688,
   1883.812,
   1884.938,
   1886.062,
   1887.188,
   1888.312,
   1889.438,
   1890.562,
   1891.688,
   1892.812,
   1893.938,
   1895.062,
   1896.188,
   1897.312,
   1898.438,
   1899.562,
   1900.688,
   1901.812,
   1902.938,
   1904.062,
   1905.188,
   1906.312,
   1907.438,
   1908.562,
   1909.688,
   1910.812,
   1911.938,
   1913.062,
   1914.188,
   1915.312,
   1916.438,
   1917.562,
   1918.688,
   1919.812,
   1920.938,
   1922.062,
   1923.188,
   1924.312,
   1925.438,
   1926.562,
   1927.688,
   1928.812,
   1929.938,
   1931.062,
   1932.188,
   1933.312,
   1934.438,
   1935.562,
   1936.688,
   1937.812,
   1938.938,
   1940.062,
   1941.188,
   1942.312,
   1943.438,
   1944.562,
   1945.688,
   1946.812,
   1947.938,
   1949.062,
   1950.188,
   1951.312,
   1952.438,
   1953.562,
   1954.688,
   1955.812,
   1956.938,
   1958.062,
   1959.188,
   1960.312,
   1961.438,
   1962.562,
   1963.688,
   1964.812,
   1965.938,
   1967.062,
   1968.188,
   1969.312,
   1970.438,
   1971.562,
   1972.688,
   1973.812,
   1974.938,
   1976.062,
   1977.188,
   1978.312,
   1979.438,
   1980.562,
   1981.688,
   1982.812,
   1983.938,
   1985.062,
   1986.188,
   1987.312,
   1988.438,
   1989.562,
   1990.688,
   1991.812,
   1992.938,
   1994.062,
   1995.188,
   1996.312,
   1997.438,
   1998.562,
   1999.688,
   2000.812,
   2001.938,
   2003.062,
   2004.188,
   2005.312,
   2006.438,
   2007.562,
   2008.688,
   2009.812,
   2010.938,
   2012.062,
   2013.188,
   2014.312,
   2015.438,
   2016.562,
   2017.688,
   2018.812,
   2019.938,
   2021.062,
   2022.188,
   2023.312,
   2024.438};
   Double_t data_fy3001[200] = {
   33068,
   32668,
   32417,
   32021,
   31764,
   31682,
   31180,
   31003,
   30802,
   31051,
   30855,
   30763,
   30975,
   30952,
   30974,
   31435,
   31213,
   31175,
   31581,
   31931,
   32229,
   32840,
   32949,
   33581,
   34483,
   35126,
   35930,
   36754,
   38326,
   38899,
   40550,
   42350,
   44284,
   47082,
   49394,
   52778,
   57262,
   62264,
   68512,
   75393,
   84716,
   95886,
   110750,
   128309,
   151771,
   181175,
   218529,
   264947,
   323058,
   395271,
   484261,
   592170,
   718825,
   865741,
   1031284,
   1209461,
   1394816,
   1578037,
   1745363,
   1887531,
   1989820,
   2047007,
   2045935,
   1993704,
   1895262,
   1755002,
   1585540,
   1403342,
   1216723,
   1034909,
   866703,
   715158,
   584526,
   475107,
   382893,
   308593,
   248394,
   200312,
   162988,
   133454,
   110934,
   92340,
   78460,
   67605,
   58629,
   51461,
   46245,
   41627,
   37825,
   34922,
   31808,
   29843,
   28059,
   26656,
   25120,
   24164,
   22874,
   22203,
   21588,
   20932,
   20240,
   19949,
   19524,
   19046,
   18859,
   18450,
   18456,
   18201,
   17894,
   18295,
   17831,
   17686,
   17628,
   17472,
   17628,
   17215,
   17357,
   17190,
   17043,
   17342,
   16784,
   17019,
   16911,
   17234,
   17158,
   16913,
   17114,
   17350,
   17361,
   17761,
   17873,
   18271,
   18791,
   19531,
   20175,
   21251,
   22299,
   24013,
   26261,
   27788,
   30380,
   33148,
   36100,
   39774,
   42809,
   46104,
   48980,
   51276,
   53179,
   53565,
   53499,
   52371,
   50818,
   48069,
   45238,
   41863,
   38456,
   35273,
   31589,
   28525,
   26406,
   24653,
   22508,
   20693,
   19737,
   18354,
   17659,
   16745,
   16344,
   15800,
   15574,
   15312,
   14994,
   14467,
   14562,
   14213,
   14317,
   14181,
   13926,
   13972,
   13852,
   13762,
   13736,
   13712,
   13670,
   13687,
   13510,
   13605,
   13524,
   13494,
   13306,
   13164,
   13163,
   13116,
   13040,
   13131,
   13098,
   12990,
   13003,
   13027};
   Double_t data_felx3001[200] = {
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625};
   Double_t data_fely3001[200] = {
   181.3468,
   180.2436,
   179.5479,
   178.4448,
   177.7253,
   177.4951,
   176.0793,
   175.5774,
   175.0057,
   175.7136,
   175.1566,
   174.8946,
   175.4979,
   175.4325,
   175.495,
   176.7999,
   176.1727,
   176.0651,
   177.2111,
   178.1932,
   179.0251,
   180.7188,
   181.0193,
   182.7519,
   185.1967,
   186.92,
   189.0528,
   191.214,
   195.2709,
   196.7289,
   200.8709,
   205.2918,
   209.9382,
   216.4844,
   221.7482,
   229.2352,
   238.7953,
   249.0281,
   261.2484,
   274.0783,
   290.5606,
   309.1551,
   332.2916,
   357.7028,
   389.0783,
   425.1469,
   466.9711,
   514.2303,
   567.8821,
   628.206,
   695.3888,
   769.026,
   847.3356,
   929.9522,
   1015.022,
   1099.255,
   1180.523,
   1255.7,
   1320.622,
   1373.375,
   1410.11,
   1430.237,
   1429.862,
   1411.486,
   1376.185,
   1324.265,
   1258.682,
   1184.127,
   1102.552,
   1016.805,
   930.469,
   845.1703,
   764.0432,
   688.7802,
   618.2837,
   555.0117,
   497.8917,
   447.0626,
   403.218,
   364.8139,
   332.5679,
   303.3754,
   279.6076,
   259.5101,
   241.6348,
   226.3507,
   214.5471,
   203.5276,
   193.9871,
   186.375,
   177.8487,
   172.252,
   167.009,
   162.7674,
   157.9937,
   154.9485,
   150.7424,
   148.5076,
   146.4294,
   144.1798,
   141.7682,
   140.7418,
   139.2292,
   137.5082,
   136.829,
   135.3317,
   135.3538,
   134.412,
   133.2694,
   134.7599,
   133.0337,
   132.4897,
   132.2714,
   131.6826,
   132.2714,
   130.7069,
   131.2469,
   130.6116,
   130.0498,
   131.19,
   129.054,
   129.9578,
   129.5433,
   130.7793,
   130.4895,
   129.551,
   130.3214,
   131.2203,
   131.2621,
   132.7713,
   133.1909,
   134.6712,
   136.5812,
   139.2542,
   141.5396,
   145.2781,
   148.8293,
   154.4621,
   161.5532,
   166.1981,
   173.7993,
   181.5666,
   189.5007,
   198.9348,
   206.404,
   214.219,
   220.8148,
   225.9426,
   230.1063,
   230.9417,
   230.799,
   228.3477,
   224.929,
   218.747,
   212.1929,
   204.1051,
   195.6027,
   187.3117,
   177.2336,
   168.3942,
   162,
   156.5135,
   149.5275,
   143.3515,
   139.9893,
   134.9779,
   132.3881,
   128.9034,
   127.3446,
   125.199,
   124.2968,
   123.2427,
   121.951,
   119.7799,
   120.1741,
   118.7193,
   119.1547,
   118.5851,
   117.5095,
   117.7043,
   117.1956,
   116.8126,
   116.7017,
   116.5993,
   116.4198,
   116.4925,
   115.7336,
   116.1415,
   115.7938,
   115.6648,
   114.8527,
   114.2356,
   114.2312,
   114.0262,
   113.6939,
   114.0917,
   113.9476,
   113.4748,
   113.5318,
   113.637};
   Double_t data_fehx3001[200] = {
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625};
   Double_t data_fehy3001[200] = {
   182.3468,
   181.2436,
   180.5479,
   179.4448,
   178.7253,
   178.4951,
   177.0793,
   176.5774,
   176.0057,
   176.7136,
   176.1566,
   175.8946,
   176.4979,
   176.4325,
   176.495,
   177.7999,
   177.1727,
   177.0651,
   178.2111,
   179.1932,
   180.0251,
   181.7188,
   182.0193,
   183.7519,
   186.1967,
   187.92,
   190.0528,
   192.214,
   196.2709,
   197.7289,
   201.8709,
   206.2918,
   210.9382,
   217.4844,
   222.7482,
   230.2352,
   239.7953,
   250.0281,
   262.2484,
   275.0783,
   291.5606,
   310.1551,
   333.2916,
   358.7028,
   390.0783,
   426.1469,
   467.9711,
   515.2303,
   568.8821,
   629.206,
   696.3888,
   770.026,
   848.3356,
   930.9522,
   1016.022,
   1100.255,
   1181.523,
   1256.7,
   1321.622,
   1374.375,
   1411.11,
   1431.237,
   1430.862,
   1412.486,
   1377.185,
   1325.265,
   1259.682,
   1185.127,
   1103.552,
   1017.805,
   931.469,
   846.1703,
   765.0432,
   689.7802,
   619.2837,
   556.0117,
   498.8917,
   448.0626,
   404.218,
   365.8139,
   333.5679,
   304.3754,
   280.6076,
   260.5101,
   242.6348,
   227.3507,
   215.5471,
   204.5276,
   194.9871,
   187.375,
   178.8487,
   173.252,
   168.009,
   163.7674,
   158.9937,
   155.9485,
   151.7424,
   149.5076,
   147.4294,
   145.1798,
   142.7682,
   141.7418,
   140.2292,
   138.5082,
   137.829,
   136.3317,
   136.3538,
   135.412,
   134.2694,
   135.7599,
   134.0337,
   133.4897,
   133.2714,
   132.6826,
   133.2714,
   131.7069,
   132.2469,
   131.6116,
   131.0498,
   132.19,
   130.054,
   130.9578,
   130.5433,
   131.7793,
   131.4895,
   130.551,
   131.3214,
   132.2203,
   132.2621,
   133.7713,
   134.1909,
   135.6712,
   137.5812,
   140.2542,
   142.5396,
   146.2781,
   149.8293,
   155.4621,
   162.5532,
   167.1981,
   174.7993,
   182.5666,
   190.5007,
   199.9348,
   207.404,
   215.219,
   221.8148,
   226.9426,
   231.1063,
   231.9417,
   231.799,
   229.3477,
   225.929,
   219.747,
   213.1929,
   205.1051,
   196.6027,
   188.3117,
   178.2336,
   169.3942,
   163,
   157.5135,
   150.5275,
   144.3515,
   140.9893,
   135.9779,
   133.3881,
   129.9034,
   128.3446,
   126.199,
   125.2968,
   124.2427,
   122.951,
   120.7799,
   121.1741,
   119.7193,
   120.1547,
   119.5851,
   118.5095,
   118.7043,
   118.1956,
   117.8126,
   117.7017,
   117.5993,
   117.4198,
   117.4925,
   116.7336,
   117.1415,
   116.7938,
   116.6648,
   115.8527,
   115.2356,
   115.2312,
   115.0262,
   114.6939,
   115.0917,
   114.9476,
   114.4748,
   114.5318,
   114.637};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(200,data_fx3001,data_fy3001,data_felx3001,data_fehx3001,data_fely3001,data_fehy3001);
   grae->SetName("data");
   grae->SetTitle("Histogram of ds_plot__D_DTF_M");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_data3001 = new TH1F("Graph_data3001","Histogram of ds_plot__D_DTF_M",200,1777.5,2047.5);
   Graph_data3001->SetMinimum(11588.87);
   Graph_data3001->SetMaximum(2251994);
   Graph_data3001->SetDirectory(0);
   Graph_data3001->SetStats(0);
   Graph_data3001->SetLineWidth(2);
   Graph_data3001->SetMarkerStyle(20);
   Graph_data3001->GetXaxis()->SetNdivisions(505);
   Graph_data3001->GetXaxis()->SetLabelFont(133);
   Graph_data3001->GetXaxis()->SetLabelOffset(0.01);
   Graph_data3001->GetXaxis()->SetLabelSize(30);
   Graph_data3001->GetXaxis()->SetTitleSize(36);
   Graph_data3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_data3001->GetXaxis()->SetTitleFont(133);
   Graph_data3001->GetYaxis()->SetLabelFont(133);
   Graph_data3001->GetYaxis()->SetLabelOffset(0.01);
   Graph_data3001->GetYaxis()->SetLabelSize(30);
   Graph_data3001->GetYaxis()->SetTitleSize(36);
   Graph_data3001->GetYaxis()->SetTitleOffset(0.95);
   Graph_data3001->GetYaxis()->SetTitleFont(133);
   Graph_data3001->GetZaxis()->SetLabelFont(133);
   Graph_data3001->GetZaxis()->SetLabelSize(30);
   Graph_data3001->GetZaxis()->SetTitleSize(36);
   Graph_data3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_data3001->GetZaxis()->SetTitleFont(133);
   grae->SetHistogram(Graph_data3001);
   
   grae->Draw("p");
   
   Double_t total_fx1[224] = {
   1798.875,
   1798.875,
   1800,
   1801.125,
   1802.25,
   1803.375,
   1804.5,
   1805.625,
   1806.75,
   1807.875,
   1809,
   1810.125,
   1811.25,
   1812.375,
   1813.5,
   1814.625,
   1815.75,
   1816.875,
   1818,
   1819.125,
   1820.25,
   1821.375,
   1822.5,
   1823.625,
   1824.75,
   1825.875,
   1827,
   1828.125,
   1829.25,
   1830.375,
   1831.5,
   1832.625,
   1833.75,
   1834.875,
   1836,
   1837.125,
   1838.25,
   1839.375,
   1840.5,
   1841.625,
   1842.75,
   1843.875,
   1845,
   1846.125,
   1847.25,
   1848.375,
   1849.5,
   1850.625,
   1851.75,
   1852.875,
   1854,
   1855.125,
   1855.688,
   1856.25,
   1856.812,
   1857.375,
   1857.938,
   1858.5,
   1859.062,
   1859.625,
   1860.188,
   1860.75,
   1861.875,
   1863,
   1864.125,
   1865.25,
   1865.812,
   1866.375,
   1866.938,
   1867.5,
   1868.062,
   1868.625,
   1869.188,
   1869.75,
   1870.312,
   1870.875,
   1871.438,
   1872,
   1872.562,
   1873.125,
   1873.688,
   1874.25,
   1875.375,
   1876.5,
   1877.625,
   1878.75,
   1879.312,
   1879.875,
   1880.438,
   1881,
   1881.562,
   1882.125,
   1882.688,
   1883.25,
   1883.812,
   1884.375,
   1885.5,
   1886.625,
   1887.75,
   1888.875,
   1890,
   1891.125,
   1892.25,
   1893.375,
   1894.5,
   1895.625,
   1896.75,
   1897.875,
   1899,
   1900.125,
   1901.25,
   1902.375,
   1903.5,
   1904.625,
   1905.75,
   1906.875,
   1908,
   1909.125,
   1910.25,
   1911.375,
   1912.5,
   1913.625,
   1914.75,
   1915.875,
   1917,
   1918.125,
   1919.25,
   1920.375,
   1921.5,
   1922.625,
   1923.75,
   1924.875,
   1926,
   1927.125,
   1928.25,
   1929.375,
   1930.5,
   1931.625,
   1932.75,
   1933.875,
   1935,
   1936.125,
   1937.25,
   1938.375,
   1939.5,
   1940.625,
   1941.75,
   1942.875,
   1944,
   1945.125,
   1946.25,
   1947.375,
   1948.5,
   1949.625,
   1950.75,
   1951.875,
   1953,
   1954.125,
   1955.25,
   1956.375,
   1957.5,
   1958.625,
   1959.75,
   1960.875,
   1962,
   1963.125,
   1964.25,
   1965.375,
   1966.5,
   1967.625,
   1968.75,
   1969.875,
   1971,
   1972.125,
   1973.25,
   1974.375,
   1975.5,
   1976.625,
   1977.75,
   1978.875,
   1980,
   1981.125,
   1982.25,
   1983.375,
   1984.5,
   1985.625,
   1986.75,
   1987.875,
   1989,
   1990.125,
   1991.25,
   1992.375,
   1993.5,
   1994.625,
   1995.75,
   1996.875,
   1998,
   1999.125,
   2000.25,
   2001.375,
   2002.5,
   2003.625,
   2004.75,
   2005.875,
   2007,
   2008.125,
   2009.25,
   2010.375,
   2011.5,
   2012.625,
   2013.75,
   2014.875,
   2016,
   2017.125,
   2018.25,
   2019.375,
   2020.5,
   2021.625,
   2022.75,
   2023.875,
   2025,
   2025,
   2026.125,
   2026.125};
   Double_t total_fy1[224] = {
   0,
   32940.58,
   32940.58,
   32722.73,
   32510.8,
   32305.55,
   32107.86,
   31918.79,
   31739.61,
   31571.78,
   31417.01,
   31277.28,
   31154.87,
   31052.38,
   30972.78,
   30919.43,
   30896.08,
   30906.98,
   30956.81,
   31050.79,
   31194.65,
   31394.72,
   31657.92,
   31991.84,
   32404.8,
   32905.96,
   33505.42,
   34214.48,
   35045.87,
   36014.18,
   37136.49,
   38433.13,
   39928.88,
   41654.53,
   43649.13,
   45962.9,
   48661.32,
   51830.47,
   55584.2,
   60073.52,
   65498.72,
   72124.98,
   80301.86,
   90487.37,
   103276.6,
   119434.6,
   139931.7,
   165978.5,
   199054,
   240917.4,
   293590.5,
   359290.3,
   397739.6,
   440292,
   487202.9,
   538696.1,
   594950.5,
   656085,
   722141.5,
   793067.8,
   868699.2,
   948741.7,
   1120144,
   1301815,
   1485642,
   1661131,
   1742014,
   1816247,
   1882309,
   1938775,
   1984375,
   2018044,
   2038972,
   2046642,
   2040852,
   2021725,
   1989705,
   1945536,
   1890227,
   1825010,
   1751285,
   1670562,
   1494384,
   1308699,
   1124314,
   949708.7,
   867988.7,
   790679.5,
   718106.8,
   650461.2,
   587815.4,
   530142.7,
   477334.9,
   429219.4,
   385575.1,
   346146.5,
   278814.5,
   224910.9,
   182167.1,
   148506.2,
   122116.3,
   101471.5,
   85320.48,
   72659.11,
   62694.26,
   54807.67,
   48522.16,
   43472.17,
   39379.1,
   36031.3,
   33268.14,
   30967.59,
   29036.69,
   27404.26,
   26015.39,
   24827.37,
   23806.59,
   22926.31,
   22164.95,
   21504.91,
   20931.62,
   20432.89,
   19998.42,
   19619.44,
   19288.41,
   18998.87,
   18745.2,
   18522.57,
   18326.81,
   18154.29,
   18001.91,
   17867,
   17747.29,
   17640.85,
   17546.02,
   17461.45,
   17385.99,
   17318.71,
   17258.88,
   17205.97,
   17159.68,
   17119.99,
   17087.28,
   17062.46,
   17047.28,
   17044.62,
   17058.99,
   17097.13,
   17168.7,
   17287.1,
   17470.2,
   17741.02,
   18128.04,
   18665,
   19389.91,
   20343.13,
   21564.31,
   23088.19,
   24939.46,
   27127.15,
   29639.05,
   32437.07,
   35454.44,
   38595.45,
   41738.6,
   44742.98,
   47457.98,
   49735.31,
   51442,
   52473,
   52761.55,
   52285.94,
   51071.8,
   49189.48,
   46746.89,
   43878.92,
   40734.8,
   37465.04,
   34209.58,
   31088.33,
   28194.95,
   25594.07,
   23321.71,
   21388.27,
   19783.27,
   18480.95,
   17445.87,
   16638.05,
   16016.97,
   15544.67,
   15187.51,
   14917.14,
   14710.66,
   14550.23,
   14422.42,
   14317.48,
   14228.47,
   14150.63,
   14080.75,
   14016.7,
   13957.11,
   13901.07,
   13847.97,
   13797.42,
   13749.1,
   13702.79,
   13658.32,
   13615.51,
   13574.22,
   13534.32,
   13495.7,
   13458.23,
   13421.82,
   13386.37,
   13351.79,
   13318.01,
   13284.96,
   13252.58,
   13220.8,
   13189.59,
   13158.9,
   13158.9,
   13158.9,
   0};
   TGraph *graph = new TGraph(224,total_fx1,total_fy1);
   graph->SetName("total");
   graph->SetTitle("Projection of total");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_total1 = new TH1F("Graph_total1","Projection of total",224,1776.15,2048.85);
   Graph_total1->SetMinimum(2251.306);
   Graph_total1->SetMaximum(2251306);
   Graph_total1->SetDirectory(0);
   Graph_total1->SetStats(0);
   Graph_total1->SetLineWidth(2);
   Graph_total1->SetMarkerStyle(20);
   Graph_total1->GetXaxis()->SetNdivisions(505);
   Graph_total1->GetXaxis()->SetLabelFont(133);
   Graph_total1->GetXaxis()->SetLabelOffset(0.01);
   Graph_total1->GetXaxis()->SetLabelSize(30);
   Graph_total1->GetXaxis()->SetTitleSize(36);
   Graph_total1->GetXaxis()->SetTitleOffset(0.95);
   Graph_total1->GetXaxis()->SetTitleFont(133);
   Graph_total1->GetYaxis()->SetLabelFont(133);
   Graph_total1->GetYaxis()->SetLabelOffset(0.01);
   Graph_total1->GetYaxis()->SetLabelSize(30);
   Graph_total1->GetYaxis()->SetTitleSize(36);
   Graph_total1->GetYaxis()->SetTitleOffset(0.95);
   Graph_total1->GetYaxis()->SetTitleFont(133);
   Graph_total1->GetZaxis()->SetLabelFont(133);
   Graph_total1->GetZaxis()->SetLabelSize(30);
   Graph_total1->GetZaxis()->SetTitleSize(36);
   Graph_total1->GetZaxis()->SetTitleOffset(1.2);
   Graph_total1->GetZaxis()->SetTitleFont(133);
   graph->SetHistogram(Graph_total1);
   
   graph->Draw("l");
   
   Double_t bkg_fx2[206] = {
   1798.875,
   1798.875,
   1800,
   1801.125,
   1802.25,
   1803.375,
   1804.5,
   1805.625,
   1806.75,
   1807.875,
   1809,
   1810.125,
   1811.25,
   1812.375,
   1813.5,
   1814.625,
   1815.75,
   1816.875,
   1818,
   1819.125,
   1820.25,
   1821.375,
   1822.5,
   1823.625,
   1824.75,
   1825.875,
   1827,
   1828.125,
   1829.25,
   1830.375,
   1831.5,
   1832.625,
   1833.75,
   1834.875,
   1836,
   1837.125,
   1838.25,
   1839.375,
   1840.5,
   1841.625,
   1842.75,
   1843.875,
   1845,
   1846.125,
   1847.25,
   1848.375,
   1849.5,
   1850.625,
   1851.75,
   1852.875,
   1854,
   1855.125,
   1856.25,
   1857.375,
   1858.5,
   1859.625,
   1860.75,
   1861.875,
   1863,
   1864.125,
   1865.25,
   1866.375,
   1867.5,
   1868.625,
   1869.75,
   1870.875,
   1872,
   1873.125,
   1874.25,
   1875.375,
   1876.5,
   1877.625,
   1878.75,
   1879.875,
   1881,
   1882.125,
   1883.25,
   1884.375,
   1885.5,
   1886.625,
   1887.75,
   1888.875,
   1890,
   1891.125,
   1892.25,
   1893.375,
   1894.5,
   1895.625,
   1896.75,
   1897.875,
   1899,
   1900.125,
   1901.25,
   1902.375,
   1903.5,
   1904.625,
   1905.75,
   1906.875,
   1908,
   1909.125,
   1910.25,
   1911.375,
   1912.5,
   1913.625,
   1914.75,
   1915.875,
   1917,
   1918.125,
   1919.25,
   1920.375,
   1921.5,
   1922.625,
   1923.75,
   1924.875,
   1926,
   1927.125,
   1928.25,
   1929.375,
   1930.5,
   1931.625,
   1932.75,
   1933.875,
   1935,
   1936.125,
   1937.25,
   1938.375,
   1939.5,
   1940.625,
   1941.75,
   1942.875,
   1944,
   1945.125,
   1946.25,
   1947.375,
   1948.5,
   1949.625,
   1950.75,
   1951.875,
   1953,
   1954.125,
   1955.25,
   1956.375,
   1957.5,
   1958.625,
   1959.75,
   1960.875,
   1962,
   1963.125,
   1964.25,
   1965.375,
   1966.5,
   1967.625,
   1968.75,
   1969.875,
   1971,
   1972.125,
   1973.25,
   1974.375,
   1975.5,
   1976.625,
   1977.75,
   1978.875,
   1980,
   1981.125,
   1982.25,
   1983.375,
   1984.5,
   1985.625,
   1986.75,
   1987.875,
   1989,
   1990.125,
   1991.25,
   1992.375,
   1993.5,
   1994.625,
   1995.75,
   1996.875,
   1998,
   1999.125,
   2000.25,
   2001.375,
   2002.5,
   2003.625,
   2004.75,
   2005.875,
   2007,
   2008.125,
   2009.25,
   2010.375,
   2011.5,
   2012.625,
   2013.75,
   2014.875,
   2016,
   2017.125,
   2018.25,
   2019.375,
   2020.5,
   2021.625,
   2022.75,
   2023.875,
   2025,
   2025,
   2026.125,
   2026.125};
   Double_t bkg_fy2[206] = {
   0,
   32887.42,
   32887.42,
   32655.22,
   32425.41,
   32197.96,
   31972.85,
   31750.05,
   31529.54,
   31311.3,
   31095.3,
   30881.51,
   30669.93,
   30460.52,
   30253.26,
   30048.14,
   29845.12,
   29644.18,
   29445.32,
   29248.49,
   29053.69,
   28860.89,
   28670.07,
   28481.21,
   28294.3,
   28109.3,
   27926.21,
   27744.99,
   27565.64,
   27388.13,
   27212.45,
   27038.57,
   26866.48,
   26696.16,
   26527.59,
   26360.75,
   26195.62,
   26032.19,
   25870.44,
   25710.36,
   25551.91,
   25395.1,
   25239.9,
   25086.29,
   24934.26,
   24783.8,
   24634.88,
   24487.49,
   24341.61,
   24197.24,
   24054.34,
   23912.92,
   23772.95,
   23634.42,
   23497.31,
   23361.61,
   23227.31,
   23094.38,
   22962.82,
   22832.61,
   22703.75,
   22576.2,
   22449.97,
   22325.03,
   22201.38,
   22079,
   21957.87,
   21837.99,
   21719.35,
   21601.92,
   21485.7,
   21370.67,
   21256.82,
   21144.15,
   21032.63,
   20922.26,
   20813.02,
   20704.91,
   20597.9,
   20492,
   20387.18,
   20283.44,
   20180.77,
   20079.15,
   19978.58,
   19879.04,
   19780.52,
   19683.02,
   19586.52,
   19491.01,
   19396.48,
   19302.92,
   19210.32,
   19118.68,
   19027.97,
   18938.2,
   18849.35,
   18761.42,
   18674.39,
   18588.25,
   18503,
   18418.62,
   18335.11,
   18252.46,
   18170.66,
   18089.7,
   18009.57,
   17930.26,
   17851.77,
   17774.08,
   17697.2,
   17621.1,
   17545.79,
   17471.25,
   17397.47,
   17324.46,
   17252.19,
   17180.67,
   17109.88,
   17039.82,
   16970.48,
   16901.85,
   16833.93,
   16766.7,
   16700.17,
   16634.32,
   16569.14,
   16504.64,
   16440.8,
   16377.61,
   16315.07,
   16253.18,
   16191.92,
   16131.29,
   16071.29,
   16011.9,
   15953.12,
   15894.95,
   15837.37,
   15780.39,
   15723.99,
   15668.17,
   15612.92,
   15558.24,
   15504.13,
   15450.57,
   15397.55,
   15345.09,
   15293.16,
   15241.77,
   15190.9,
   15140.56,
   15090.74,
   15041.42,
   14992.62,
   14944.31,
   14896.51,
   14849.19,
   14802.36,
   14756.01,
   14710.13,
   14664.73,
   14619.8,
   14575.32,
   14531.3,
   14487.74,
   14444.62,
   14401.95,
   14359.71,
   14317.91,
   14276.54,
   14235.59,
   14195.07,
   14154.96,
   14115.26,
   14075.97,
   14037.08,
   13998.6,
   13960.51,
   13922.81,
   13885.49,
   13848.56,
   13812.01,
   13775.84,
   13740.04,
   13704.6,
   13669.53,
   13634.82,
   13600.47,
   13566.47,
   13532.82,
   13499.51,
   13466.55,
   13433.92,
   13401.64,
   13369.68,
   13338.05,
   13306.74,
   13275.76,
   13245.1,
   13214.75,
   13184.71,
   13154.98,
   13154.98,
   13154.98,
   0};
   graph = new TGraph(206,bkg_fx2,bkg_fy2);
   graph->SetName("bkg");
   graph->SetTitle("Projection of total");
   graph->SetFillStyle(1000);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_bkg2 = new TH1F("Graph_bkg2","Projection of total",206,1776.15,2048.85);
   Graph_bkg2->SetMinimum(36.17616);
   Graph_bkg2->SetMaximum(36176.16);
   Graph_bkg2->SetDirectory(0);
   Graph_bkg2->SetStats(0);
   Graph_bkg2->SetLineWidth(2);
   Graph_bkg2->SetMarkerStyle(20);
   Graph_bkg2->GetXaxis()->SetNdivisions(505);
   Graph_bkg2->GetXaxis()->SetLabelFont(133);
   Graph_bkg2->GetXaxis()->SetLabelOffset(0.01);
   Graph_bkg2->GetXaxis()->SetLabelSize(30);
   Graph_bkg2->GetXaxis()->SetTitleSize(36);
   Graph_bkg2->GetXaxis()->SetTitleOffset(0.95);
   Graph_bkg2->GetXaxis()->SetTitleFont(133);
   Graph_bkg2->GetYaxis()->SetLabelFont(133);
   Graph_bkg2->GetYaxis()->SetLabelOffset(0.01);
   Graph_bkg2->GetYaxis()->SetLabelSize(30);
   Graph_bkg2->GetYaxis()->SetTitleSize(36);
   Graph_bkg2->GetYaxis()->SetTitleOffset(0.95);
   Graph_bkg2->GetYaxis()->SetTitleFont(133);
   Graph_bkg2->GetZaxis()->SetLabelFont(133);
   Graph_bkg2->GetZaxis()->SetLabelSize(30);
   Graph_bkg2->GetZaxis()->SetTitleSize(36);
   Graph_bkg2->GetZaxis()->SetTitleOffset(1.2);
   Graph_bkg2->GetZaxis()->SetTitleFont(133);
   graph->SetHistogram(Graph_bkg2);
   
   graph->Draw("l");
   
   Double_t D2KS0H_fx3[224] = {
   1798.875,
   1798.875,
   1800,
   1801.125,
   1802.25,
   1803.375,
   1804.5,
   1805.625,
   1806.75,
   1807.875,
   1809,
   1810.125,
   1811.25,
   1812.375,
   1813.5,
   1814.625,
   1815.75,
   1816.875,
   1818,
   1819.125,
   1820.25,
   1821.375,
   1822.5,
   1823.625,
   1824.75,
   1825.875,
   1827,
   1828.125,
   1829.25,
   1830.375,
   1831.5,
   1832.625,
   1833.75,
   1834.875,
   1836,
   1837.125,
   1838.25,
   1839.375,
   1840.5,
   1841.625,
   1842.75,
   1843.875,
   1845,
   1846.125,
   1847.25,
   1848.375,
   1849.5,
   1850.625,
   1851.75,
   1852.875,
   1854,
   1855.125,
   1855.688,
   1856.25,
   1856.812,
   1857.375,
   1857.938,
   1858.5,
   1859.062,
   1859.625,
   1860.188,
   1860.75,
   1861.875,
   1863,
   1864.125,
   1865.25,
   1865.812,
   1866.375,
   1866.938,
   1867.5,
   1868.062,
   1868.625,
   1869.188,
   1869.75,
   1870.312,
   1870.875,
   1871.438,
   1872,
   1872.562,
   1873.125,
   1873.688,
   1874.25,
   1875.375,
   1876.5,
   1877.625,
   1878.75,
   1879.312,
   1879.875,
   1880.438,
   1881,
   1881.562,
   1882.125,
   1882.688,
   1883.25,
   1883.812,
   1884.375,
   1885.5,
   1886.625,
   1887.75,
   1888.875,
   1890,
   1891.125,
   1892.25,
   1893.375,
   1894.5,
   1895.625,
   1896.75,
   1897.875,
   1899,
   1900.125,
   1901.25,
   1902.375,
   1903.5,
   1904.625,
   1905.75,
   1906.875,
   1908,
   1909.125,
   1910.25,
   1911.375,
   1912.5,
   1913.625,
   1914.75,
   1915.875,
   1917,
   1918.125,
   1919.25,
   1920.375,
   1921.5,
   1922.625,
   1923.75,
   1924.875,
   1926,
   1927.125,
   1928.25,
   1929.375,
   1930.5,
   1931.625,
   1932.75,
   1933.875,
   1935,
   1936.125,
   1937.25,
   1938.375,
   1939.5,
   1940.625,
   1941.75,
   1942.875,
   1944,
   1945.125,
   1946.25,
   1947.375,
   1948.5,
   1949.625,
   1950.75,
   1951.875,
   1953,
   1954.125,
   1955.25,
   1956.375,
   1957.5,
   1958.625,
   1959.75,
   1960.875,
   1962,
   1963.125,
   1964.25,
   1965.375,
   1966.5,
   1967.625,
   1968.75,
   1969.875,
   1971,
   1972.125,
   1973.25,
   1974.375,
   1975.5,
   1976.625,
   1977.75,
   1978.875,
   1980,
   1981.125,
   1982.25,
   1983.375,
   1984.5,
   1985.625,
   1986.75,
   1987.875,
   1989,
   1990.125,
   1991.25,
   1992.375,
   1993.5,
   1994.625,
   1995.75,
   1996.875,
   1998,
   1999.125,
   2000.25,
   2001.375,
   2002.5,
   2003.625,
   2004.75,
   2005.875,
   2007,
   2008.125,
   2009.25,
   2010.375,
   2011.5,
   2012.625,
   2013.75,
   2014.875,
   2016,
   2017.125,
   2018.25,
   2019.375,
   2020.5,
   2021.625,
   2022.75,
   2023.875,
   2025,
   2025,
   2026.125,
   2026.125};
   Double_t D2KS0H_fy3[224] = {
   0,
   53.15814,
   53.15814,
   67.50887,
   85.39319,
   107.586,
   135.0076,
   168.7447,
   210.0743,
   260.4879,
   321.7186,
   395.769,
   484.9398,
   591.8603,
   719.5179,
   871.2887,
   1050.967,
   1262.797,
   1511.498,
   1802.298,
   2140.963,
   2533.829,
   2987.845,
   3510.622,
   4110.502,
   4796.654,
   5579.215,
   6469.486,
   7480.223,
   8626.049,
   9924.042,
   11394.56,
   13062.4,
   14958.37,
   17121.54,
   19602.15,
   22465.7,
   25798.27,
   29713.76,
   34363.16,
   39946.81,
   46729.88,
   55061.96,
   65401.08,
   78342.34,
   94650.76,
   115296.8,
   141491,
   174712.4,
   216720.2,
   269536.1,
   335377.4,
   373896.9,
   416519.1,
   463499.4,
   515061.6,
   571384.8,
   632587.7,
   698712.2,
   769706.2,
   845405,
   925514.4,
   1097049,
   1278853,
   1462809,
   1638428,
   1719375,
   1793671,
   1859796,
   1916325,
   1961988,
   1995719,
   2016709,
   2024441,
   2018712,
   1999646,
   1967686,
   1923578,
   1868330,
   1803172,
   1729506,
   1648842,
   1472782,
   1287213,
   1102944,
   928451.8,
   846788.3,
   769535.4,
   697018.6,
   629428.6,
   566838.1,
   509220.5,
   456467.4,
   408406.3,
   364816.2,
   325441.6,
   258216.5,
   204418.9,
   161779.8,
   128222.7,
   101935.5,
   81392.17,
   65341.73,
   52779.84,
   42913.43,
   35124.26,
   28935.14,
   23980.51,
   19981.78,
   16727.31,
   14056.44,
   11847.17,
   10006.51,
   8463.281,
   7162.56,
   6061.611,
   5126.809,
   4331.381,
   3653.727,
   3076.194,
   2584.167,
   2165.406,
   1809.549,
   1507.754,
   1252.417,
   1036.971,
   855.7256,
   703.7376,
   576.7146,
   470.9298,
   383.1532,
   310.592,
   250.838,
   201.8221,
   161.7731,
   129.1808,
   102.7634,
   81.43739,
   64.29138,
   50.56214,
   39.61357,
   30.91808,
   24.04014,
   18.62198,
   14.37108,
   11.04947,
   8.464434,
   6.460689,
   4.913691,
   3.724032,
   2.812739,
   2.117367,
   1.58877,
   1.18845,
   0.8863846,
   0.6592712,
   0.489102,
   0.3620244,
   0.2674286,
   0.197224,
   0.1452675,
   0.1069145,
   0.07866769,
   0.05790455,
   0.04266607,
   0.03149456,
   0.02330931,
   0.01731192,
   0.0129145,
   0.009685494,
   0.007308985,
   0.005554304,
   0.004253372,
   0.003283919,
   0.00255711,
   0.002008435,
   0.001591044,
   0.001270885,
   0.001023162,
   0.0008297751,
   0.0006774604,
   0.0005564532,
   0.000459523,
   0.0003812795,
   0.0003176728,
   0.0002656345,
   0.0002228184,
   0.0001874138,
   0.0001580097,
   0.0001334963,
   0.000112993,
   9.579501e-05,
   8.133385e-05,
   6.914782e-05,
   5.885956e-05,
   5.015901e-05,
   4.279011e-05,
   3.654061e-05,
   3.123388e-05,
   2.672253e-05,
   2.288324e-05,
   1.961257e-05,
   1.682362e-05,
   1.444322e-05,
   1.240972e-05,
   1.067104e-05,
   9.183188e-06,
   7.908913e-06,
   6.816669e-06,
   5.879705e-06,
   5.075312e-06,
   4.384196e-06,
   3.78995e-06,
   3.27861e-06,
   2.838279e-06,
   2.458818e-06,
   2.131573e-06,
   1.849154e-06,
   1.605248e-06,
   1.394453e-06,
   1.212148e-06,
   1.212148e-06,
   1.212148e-06,
   0};
   graph = new TGraph(224,D2KS0H_fx3,D2KS0H_fy3);
   graph->SetName("D2KS0H");
   graph->SetTitle("Projection of total");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_D2KS0H3 = new TH1F("Graph_D2KS0H3","Projection of total",224,1776.15,2048.85);
   Graph_D2KS0H3->SetMinimum(2226.885);
   Graph_D2KS0H3->SetMaximum(2226885);
   Graph_D2KS0H3->SetDirectory(0);
   Graph_D2KS0H3->SetStats(0);
   Graph_D2KS0H3->SetLineWidth(2);
   Graph_D2KS0H3->SetMarkerStyle(20);
   Graph_D2KS0H3->GetXaxis()->SetNdivisions(505);
   Graph_D2KS0H3->GetXaxis()->SetLabelFont(133);
   Graph_D2KS0H3->GetXaxis()->SetLabelOffset(0.01);
   Graph_D2KS0H3->GetXaxis()->SetLabelSize(30);
   Graph_D2KS0H3->GetXaxis()->SetTitleSize(36);
   Graph_D2KS0H3->GetXaxis()->SetTitleOffset(0.95);
   Graph_D2KS0H3->GetXaxis()->SetTitleFont(133);
   Graph_D2KS0H3->GetYaxis()->SetLabelFont(133);
   Graph_D2KS0H3->GetYaxis()->SetLabelOffset(0.01);
   Graph_D2KS0H3->GetYaxis()->SetLabelSize(30);
   Graph_D2KS0H3->GetYaxis()->SetTitleSize(36);
   Graph_D2KS0H3->GetYaxis()->SetTitleOffset(0.95);
   Graph_D2KS0H3->GetYaxis()->SetTitleFont(133);
   Graph_D2KS0H3->GetZaxis()->SetLabelFont(133);
   Graph_D2KS0H3->GetZaxis()->SetLabelSize(30);
   Graph_D2KS0H3->GetZaxis()->SetTitleSize(36);
   Graph_D2KS0H3->GetZaxis()->SetTitleOffset(1.2);
   Graph_D2KS0H3->GetZaxis()->SetTitleFont(133);
   graph->SetHistogram(Graph_D2KS0H3);
   
   graph->Draw("l");
   
   Double_t Ds2KS0H_fx4[224] = {
   1798.875,
   1798.875,
   1800,
   1801.125,
   1802.25,
   1803.375,
   1804.5,
   1805.625,
   1806.75,
   1807.875,
   1809,
   1810.125,
   1811.25,
   1812.375,
   1813.5,
   1814.625,
   1815.75,
   1816.875,
   1818,
   1819.125,
   1820.25,
   1821.375,
   1822.5,
   1823.625,
   1824.75,
   1825.875,
   1827,
   1828.125,
   1829.25,
   1830.375,
   1831.5,
   1832.625,
   1833.75,
   1834.875,
   1836,
   1837.125,
   1838.25,
   1839.375,
   1840.5,
   1841.625,
   1842.75,
   1843.875,
   1845,
   1846.125,
   1847.25,
   1848.375,
   1849.5,
   1850.625,
   1851.75,
   1852.875,
   1854,
   1855.125,
   1856.25,
   1857.375,
   1858.5,
   1859.625,
   1860.75,
   1861.875,
   1863,
   1864.125,
   1865.25,
   1866.375,
   1867.5,
   1868.625,
   1869.75,
   1870.875,
   1872,
   1873.125,
   1874.25,
   1875.375,
   1876.5,
   1877.625,
   1878.75,
   1879.875,
   1881,
   1882.125,
   1883.25,
   1884.375,
   1885.5,
   1886.625,
   1887.75,
   1888.875,
   1890,
   1891.125,
   1892.25,
   1893.375,
   1894.5,
   1895.625,
   1896.75,
   1897.875,
   1899,
   1900.125,
   1901.25,
   1902.375,
   1903.5,
   1904.625,
   1905.75,
   1906.875,
   1908,
   1909.125,
   1910.25,
   1911.375,
   1912.5,
   1913.625,
   1914.75,
   1915.875,
   1917,
   1918.125,
   1919.25,
   1920.375,
   1921.5,
   1922.625,
   1923.75,
   1924.875,
   1926,
   1927.125,
   1928.25,
   1929.375,
   1930.5,
   1931.625,
   1932.75,
   1933.875,
   1935,
   1936.125,
   1937.25,
   1938.375,
   1939.5,
   1940.625,
   1941.75,
   1942.875,
   1944,
   1945.125,
   1946.25,
   1947.375,
   1948.5,
   1949.625,
   1950.75,
   1951.875,
   1953,
   1953.562,
   1954.125,
   1954.688,
   1955.25,
   1955.812,
   1956.375,
   1956.938,
   1957.5,
   1958.625,
   1959.75,
   1960.875,
   1962,
   1963.125,
   1963.688,
   1964.25,
   1964.812,
   1965.375,
   1965.938,
   1966.5,
   1967.062,
   1967.625,
   1968.188,
   1968.75,
   1969.312,
   1969.875,
   1970.438,
   1971,
   1971.562,
   1972.125,
   1972.688,
   1973.25,
   1973.812,
   1974.375,
   1975.5,
   1976.625,
   1977.75,
   1978.875,
   1980,
   1980.562,
   1981.125,
   1981.688,
   1982.25,
   1982.812,
   1983.375,
   1983.938,
   1984.5,
   1985.625,
   1986.75,
   1987.875,
   1989,
   1990.125,
   1991.25,
   1992.375,
   1993.5,
   1994.625,
   1995.75,
   1996.875,
   1998,
   1999.125,
   2000.25,
   2001.375,
   2002.5,
   2003.625,
   2004.75,
   2005.875,
   2007,
   2008.125,
   2009.25,
   2010.375,
   2011.5,
   2012.625,
   2013.75,
   2014.875,
   2016,
   2017.125,
   2018.25,
   2019.375,
   2020.5,
   2021.625,
   2022.75,
   2023.875,
   2025,
   2025,
   2026.125,
   2026.125};
   Double_t Ds2KS0H_fy4[224] = {
   0,
   2.175248e-17,
   2.175248e-17,
   4.030861e-17,
   7.438092e-17,
   1.366784e-16,
   2.500998e-16,
   4.557235e-16,
   8.269215e-16,
   1.494177e-15,
   2.688527e-15,
   4.817276e-15,
   8.595349e-15,
   1.527215e-14,
   2.702165e-14,
   4.761e-14,
   8.353323e-14,
   1.45947e-13,
   2.539252e-13,
   4.399378e-13,
   7.590169e-13,
   1.304027e-12,
   2.230983e-12,
   3.800851e-12,
   6.448225e-12,
   1.089367e-11,
   1.832666e-11,
   3.070202e-11,
   5.121833e-11,
   8.50861e-11,
   1.407559e-10,
   2.318726e-10,
   3.803707e-10,
   6.213545e-10,
   1.010757e-09,
   1.637301e-09,
   2.641102e-09,
   4.24245e-09,
   6.786143e-09,
   1.080946e-08,
   1.714589e-08,
   2.708261e-08,
   4.259866e-08,
   6.672309e-08,
   1.040713e-07,
   1.616445e-07,
   2.500146e-07,
   3.850744e-07,
   5.906072e-07,
   9.020437e-07,
   1.371928e-06,
   2.077828e-06,
   3.133739e-06,
   4.706422e-06,
   7.038719e-06,
   1.048265e-05,
   1.554617e-05,
   2.295888e-05,
   3.376389e-05,
   4.944577e-05,
   7.210753e-05,
   0.0001047145,
   0.0001514286,
   0.0002180638,
   0.0003127046,
   0.0004465392,
   0.0006349795,
   0.0008991551,
   0.001267898,
   0.001780364,
   0.002489477,
   0.003466427,
   0.004806522,
   0.006636736,
   0.009125421,
   0.01249471,
   0.01703625,
   0.02313112,
   0.03127478,
   0.04210818,
   0.05645645,
   0.0753764,
   0.1002148,
   0.1326794,
   0.1749241,
   0.2296522,
   0.3002385,
   0.3908741,
   0.5067365,
   0.6541875,
   0.8410022,
   1.076631,
   1.372496,
   1.74233,
   2.202543,
   2.772638,
   3.475656,
   4.338655,
   5.393221,
   6.675996,
   8.229222,
   10.10128,
   12.3472,
   15.02919,
   18.21702,
   21.98841,
   26.42928,
   31.63382,
   37.70448,
   44.75168,
   52.89337,
   62.2543,
   72.96508,
   85.16099,
   98.98078,
   114.5654,
   132.0574,
   151.6013,
   173.3463,
   197.4536,
   224.1109,
   253.5594,
   286.1406,
   322.3726,
   363.0704,
   409.526,
   463.77,
   528.9339,
   609.7298,
   713.0552,
   848.711,
   1030.191,
   1275.462,
   1607.609,
   2055.165,
   2651.908,
   3435.896,
   4447.523,
   5726.452,
   6477.343,
   7307.439,
   8219.476,
   9215.207,
   10295.22,
   11458.79,
   12703.66,
   14025.99,
   16878.73,
   19950.23,
   23144.83,
   26341,
   29397.86,
   30827.04,
   32164.8,
   33392.76,
   34493.52,
   35451.05,
   36251.08,
   36881.45,
   37332.43,
   37596.95,
   37670.8,
   37552.74,
   37244.51,
   36750.81,
   36079.18,
   35239.78,
   34245.16,
   33109.93,
   31850.38,
   30484.14,
   29029.73,
   25932.44,
   22709.04,
   19499.45,
   16423.59,
   13575.15,
   12257.54,
   11018.75,
   9862.366,
   8790.405,
   7803.388,
   6900.529,
   6079.909,
   5338.647,
   4078.996,
   3086.159,
   2320.133,
   1740.433,
   1309.074,
   992.4385,
   762.1843,
   595.4015,
   474.2573,
   385.3401,
   318.8788,
   267.9598,
   227.8198,
   195.2526,
   168.1403,
   145.1001,
   125.2307,
   107.9367,
   92.81175,
   79.56404,
   67.97,
   57.84705,
   49.0379,
   41.4021,
   34.81167,
   29.14895,
   24.30565,
   20.18239,
   16.68845,
   13.74155,
   11.2676,
   9.200303,
   7.480797,
   6.057153,
   4.883869,
   3.921338,
   3.921338,
   3.921338,
   0};
   graph = new TGraph(224,Ds2KS0H_fx4,Ds2KS0H_fy4);
   graph->SetName("Ds2KS0H");
   graph->SetTitle("Projection of total");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#666666");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Ds2KS0H4 = new TH1F("Graph_Ds2KS0H4","Projection of total",224,1776.15,2048.85);
   Graph_Ds2KS0H4->SetMinimum(41.43788);
   Graph_Ds2KS0H4->SetMaximum(41437.88);
   Graph_Ds2KS0H4->SetDirectory(0);
   Graph_Ds2KS0H4->SetStats(0);
   Graph_Ds2KS0H4->SetLineWidth(2);
   Graph_Ds2KS0H4->SetMarkerStyle(20);
   Graph_Ds2KS0H4->GetXaxis()->SetNdivisions(505);
   Graph_Ds2KS0H4->GetXaxis()->SetLabelFont(133);
   Graph_Ds2KS0H4->GetXaxis()->SetLabelOffset(0.01);
   Graph_Ds2KS0H4->GetXaxis()->SetLabelSize(30);
   Graph_Ds2KS0H4->GetXaxis()->SetTitleSize(36);
   Graph_Ds2KS0H4->GetXaxis()->SetTitleOffset(0.95);
   Graph_Ds2KS0H4->GetXaxis()->SetTitleFont(133);
   Graph_Ds2KS0H4->GetYaxis()->SetLabelFont(133);
   Graph_Ds2KS0H4->GetYaxis()->SetLabelOffset(0.01);
   Graph_Ds2KS0H4->GetYaxis()->SetLabelSize(30);
   Graph_Ds2KS0H4->GetYaxis()->SetTitleSize(36);
   Graph_Ds2KS0H4->GetYaxis()->SetTitleOffset(0.95);
   Graph_Ds2KS0H4->GetYaxis()->SetTitleFont(133);
   Graph_Ds2KS0H4->GetZaxis()->SetLabelFont(133);
   Graph_Ds2KS0H4->GetZaxis()->SetLabelSize(30);
   Graph_Ds2KS0H4->GetZaxis()->SetTitleSize(36);
   Graph_Ds2KS0H4->GetZaxis()->SetTitleOffset(1.2);
   Graph_Ds2KS0H4->GetZaxis()->SetTitleFont(133);
   graph->SetHistogram(Graph_Ds2KS0H4);
   
   graph->Draw("l");
   
   Double_t total_Norm[D_DTF_M]_fx5[224] = {
   1798.875,
   1798.875,
   1800,
   1801.125,
   1802.25,
   1803.375,
   1804.5,
   1805.625,
   1806.75,
   1807.875,
   1809,
   1810.125,
   1811.25,
   1812.375,
   1813.5,
   1814.625,
   1815.75,
   1816.875,
   1818,
   1819.125,
   1820.25,
   1821.375,
   1822.5,
   1823.625,
   1824.75,
   1825.875,
   1827,
   1828.125,
   1829.25,
   1830.375,
   1831.5,
   1832.625,
   1833.75,
   1834.875,
   1836,
   1837.125,
   1838.25,
   1839.375,
   1840.5,
   1841.625,
   1842.75,
   1843.875,
   1845,
   1846.125,
   1847.25,
   1848.375,
   1849.5,
   1850.625,
   1851.75,
   1852.875,
   1854,
   1855.125,
   1855.688,
   1856.25,
   1856.812,
   1857.375,
   1857.938,
   1858.5,
   1859.062,
   1859.625,
   1860.188,
   1860.75,
   1861.875,
   1863,
   1864.125,
   1865.25,
   1865.812,
   1866.375,
   1866.938,
   1867.5,
   1868.062,
   1868.625,
   1869.188,
   1869.75,
   1870.312,
   1870.875,
   1871.438,
   1872,
   1872.562,
   1873.125,
   1873.688,
   1874.25,
   1875.375,
   1876.5,
   1877.625,
   1878.75,
   1879.312,
   1879.875,
   1880.438,
   1881,
   1881.562,
   1882.125,
   1882.688,
   1883.25,
   1883.812,
   1884.375,
   1885.5,
   1886.625,
   1887.75,
   1888.875,
   1890,
   1891.125,
   1892.25,
   1893.375,
   1894.5,
   1895.625,
   1896.75,
   1897.875,
   1899,
   1900.125,
   1901.25,
   1902.375,
   1903.5,
   1904.625,
   1905.75,
   1906.875,
   1908,
   1909.125,
   1910.25,
   1911.375,
   1912.5,
   1913.625,
   1914.75,
   1915.875,
   1917,
   1918.125,
   1919.25,
   1920.375,
   1921.5,
   1922.625,
   1923.75,
   1924.875,
   1926,
   1927.125,
   1928.25,
   1929.375,
   1930.5,
   1931.625,
   1932.75,
   1933.875,
   1935,
   1936.125,
   1937.25,
   1938.375,
   1939.5,
   1940.625,
   1941.75,
   1942.875,
   1944,
   1945.125,
   1946.25,
   1947.375,
   1948.5,
   1949.625,
   1950.75,
   1951.875,
   1953,
   1954.125,
   1955.25,
   1956.375,
   1957.5,
   1958.625,
   1959.75,
   1960.875,
   1962,
   1963.125,
   1964.25,
   1965.375,
   1966.5,
   1967.625,
   1968.75,
   1969.875,
   1971,
   1972.125,
   1973.25,
   1974.375,
   1975.5,
   1976.625,
   1977.75,
   1978.875,
   1980,
   1981.125,
   1982.25,
   1983.375,
   1984.5,
   1985.625,
   1986.75,
   1987.875,
   1989,
   1990.125,
   1991.25,
   1992.375,
   1993.5,
   1994.625,
   1995.75,
   1996.875,
   1998,
   1999.125,
   2000.25,
   2001.375,
   2002.5,
   2003.625,
   2004.75,
   2005.875,
   2007,
   2008.125,
   2009.25,
   2010.375,
   2011.5,
   2012.625,
   2013.75,
   2014.875,
   2016,
   2017.125,
   2018.25,
   2019.375,
   2020.5,
   2021.625,
   2022.75,
   2023.875,
   2025,
   2025,
   2026.125,
   2026.125};
   Double_t total_Norm[D_DTF_M]_fy5[224] = {
   0,
   32940.58,
   32940.58,
   32722.73,
   32510.8,
   32305.55,
   32107.86,
   31918.79,
   31739.61,
   31571.78,
   31417.01,
   31277.28,
   31154.87,
   31052.38,
   30972.78,
   30919.43,
   30896.08,
   30906.98,
   30956.81,
   31050.79,
   31194.65,
   31394.72,
   31657.92,
   31991.84,
   32404.8,
   32905.96,
   33505.42,
   34214.48,
   35045.87,
   36014.18,
   37136.49,
   38433.13,
   39928.88,
   41654.53,
   43649.13,
   45962.9,
   48661.32,
   51830.47,
   55584.2,
   60073.52,
   65498.72,
   72124.98,
   80301.86,
   90487.37,
   103276.6,
   119434.6,
   139931.7,
   165978.5,
   199054,
   240917.4,
   293590.5,
   359290.3,
   397739.6,
   440292,
   487202.9,
   538696.1,
   594950.5,
   656085,
   722141.5,
   793067.8,
   868699.2,
   948741.7,
   1120144,
   1301815,
   1485642,
   1661131,
   1742014,
   1816247,
   1882309,
   1938775,
   1984375,
   2018044,
   2038972,
   2046642,
   2040852,
   2021725,
   1989705,
   1945536,
   1890227,
   1825010,
   1751285,
   1670562,
   1494384,
   1308699,
   1124314,
   949708.7,
   867988.7,
   790679.5,
   718106.8,
   650461.2,
   587815.4,
   530142.7,
   477334.9,
   429219.4,
   385575.1,
   346146.5,
   278814.5,
   224910.9,
   182167.1,
   148506.2,
   122116.3,
   101471.5,
   85320.48,
   72659.11,
   62694.26,
   54807.67,
   48522.16,
   43472.17,
   39379.1,
   36031.3,
   33268.14,
   30967.59,
   29036.69,
   27404.26,
   26015.39,
   24827.37,
   23806.59,
   22926.31,
   22164.95,
   21504.91,
   20931.62,
   20432.89,
   19998.42,
   19619.44,
   19288.41,
   18998.87,
   18745.2,
   18522.57,
   18326.81,
   18154.29,
   18001.91,
   17867,
   17747.29,
   17640.85,
   17546.02,
   17461.45,
   17385.99,
   17318.71,
   17258.88,
   17205.97,
   17159.68,
   17119.99,
   17087.28,
   17062.46,
   17047.28,
   17044.62,
   17058.99,
   17097.13,
   17168.7,
   17287.1,
   17470.2,
   17741.02,
   18128.04,
   18665,
   19389.91,
   20343.13,
   21564.31,
   23088.19,
   24939.46,
   27127.15,
   29639.05,
   32437.07,
   35454.44,
   38595.45,
   41738.6,
   44742.98,
   47457.98,
   49735.31,
   51442,
   52473,
   52761.55,
   52285.94,
   51071.8,
   49189.48,
   46746.89,
   43878.92,
   40734.8,
   37465.04,
   34209.58,
   31088.33,
   28194.95,
   25594.07,
   23321.71,
   21388.27,
   19783.27,
   18480.95,
   17445.87,
   16638.05,
   16016.97,
   15544.67,
   15187.51,
   14917.14,
   14710.66,
   14550.23,
   14422.42,
   14317.48,
   14228.47,
   14150.63,
   14080.75,
   14016.7,
   13957.11,
   13901.07,
   13847.97,
   13797.42,
   13749.1,
   13702.79,
   13658.32,
   13615.51,
   13574.22,
   13534.32,
   13495.7,
   13458.23,
   13421.82,
   13386.37,
   13351.79,
   13318.01,
   13284.96,
   13252.58,
   13220.8,
   13189.59,
   13158.9,
   13158.9,
   13158.9,
   0};
   graph = new TGraph(224,total_Norm[D_DTF_M]_fx5,total_Norm[D_DTF_M]_fy5);
   graph->SetName("total_Norm[D_DTF_M]");
   graph->SetTitle("Projection of total");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_total_NormoBD_DTF_McB5 = new TH1F("Graph_total_NormoBD_DTF_McB5","Projection of total",224,1776.15,2048.85);
   Graph_total_NormoBD_DTF_McB5->SetMinimum(2251.306);
   Graph_total_NormoBD_DTF_McB5->SetMaximum(2251306);
   Graph_total_NormoBD_DTF_McB5->SetDirectory(0);
   Graph_total_NormoBD_DTF_McB5->SetStats(0);
   Graph_total_NormoBD_DTF_McB5->SetLineWidth(2);
   Graph_total_NormoBD_DTF_McB5->SetMarkerStyle(20);
   Graph_total_NormoBD_DTF_McB5->GetXaxis()->SetNdivisions(505);
   Graph_total_NormoBD_DTF_McB5->GetXaxis()->SetLabelFont(133);
   Graph_total_NormoBD_DTF_McB5->GetXaxis()->SetLabelOffset(0.01);
   Graph_total_NormoBD_DTF_McB5->GetXaxis()->SetLabelSize(30);
   Graph_total_NormoBD_DTF_McB5->GetXaxis()->SetTitleSize(36);
   Graph_total_NormoBD_DTF_McB5->GetXaxis()->SetTitleOffset(0.95);
   Graph_total_NormoBD_DTF_McB5->GetXaxis()->SetTitleFont(133);
   Graph_total_NormoBD_DTF_McB5->GetYaxis()->SetLabelFont(133);
   Graph_total_NormoBD_DTF_McB5->GetYaxis()->SetLabelOffset(0.01);
   Graph_total_NormoBD_DTF_McB5->GetYaxis()->SetLabelSize(30);
   Graph_total_NormoBD_DTF_McB5->GetYaxis()->SetTitleSize(36);
   Graph_total_NormoBD_DTF_McB5->GetYaxis()->SetTitleOffset(0.95);
   Graph_total_NormoBD_DTF_McB5->GetYaxis()->SetTitleFont(133);
   Graph_total_NormoBD_DTF_McB5->GetZaxis()->SetLabelFont(133);
   Graph_total_NormoBD_DTF_McB5->GetZaxis()->SetLabelSize(30);
   Graph_total_NormoBD_DTF_McB5->GetZaxis()->SetTitleSize(36);
   Graph_total_NormoBD_DTF_McB5->GetZaxis()->SetTitleOffset(1.2);
   Graph_total_NormoBD_DTF_McB5->GetZaxis()->SetTitleFont(133);
   graph->SetHistogram(Graph_total_Norm[D_DTF_M]5);
   
   graph->Draw("l");
   
   Double_t h_ds_fx3002[200] = {
   1800.562,
   1801.688,
   1802.812,
   1803.938,
   1805.062,
   1806.188,
   1807.312,
   1808.438,
   1809.562,
   1810.688,
   1811.812,
   1812.938,
   1814.062,
   1815.188,
   1816.312,
   1817.438,
   1818.562,
   1819.688,
   1820.812,
   1821.938,
   1823.062,
   1824.188,
   1825.312,
   1826.438,
   1827.562,
   1828.688,
   1829.812,
   1830.938,
   1832.062,
   1833.188,
   1834.312,
   1835.438,
   1836.562,
   1837.688,
   1838.812,
   1839.938,
   1841.062,
   1842.188,
   1843.312,
   1844.438,
   1845.562,
   1846.688,
   1847.812,
   1848.938,
   1850.062,
   1851.188,
   1852.312,
   1853.438,
   1854.562,
   1855.688,
   1856.812,
   1857.938,
   1859.062,
   1860.188,
   1861.312,
   1862.438,
   1863.562,
   1864.688,
   1865.812,
   1866.938,
   1868.062,
   1869.188,
   1870.312,
   1871.438,
   1872.562,
   1873.688,
   1874.812,
   1875.938,
   1877.062,
   1878.188,
   1879.312,
   1880.438,
   1881.562,
   1882.688,
   1883.812,
   1884.938,
   1886.062,
   1887.188,
   1888.312,
   1889.438,
   1890.562,
   1891.688,
   1892.812,
   1893.938,
   1895.062,
   1896.188,
   1897.312,
   1898.438,
   1899.562,
   1900.688,
   1901.812,
   1902.938,
   1904.062,
   1905.188,
   1906.312,
   1907.438,
   1908.562,
   1909.688,
   1910.812,
   1911.938,
   1913.062,
   1914.188,
   1915.312,
   1916.438,
   1917.562,
   1918.688,
   1919.812,
   1920.938,
   1922.062,
   1923.188,
   1924.312,
   1925.438,
   1926.562,
   1927.688,
   1928.812,
   1929.938,
   1931.062,
   1932.188,
   1933.312,
   1934.438,
   1935.562,
   1936.688,
   1937.812,
   1938.938,
   1940.062,
   1941.188,
   1942.312,
   1943.438,
   1944.562,
   1945.688,
   1946.812,
   1947.938,
   1949.062,
   1950.188,
   1951.312,
   1952.438,
   1953.562,
   1954.688,
   1955.812,
   1956.938,
   1958.062,
   1959.188,
   1960.312,
   1961.438,
   1962.562,
   1963.688,
   1964.812,
   1965.938,
   1967.062,
   1968.188,
   1969.312,
   1970.438,
   1971.562,
   1972.688,
   1973.812,
   1974.938,
   1976.062,
   1977.188,
   1978.312,
   1979.438,
   1980.562,
   1981.688,
   1982.812,
   1983.938,
   1985.062,
   1986.188,
   1987.312,
   1988.438,
   1989.562,
   1990.688,
   1991.812,
   1992.938,
   1994.062,
   1995.188,
   1996.312,
   1997.438,
   1998.562,
   1999.688,
   2000.812,
   2001.938,
   2003.062,
   2004.188,
   2005.312,
   2006.438,
   2007.562,
   2008.688,
   2009.812,
   2010.938,
   2012.062,
   2013.188,
   2014.312,
   2015.438,
   2016.562,
   2017.688,
   2018.812,
   2019.938,
   2021.062,
   2022.188,
   2023.312,
   2024.438};
   Double_t h_ds_fy3002[200] = {
   33068,
   32668,
   32417,
   32021,
   31764,
   31682,
   31180,
   31003,
   30802,
   31051,
   30855,
   30763,
   30975,
   30952,
   30974,
   31435,
   31213,
   31175,
   31581,
   31931,
   32229,
   32840,
   32949,
   33581,
   34483,
   35126,
   35930,
   36754,
   38326,
   38899,
   40550,
   42350,
   44284,
   47082,
   49394,
   52778,
   57262,
   62264,
   68512,
   75393,
   84716,
   95886,
   110750,
   128309,
   151771,
   181175,
   218529,
   264947,
   323058,
   395271,
   484261,
   592170,
   718825,
   865741,
   1031284,
   1209461,
   1394816,
   1578037,
   1745363,
   1887531,
   1989820,
   2047007,
   2045935,
   1993704,
   1895262,
   1755002,
   1585540,
   1403342,
   1216723,
   1034909,
   866703,
   715158,
   584526,
   475107,
   382893,
   308593,
   248394,
   200312,
   162988,
   133454,
   110934,
   92340,
   78460,
   67605,
   58629,
   51461,
   46245,
   41627,
   37825,
   34922,
   31808,
   29843,
   28059,
   26656,
   25120,
   24164,
   22874,
   22203,
   21588,
   20932,
   20240,
   19949,
   19524,
   19046,
   18859,
   18450,
   18456,
   18201,
   17894,
   18295,
   17831,
   17686,
   17628,
   17472,
   17628,
   17215,
   17357,
   17190,
   17043,
   17342,
   16784,
   17019,
   16911,
   17234,
   17158,
   16913,
   17114,
   17350,
   17361,
   17761,
   17873,
   18271,
   18791,
   19531,
   20175,
   21251,
   22299,
   24013,
   26261,
   27788,
   30380,
   33148,
   36100,
   39774,
   42809,
   46104,
   48980,
   51276,
   53179,
   53565,
   53499,
   52371,
   50818,
   48069,
   45238,
   41863,
   38456,
   35273,
   31589,
   28525,
   26406,
   24653,
   22508,
   20693,
   19737,
   18354,
   17659,
   16745,
   16344,
   15800,
   15574,
   15312,
   14994,
   14467,
   14562,
   14213,
   14317,
   14181,
   13926,
   13972,
   13852,
   13762,
   13736,
   13712,
   13670,
   13687,
   13510,
   13605,
   13524,
   13494,
   13306,
   13164,
   13163,
   13116,
   13040,
   13131,
   13098,
   12990,
   13003,
   13027};
   Double_t h_ds_felx3002[200] = {
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625};
   Double_t h_ds_fely3002[200] = {
   181.3468,
   180.2436,
   179.5479,
   178.4448,
   177.7253,
   177.4951,
   176.0793,
   175.5774,
   175.0057,
   175.7136,
   175.1566,
   174.8946,
   175.4979,
   175.4325,
   175.495,
   176.7999,
   176.1727,
   176.0651,
   177.2111,
   178.1932,
   179.0251,
   180.7188,
   181.0193,
   182.7519,
   185.1967,
   186.92,
   189.0528,
   191.214,
   195.2709,
   196.7289,
   200.8709,
   205.2918,
   209.9382,
   216.4844,
   221.7482,
   229.2352,
   238.7953,
   249.0281,
   261.2484,
   274.0783,
   290.5606,
   309.1551,
   332.2916,
   357.7028,
   389.0783,
   425.1469,
   466.9711,
   514.2303,
   567.8821,
   628.206,
   695.3888,
   769.026,
   847.3356,
   929.9522,
   1015.022,
   1099.255,
   1180.523,
   1255.7,
   1320.622,
   1373.375,
   1410.11,
   1430.237,
   1429.862,
   1411.486,
   1376.185,
   1324.265,
   1258.682,
   1184.127,
   1102.552,
   1016.805,
   930.469,
   845.1703,
   764.0432,
   688.7802,
   618.2837,
   555.0117,
   497.8917,
   447.0626,
   403.218,
   364.8139,
   332.5679,
   303.3754,
   279.6076,
   259.5101,
   241.6348,
   226.3507,
   214.5471,
   203.5276,
   193.9871,
   186.375,
   177.8487,
   172.252,
   167.009,
   162.7674,
   157.9937,
   154.9485,
   150.7424,
   148.5076,
   146.4294,
   144.1798,
   141.7682,
   140.7418,
   139.2292,
   137.5082,
   136.829,
   135.3317,
   135.3538,
   134.412,
   133.2694,
   134.7599,
   133.0337,
   132.4897,
   132.2714,
   131.6826,
   132.2714,
   130.7069,
   131.2469,
   130.6116,
   130.0498,
   131.19,
   129.054,
   129.9578,
   129.5433,
   130.7793,
   130.4895,
   129.551,
   130.3214,
   131.2203,
   131.2621,
   132.7713,
   133.1909,
   134.6712,
   136.5812,
   139.2542,
   141.5396,
   145.2781,
   148.8293,
   154.4621,
   161.5532,
   166.1981,
   173.7993,
   181.5666,
   189.5007,
   198.9348,
   206.404,
   214.219,
   220.8148,
   225.9426,
   230.1063,
   230.9417,
   230.799,
   228.3477,
   224.929,
   218.747,
   212.1929,
   204.1051,
   195.6027,
   187.3117,
   177.2336,
   168.3942,
   162,
   156.5135,
   149.5275,
   143.3515,
   139.9893,
   134.9779,
   132.3881,
   128.9034,
   127.3446,
   125.199,
   124.2968,
   123.2427,
   121.951,
   119.7799,
   120.1741,
   118.7193,
   119.1547,
   118.5851,
   117.5095,
   117.7043,
   117.1956,
   116.8126,
   116.7017,
   116.5993,
   116.4198,
   116.4925,
   115.7336,
   116.1415,
   115.7938,
   115.6648,
   114.8527,
   114.2356,
   114.2312,
   114.0262,
   113.6939,
   114.0917,
   113.9476,
   113.4748,
   113.5318,
   113.637};
   Double_t h_ds_fehx3002[200] = {
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625};
   Double_t h_ds_fehy3002[200] = {
   182.3468,
   181.2436,
   180.5479,
   179.4448,
   178.7253,
   178.4951,
   177.0793,
   176.5774,
   176.0057,
   176.7136,
   176.1566,
   175.8946,
   176.4979,
   176.4325,
   176.495,
   177.7999,
   177.1727,
   177.0651,
   178.2111,
   179.1932,
   180.0251,
   181.7188,
   182.0193,
   183.7519,
   186.1967,
   187.92,
   190.0528,
   192.214,
   196.2709,
   197.7289,
   201.8709,
   206.2918,
   210.9382,
   217.4844,
   222.7482,
   230.2352,
   239.7953,
   250.0281,
   262.2484,
   275.0783,
   291.5606,
   310.1551,
   333.2916,
   358.7028,
   390.0783,
   426.1469,
   467.9711,
   515.2303,
   568.8821,
   629.206,
   696.3888,
   770.026,
   848.3356,
   930.9522,
   1016.022,
   1100.255,
   1181.523,
   1256.7,
   1321.622,
   1374.375,
   1411.11,
   1431.237,
   1430.862,
   1412.486,
   1377.185,
   1325.265,
   1259.682,
   1185.127,
   1103.552,
   1017.805,
   931.469,
   846.1703,
   765.0432,
   689.7802,
   619.2837,
   556.0117,
   498.8917,
   448.0626,
   404.218,
   365.8139,
   333.5679,
   304.3754,
   280.6076,
   260.5101,
   242.6348,
   227.3507,
   215.5471,
   204.5276,
   194.9871,
   187.375,
   178.8487,
   173.252,
   168.009,
   163.7674,
   158.9937,
   155.9485,
   151.7424,
   149.5076,
   147.4294,
   145.1798,
   142.7682,
   141.7418,
   140.2292,
   138.5082,
   137.829,
   136.3317,
   136.3538,
   135.412,
   134.2694,
   135.7599,
   134.0337,
   133.4897,
   133.2714,
   132.6826,
   133.2714,
   131.7069,
   132.2469,
   131.6116,
   131.0498,
   132.19,
   130.054,
   130.9578,
   130.5433,
   131.7793,
   131.4895,
   130.551,
   131.3214,
   132.2203,
   132.2621,
   133.7713,
   134.1909,
   135.6712,
   137.5812,
   140.2542,
   142.5396,
   146.2781,
   149.8293,
   155.4621,
   162.5532,
   167.1981,
   174.7993,
   182.5666,
   190.5007,
   199.9348,
   207.404,
   215.219,
   221.8148,
   226.9426,
   231.1063,
   231.9417,
   231.799,
   229.3477,
   225.929,
   219.747,
   213.1929,
   205.1051,
   196.6027,
   188.3117,
   178.2336,
   169.3942,
   163,
   157.5135,
   150.5275,
   144.3515,
   140.9893,
   135.9779,
   133.3881,
   129.9034,
   128.3446,
   126.199,
   125.2968,
   124.2427,
   122.951,
   120.7799,
   121.1741,
   119.7193,
   120.1547,
   119.5851,
   118.5095,
   118.7043,
   118.1956,
   117.8126,
   117.7017,
   117.5993,
   117.4198,
   117.4925,
   116.7336,
   117.1415,
   116.7938,
   116.6648,
   115.8527,
   115.2356,
   115.2312,
   115.0262,
   114.6939,
   115.0917,
   114.9476,
   114.4748,
   114.5318,
   114.637};
   grae = new TGraphAsymmErrors(200,h_ds_fx3002,h_ds_fy3002,h_ds_felx3002,h_ds_fehx3002,h_ds_fely3002,h_ds_fehy3002);
   grae->SetName("h_ds");
   grae->SetTitle("Histogram of ds_plot__D_DTF_M");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_ds3002 = new TH1F("Graph_h_ds3002","Histogram of ds_plot__D_DTF_M",200,1777.5,2047.5);
   Graph_h_ds3002->SetMinimum(11588.87);
   Graph_h_ds3002->SetMaximum(2251994);
   Graph_h_ds3002->SetDirectory(0);
   Graph_h_ds3002->SetStats(0);
   Graph_h_ds3002->SetLineWidth(2);
   Graph_h_ds3002->SetMarkerStyle(20);
   Graph_h_ds3002->GetXaxis()->SetNdivisions(505);
   Graph_h_ds3002->GetXaxis()->SetLabelFont(133);
   Graph_h_ds3002->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_ds3002->GetXaxis()->SetLabelSize(30);
   Graph_h_ds3002->GetXaxis()->SetTitleSize(36);
   Graph_h_ds3002->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_ds3002->GetXaxis()->SetTitleFont(133);
   Graph_h_ds3002->GetYaxis()->SetLabelFont(133);
   Graph_h_ds3002->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_ds3002->GetYaxis()->SetLabelSize(30);
   Graph_h_ds3002->GetYaxis()->SetTitleSize(36);
   Graph_h_ds3002->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_ds3002->GetYaxis()->SetTitleFont(133);
   Graph_h_ds3002->GetZaxis()->SetLabelFont(133);
   Graph_h_ds3002->GetZaxis()->SetLabelSize(30);
   Graph_h_ds3002->GetZaxis()->SetTitleSize(36);
   Graph_h_ds3002->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_ds3002->GetZaxis()->SetTitleFont(133);
   grae->SetHistogram(Graph_h_ds3002);
   
   grae->Draw("p");
   
   TH1D *frame_4782980__2 = new TH1D("frame_4782980__2","A RooPlot of \"m(D)\"",200,1800,2025);
   frame_4782980__2->SetBinContent(1,2150860);
   frame_4782980__2->SetMinimum(1000);
   frame_4782980__2->SetMaximum(1e+07);
   frame_4782980__2->SetEntries(1);
   frame_4782980__2->SetDirectory(0);
   frame_4782980__2->SetStats(0);
   frame_4782980__2->SetLineWidth(2);
   frame_4782980__2->SetMarkerStyle(20);
   frame_4782980__2->GetXaxis()->SetTitle("#font[12]{m}(#font[12]{K}_{S}^{0}#font[12]{#pi}^{+}) [MeV/#font[12]{c}^{2}]");
   frame_4782980__2->GetXaxis()->SetNdivisions(505);
   frame_4782980__2->GetXaxis()->SetLabelFont(133);
   frame_4782980__2->GetXaxis()->SetLabelOffset(0.01);
   frame_4782980__2->GetXaxis()->SetLabelSize(30);
   frame_4782980__2->GetXaxis()->SetTitleSize(36);
   frame_4782980__2->GetXaxis()->SetTitleOffset(0.95);
   frame_4782980__2->GetXaxis()->SetTitleFont(133);
   frame_4782980__2->GetYaxis()->SetTitle("Candidates / (1.1 MeV/#it{c^{2}})");
   frame_4782980__2->GetYaxis()->SetLabelFont(133);
   frame_4782980__2->GetYaxis()->SetLabelOffset(0.01);
   frame_4782980__2->GetYaxis()->SetLabelSize(30);
   frame_4782980__2->GetYaxis()->SetTitleSize(36);
   frame_4782980__2->GetYaxis()->SetTitleOffset(0.95);
   frame_4782980__2->GetYaxis()->SetTitleFont(133);
   frame_4782980__2->GetZaxis()->SetLabelFont(133);
   frame_4782980__2->GetZaxis()->SetLabelSize(30);
   frame_4782980__2->GetZaxis()->SetTitleSize(36);
   frame_4782980__2->GetZaxis()->SetTitleOffset(1.2);
   frame_4782980__2->GetZaxis()->SetTitleFont(133);
   frame_4782980__2->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.49,0.6,0.69,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("data","Data","ep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("total","Total","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("D2KS0H","#it{D}^{#pm}#rightarrow#font[12]{K}_{S}^{0}#font[12]{#pi}^{#pm}","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(7);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Ds2KS0H","#it{D_{s}}^{#pm}#rightarrow#font[12]{K}_{S}^{0}#font[12]{#pi}^{#pm}","l");

   ci = TColor::GetColor("#666666");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("bkg","Background","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   TText *text = new TText(0.69,0.85,"LHCb");
   text->SetNDC();
   text->SetTextFont(133);
   text->SetTextSize(30);
   text->Draw();
   TLatex *   tex = new TLatex(0.69,0.8,"6 fb^{-1}");
tex->SetNDC();
   tex->SetTextFont(133);
   tex->SetTextSize(25);
   tex->SetLineWidth(2);
   tex->Draw();
   c_D_mass_merged_paper->Modified();
   c_D_mass_merged_paper->cd();
   c_D_mass_merged_paper->SetSelected(c_D_mass_merged_paper);
}


==> figs/Fig4d.C <==
void paper_canvas_D2KS0K_Run2()
{
//=========Macro generated from canvas: c_D_mass_merged_paper/c_D_mass_merged_paper
//=========  (Sun Feb 21 23:22:30 2021) by ROOT version 6.16/00
   TCanvas *c_D_mass_merged_paper = new TCanvas("c_D_mass_merged_paper", "c_D_mass_merged_paper",0,0,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c_D_mass_merged_paper->Range(1761.111,2.189873,2038.889,7.253165);
   c_D_mass_merged_paper->SetFillColor(0);
   c_D_mass_merged_paper->SetBorderMode(0);
   c_D_mass_merged_paper->SetBorderSize(2);
   c_D_mass_merged_paper->SetLogy();
   c_D_mass_merged_paper->SetTickx(1);
   c_D_mass_merged_paper->SetTicky(1);
   c_D_mass_merged_paper->SetLeftMargin(0.14);
   c_D_mass_merged_paper->SetRightMargin(0.05);
   c_D_mass_merged_paper->SetTopMargin(0.05);
   c_D_mass_merged_paper->SetBottomMargin(0.16);
   c_D_mass_merged_paper->SetFrameLineWidth(2);
   c_D_mass_merged_paper->SetFrameBorderMode(0);
   c_D_mass_merged_paper->SetFrameLineWidth(2);
   c_D_mass_merged_paper->SetFrameBorderMode(0);
   
   TH1D *frame_47b7060__1 = new TH1D("frame_47b7060__1","A RooPlot of \"m(D)\"",200,1800,2025);
   frame_47b7060__1->SetBinContent(1,408273.2);
   frame_47b7060__1->SetMinimum(1000);
   frame_47b7060__1->SetMaximum(1e+07);
   frame_47b7060__1->SetEntries(2);
   frame_47b7060__1->SetDirectory(0);
   frame_47b7060__1->SetStats(0);
   frame_47b7060__1->SetLineWidth(2);
   frame_47b7060__1->SetMarkerStyle(20);
   frame_47b7060__1->GetXaxis()->SetTitle("#font[12]{m}(#font[12]{K}_{S}^{0}#font[12]{K}^{+}) [MeV/#font[12]{c}^{2}]");
   frame_47b7060__1->GetXaxis()->SetNdivisions(505);
   frame_47b7060__1->GetXaxis()->SetLabelFont(133);
   frame_47b7060__1->GetXaxis()->SetLabelOffset(0.01);
   frame_47b7060__1->GetXaxis()->SetLabelSize(30);
   frame_47b7060__1->GetXaxis()->SetTitleSize(36);
   frame_47b7060__1->GetXaxis()->SetTitleOffset(0.95);
   frame_47b7060__1->GetXaxis()->SetTitleFont(133);
   frame_47b7060__1->GetYaxis()->SetTitle("Candidates / (1.1 MeV/#it{c^{2}})");
   frame_47b7060__1->GetYaxis()->SetLabelFont(133);
   frame_47b7060__1->GetYaxis()->SetLabelOffset(0.01);
   frame_47b7060__1->GetYaxis()->SetLabelSize(30);
   frame_47b7060__1->GetYaxis()->SetTitleSize(36);
   frame_47b7060__1->GetYaxis()->SetTitleOffset(0.95);
   frame_47b7060__1->GetYaxis()->SetTitleFont(133);
   frame_47b7060__1->GetZaxis()->SetLabelFont(133);
   frame_47b7060__1->GetZaxis()->SetLabelSize(30);
   frame_47b7060__1->GetZaxis()->SetTitleSize(36);
   frame_47b7060__1->GetZaxis()->SetTitleOffset(1.2);
   frame_47b7060__1->GetZaxis()->SetTitleFont(133);
   frame_47b7060__1->Draw("FUNC");
   
   Double_t data_fx3001[200] = {
   1800.562,
   1801.688,
   1802.812,
   1803.938,
   1805.062,
   1806.188,
   1807.312,
   1808.438,
   1809.562,
   1810.688,
   1811.812,
   1812.938,
   1814.062,
   1815.188,
   1816.312,
   1817.438,
   1818.562,
   1819.688,
   1820.812,
   1821.938,
   1823.062,
   1824.188,
   1825.312,
   1826.438,
   1827.562,
   1828.688,
   1829.812,
   1830.938,
   1832.062,
   1833.188,
   1834.312,
   1835.438,
   1836.562,
   1837.688,
   1838.812,
   1839.938,
   1841.062,
   1842.188,
   1843.312,
   1844.438,
   1845.562,
   1846.688,
   1847.812,
   1848.938,
   1850.062,
   1851.188,
   1852.312,
   1853.438,
   1854.562,
   1855.688,
   1856.812,
   1857.938,
   1859.062,
   1860.188,
   1861.312,
   1862.438,
   1863.562,
   1864.688,
   1865.812,
   1866.938,
   1868.062,
   1869.188,
   1870.312,
   1871.438,
   1872.562,
   1873.688,
   1874.812,
   1875.938,
   1877.062,
   1878.188,
   1879.312,
   1880.438,
   1881.562,
   1882.688,
   1883.812,
   1884.938,
   1886.062,
   1887.188,
   1888.312,
   1889.438,
   1890.562,
   1891.688,
   1892.812,
   1893.938,
   1895.062,
   1896.188,
   1897.312,
   1898.438,
   1899.562,
   1900.688,
   1901.812,
   1902.938,
   1904.062,
   1905.188,
   1906.312,
   1907.438,
   1908.562,
   1909.688,
   1910.812,
   1911.938,
   1913.062,
   1914.188,
   1915.312,
   1916.438,
   1917.562,
   1918.688,
   1919.812,
   1920.938,
   1922.062,
   1923.188,
   1924.312,
   1925.438,
   1926.562,
   1927.688,
   1928.812,
   1929.938,
   1931.062,
   1932.188,
   1933.312,
   1934.438,
   1935.562,
   1936.688,
   1937.812,
   1938.938,
   1940.062,
   1941.188,
   1942.312,
   1943.438,
   1944.562,
   1945.688,
   1946.812,
   1947.938,
   1949.062,
   1950.188,
   1951.312,
   1952.438,
   1953.562,
   1954.688,
   1955.812,
   1956.938,
   1958.062,
   1959.188,
   1960.312,
   1961.438,
   1962.562,
   1963.688,
   1964.812,
   1965.938,
   1967.062,
   1968.188,
   1969.312,
   1970.438,
   1971.562,
   1972.688,
   1973.812,
   1974.938,
   1976.062,
   1977.188,
   1978.312,
   1979.438,
   1980.562,
   1981.688,
   1982.812,
   1983.938,
   1985.062,
   1986.188,
   1987.312,
   1988.438,
   1989.562,
   1990.688,
   1991.812,
   1992.938,
   1994.062,
   1995.188,
   1996.312,
   1997.438,
   1998.562,
   1999.688,
   2000.812,
   2001.938,
   2003.062,
   2004.188,
   2005.312,
   2006.438,
   2007.562,
   2008.688,
   2009.812,
   2010.938,
   2012.062,
   2013.188,
   2014.312,
   2015.438,
   2016.562,
   2017.688,
   2018.812,
   2019.938,
   2021.062,
   2022.188,
   2023.312,
   2024.438};
   Double_t data_fy3001[200] = {
   14605,
   14146,
   13787,
   13310,
   13111,
   12636,
   12025,
   11914,
   11484,
   11372,
   10789,
   10689,
   10365,
   10057,
   9933,
   9694,
   9507,
   9295,
   8842,
   8883,
   8556,
   8334,
   8200,
   8110,
   7831,
   7759,
   7390,
   7155,
   6951,
   7066,
   7008,
   6726,
   6875,
   6812,
   6781,
   6856,
   7069,
   7409,
   7687,
   8201,
   8735,
   9644,
   10454,
   11763,
   13534,
   16291,
   19202,
   23847,
   29663,
   37598,
   48544,
   62781,
   80559,
   103756,
   132227,
   163788,
   200051,
   238221,
   273782,
   305621,
   330629,
   343009,
   344451,
   331380,
   308752,
   278378,
   241209,
   202572,
   166903,
   133633,
   105404,
   82091,
   62666,
   48268,
   36859,
   28429,
   21962,
   17337,
   14140,
   11694,
   9929,
   8653,
   7567,
   6889,
   6335,
   5943,
   5522,
   5419,
   5110,
   4923,
   4908,
   4740,
   4778,
   4815,
   4462,
   4532,
   4477,
   4489,
   4462,
   4388,
   4484,
   4377,
   4284,
   4458,
   4482,
   4401,
   4480,
   4649,
   4584,
   4536,
   4647,
   4641,
   4890,
   4899,
   4894,
   4942,
   5163,
   5375,
   5398,
   5616,
   5971,
   6285,
   6647,
   7136,
   7500,
   7802,
   8503,
   9223,
   10290,
   11219,
   12738,
   14590,
   17422,
   20969,
   25374,
   31456,
   39830,
   50298,
   64533,
   82680,
   105260,
   132325,
   165017,
   201448,
   240968,
   281459,
   319246,
   351573,
   374562,
   387250,
   385311,
   373136,
   348386,
   316624,
   277844,
   238199,
   198267,
   162157,
   130397,
   102754,
   80107,
   62423,
   47797,
   36780,
   28785,
   22329,
   17489,
   14394,
   11418,
   9727,
   8211,
   7334,
   6512,
   5866,
   5390,
   4988,
   4718,
   4535,
   4431,
   4139,
   4193,
   4017,
   4085,
   3973,
   4002,
   4003,
   3841,
   3747,
   3788,
   3865,
   3846,
   3905,
   3859,
   3873,
   3976,
   3884,
   3793,
   3894,
   3704,
   3717};
   Double_t data_felx3001[200] = {
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625};
   Double_t data_fely3001[200] = {
   120.3522,
   118.438,
   116.9191,
   114.8701,
   114.0044,
   111.9111,
   109.1597,
   108.6524,
   106.6646,
   106.1408,
   103.3713,
   102.8888,
   101.3099,
   99.78584,
   99.16569,
   97.95938,
   97.00513,
   95.91188,
   93.53324,
   93.75099,
   92,
   90.79211,
   90.05523,
   89.55693,
   87.99435,
   87.58661,
   85.46656,
   84.08871,
   82.87416,
   83.56099,
   83.21529,
   81.51372,
   82.41713,
   82.03636,
   81.84835,
   82.30248,
   83.57883,
   85.577,
   87.17696,
   90.06075,
   92.96256,
   97.70514,
   101.746,
   107.9585,
   115.8368,
   127.1372,
   138.0722,
   153.9255,
   171.7302,
   193.4027,
   219.8276,
   250.0619,
   283.3296,
   321.6122,
   363.1307,
   404.2076,
   446.7709,
   487.5791,
   522.7421,
   552.3302,
   574.5037,
   585.1699,
   586.3997,
   575.1564,
   555.1548,
   527.1156,
   490.6306,
   449.5803,
   408.0379,
   365.0588,
   324.1602,
   286.0157,
   249.8323,
   219.2004,
   191.4876,
   168.1098,
   147.6967,
   131.171,
   118.4128,
   107.64,
   99.14562,
   92.52285,
   86.48994,
   82.50151,
   79.09428,
   76.59248,
   73.81184,
   73.11556,
   70.98601,
   69.66587,
   69.5589,
   68.34947,
   68.62489,
   68.892,
   66.30007,
   66.82199,
   66.41226,
   66.50187,
   66.30007,
   65.74387,
   66.46454,
   65.66079,
   64.95418,
   66.27013,
   66.44961,
   65.84192,
   66.43467,
   67.68541,
   67.20709,
   66.85169,
   67.67074,
   67.62672,
   69.43032,
   69.49464,
   69.45892,
   69.80114,
   71.35576,
   72.8161,
   72.97278,
   74.44164,
   76.77386,
   78.77957,
   81.03067,
   83.97633,
   86.10398,
   87.83035,
   91.71307,
   95.53775,
   100.9409,
   105.421,
   112.3639,
   120.2901,
   131.4934,
   144.3076,
   158.793,
   176.8591,
   199.0752,
   223.7727,
   253.534,
   287.0417,
   323.9384,
   363.2654,
   405.7232,
   448.3299,
   490.3852,
   530.0273,
   564.5188,
   592.4361,
   611.5149,
   621.7943,
   620.2344,
   610.3488,
   589.7425,
   562.1937,
   526.6093,
   487.5566,
   444.7721,
   402.1875,
   360.6056,
   320.053,
   282.5322,
   249.3465,
   218.1258,
   191.2818,
   169.1622,
   148.9297,
   131.7469,
   119.476,
   106.3562,
   98.12682,
   90.11595,
   85.14024,
   80.19851,
   76.09145,
   72.91832,
   70.12754,
   68.18952,
   66.84426,
   66.06763,
   63.837,
   64.25531,
   62.88178,
   63.41596,
   62.53372,
   62.76334,
   62.77124,
   61.47782,
   60.71479,
   61.04876,
   61.67113,
   61.51814,
   61.992,
   61.62286,
   61.73544,
   62.55751,
   61.82375,
   61.08937,
   61.90393,
   60.36255,
   60.46925};
   Double_t data_fehx3001[200] = {
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625};
   Double_t data_fehy3001[200] = {
   121.3522,
   119.438,
   117.9191,
   115.8701,
   115.0044,
   112.9111,
   110.1597,
   109.6524,
   107.6646,
   107.1408,
   104.3713,
   103.8888,
   102.3099,
   100.7858,
   100.1657,
   98.95938,
   98.00513,
   96.91188,
   94.53324,
   94.75099,
   93,
   91.79211,
   91.05523,
   90.55693,
   88.99435,
   88.58661,
   86.46656,
   85.08871,
   83.87416,
   84.56099,
   84.21529,
   82.51372,
   83.41713,
   83.03636,
   82.84835,
   83.30248,
   84.57883,
   86.577,
   88.17696,
   91.06075,
   93.96256,
   98.70514,
   102.746,
   108.9585,
   116.8368,
   128.1372,
   139.0722,
   154.9255,
   172.7302,
   194.4027,
   220.8276,
   251.0619,
   284.3296,
   322.6122,
   364.1307,
   405.2076,
   447.7709,
   488.5791,
   523.7421,
   553.3302,
   575.5037,
   586.1699,
   587.3997,
   576.1564,
   556.1548,
   528.1156,
   491.6306,
   450.5803,
   409.0379,
   366.0588,
   325.1602,
   287.0157,
   250.8323,
   220.2004,
   192.4876,
   169.1098,
   148.6967,
   132.171,
   119.4128,
   108.64,
   100.1456,
   93.52285,
   87.48994,
   83.50151,
   80.09428,
   77.59248,
   74.81184,
   74.11556,
   71.98601,
   70.66587,
   70.5589,
   69.34947,
   69.62489,
   69.892,
   67.30007,
   67.82199,
   67.41226,
   67.50187,
   67.30007,
   66.74387,
   67.46454,
   66.66079,
   65.95418,
   67.27013,
   67.44961,
   66.84192,
   67.43467,
   68.68541,
   68.20709,
   67.85169,
   68.67074,
   68.62672,
   70.43032,
   70.49464,
   70.45892,
   70.80114,
   72.35576,
   73.8161,
   73.97278,
   75.44164,
   77.77386,
   79.77957,
   82.03067,
   84.97633,
   87.10398,
   88.83035,
   92.71307,
   96.53775,
   101.9409,
   106.421,
   113.3639,
   121.2901,
   132.4934,
   145.3076,
   159.793,
   177.8591,
   200.0752,
   224.7727,
   254.534,
   288.0417,
   324.9384,
   364.2654,
   406.7232,
   449.3299,
   491.3852,
   531.0273,
   565.5188,
   593.4361,
   612.5149,
   622.7943,
   621.2344,
   611.3488,
   590.7425,
   563.1937,
   527.6093,
   488.5566,
   445.7721,
   403.1875,
   361.6056,
   321.053,
   283.5322,
   250.3465,
   219.1258,
   192.2818,
   170.1622,
   149.9297,
   132.7469,
   120.476,
   107.3562,
   99.12682,
   91.11595,
   86.14024,
   81.19851,
   77.09145,
   73.91832,
   71.12754,
   69.18952,
   67.84426,
   67.06763,
   64.837,
   65.25531,
   63.88178,
   64.41596,
   63.53372,
   63.76334,
   63.77124,
   62.47782,
   61.71479,
   62.04876,
   62.67113,
   62.51814,
   62.992,
   62.62286,
   62.73544,
   63.55751,
   62.82375,
   62.08937,
   62.90393,
   61.36255,
   61.46925};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(200,data_fx3001,data_fy3001,data_felx3001,data_fehx3001,data_fely3001,data_fehy3001);
   grae->SetName("data");
   grae->SetTitle("Histogram of ds_plot__D_DTF_M");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_data3001 = new TH1F("Graph_data3001","Histogram of ds_plot__D_DTF_M",200,1777.5,2047.5);
   Graph_data3001->SetMinimum(3279.274);
   Graph_data3001->SetMaximum(426295.7);
   Graph_data3001->SetDirectory(0);
   Graph_data3001->SetStats(0);
   Graph_data3001->SetLineWidth(2);
   Graph_data3001->SetMarkerStyle(20);
   Graph_data3001->GetXaxis()->SetNdivisions(505);
   Graph_data3001->GetXaxis()->SetLabelFont(133);
   Graph_data3001->GetXaxis()->SetLabelOffset(0.01);
   Graph_data3001->GetXaxis()->SetLabelSize(30);
   Graph_data3001->GetXaxis()->SetTitleSize(36);
   Graph_data3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_data3001->GetXaxis()->SetTitleFont(133);
   Graph_data3001->GetYaxis()->SetLabelFont(133);
   Graph_data3001->GetYaxis()->SetLabelOffset(0.01);
   Graph_data3001->GetYaxis()->SetLabelSize(30);
   Graph_data3001->GetYaxis()->SetTitleSize(36);
   Graph_data3001->GetYaxis()->SetTitleOffset(0.95);
   Graph_data3001->GetYaxis()->SetTitleFont(133);
   Graph_data3001->GetZaxis()->SetLabelFont(133);
   Graph_data3001->GetZaxis()->SetLabelSize(30);
   Graph_data3001->GetZaxis()->SetTitleSize(36);
   Graph_data3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_data3001->GetZaxis()->SetTitleFont(133);
   grae->SetHistogram(Graph_data3001);
   
   grae->Draw("p");
   
   Double_t total_fx1[250] = {
   1798.875,
   1798.875,
   1800,
   1801.125,
   1802.25,
   1803.375,
   1804.5,
   1805.625,
   1806.75,
   1807.875,
   1809,
   1810.125,
   1811.25,
   1812.375,
   1813.5,
   1814.625,
   1815.75,
   1816.875,
   1818,
   1819.125,
   1820.25,
   1821.375,
   1822.5,
   1823.625,
   1824.75,
   1825.875,
   1827,
   1828.125,
   1829.25,
   1830.375,
   1831.5,
   1832.625,
   1833.75,
   1834.875,
   1836,
   1837.125,
   1838.25,
   1839.375,
   1840.5,
   1841.625,
   1842.75,
   1843.875,
   1845,
   1846.125,
   1847.25,
   1848.375,
   1849.5,
   1850.625,
   1851.75,
   1852.875,
   1854,
   1855.125,
   1856.25,
   1856.812,
   1857.375,
   1857.938,
   1858.5,
   1859.062,
   1859.625,
   1860.188,
   1860.75,
   1861.312,
   1861.875,
   1862.438,
   1863,
   1864.125,
   1865.25,
   1865.812,
   1866.375,
   1866.938,
   1867.5,
   1868.062,
   1868.625,
   1869.188,
   1869.469,
   1869.75,
   1870.312,
   1870.875,
   1871.438,
   1872,
   1872.562,
   1873.125,
   1873.688,
   1874.25,
   1875.375,
   1876.5,
   1877.625,
   1878.188,
   1878.75,
   1879.312,
   1879.875,
   1880.438,
   1881,
   1881.562,
   1882.125,
   1882.688,
   1883.25,
   1884.375,
   1885.5,
   1886.625,
   1887.75,
   1888.875,
   1890,
   1891.125,
   1892.25,
   1893.375,
   1894.5,
   1895.625,
   1896.75,
   1897.875,
   1899,
   1900.125,
   1901.25,
   1902.375,
   1903.5,
   1904.625,
   1905.75,
   1906.875,
   1908,
   1909.125,
   1910.25,
   1911.375,
   1912.5,
   1913.625,
   1914.75,
   1915.875,
   1917,
   1918.125,
   1919.25,
   1920.375,
   1921.5,
   1922.625,
   1923.75,
   1924.875,
   1926,
   1927.125,
   1928.25,
   1929.375,
   1930.5,
   1931.625,
   1932.75,
   1933.875,
   1935,
   1936.125,
   1937.25,
   1938.375,
   1939.5,
   1940.625,
   1941.75,
   1942.875,
   1944,
   1945.125,
   1946.25,
   1947.375,
   1948.5,
   1949.625,
   1950.75,
   1951.875,
   1953,
   1954.125,
   1954.688,
   1955.25,
   1955.812,
   1956.375,
   1956.938,
   1957.5,
   1958.062,
   1958.625,
   1959.188,
   1959.75,
   1960.312,
   1960.875,
   1962,
   1963.125,
   1964.25,
   1964.812,
   1965.375,
   1965.938,
   1966.5,
   1967.062,
   1967.625,
   1967.906,
   1968.188,
   1968.469,
   1968.75,
   1969.031,
   1969.312,
   1969.594,
   1969.875,
   1970.438,
   1971,
   1971.562,
   1972.125,
   1972.688,
   1973.25,
   1974.375,
   1975.5,
   1976.625,
   1977.188,
   1977.75,
   1978.312,
   1978.875,
   1979.438,
   1980,
   1980.562,
   1981.125,
   1981.688,
   1982.25,
   1982.812,
   1983.375,
   1984.5,
   1985.625,
   1986.75,
   1987.875,
   1989,
   1990.125,
   1991.25,
   1992.375,
   1993.5,
   1994.625,
   1995.75,
   1996.875,
   1998,
   1999.125,
   2000.25,
   2001.375,
   2002.5,
   2003.625,
   2004.75,
   2005.875,
   2007,
   2008.125,
   2009.25,
   2010.375,
   2011.5,
   2012.625,
   2013.75,
   2014.875,
   2016,
   2017.125,
   2018.25,
   2019.375,
   2020.5,
   2021.625,
   2022.75,
   2023.875,
   2025,
   2025,
   2026.125,
   2026.125};
   Double_t total_fy1[250] = {
   0,
   15052.6,
   15052.6,
   14560.02,
   14089.21,
   13639.23,
   13209.2,
   12798.27,
   12405.63,
   12030.53,
   11672.24,
   11330.09,
   11003.43,
   10691.66,
   10394.21,
   10110.58,
   9840.27,
   9582.864,
   9337.972,
   9105.263,
   8884.46,
   8675.352,
   8477.797,
   8291.737,
   8117.206,
   7954.355,
   7803.462,
   7664.97,
   7539.511,
   7427.954,
   7331.457,
   7251.537,
   7190.154,
   7149.822,
   7133.755,
   7146.048,
   7191.915,
   7278.006,
   7412.831,
   7607.349,
   7875.801,
   8236.95,
   8715.946,
   9347.184,
   10178.69,
   11278.69,
   12745.19,
   14719.13,
   17401.38,
   21072.38,
   26111.79,
   33012.47,
   42380.26,
   48204.02,
   54908.64,
   62584.2,
   71315.87,
   81179.15,
   92234.42,
   104520.7,
   118048.7,
   132794,
   148689.6,
   165619.6,
   183413.8,
   220625.6,
   257825.1,
   275428.9,
   291782.7,
   306444.3,
   318996.6,
   329072,
   336374,
   340695.6,
   341701.2,
   341929.7,
   340073.5,
   335224.5,
   327569.9,
   317372,
   304949.6,
   290659.8,
   274879.7,
   257990.5,
   222350.9,
   186422.6,
   152350.5,
   136507.2,
   121642.7,
   107846.2,
   95171.2,
   83639.35,
   73244.28,
   63956.15,
   55726.15,
   48491.01,
   42177.25,
   31991.75,
   24513.42,
   19119.57,
   15271.03,
   12532.95,
   10574.27,
   9154.69,
   8106.314,
   7315.158,
   6705.158,
   6225.794,
   5843.22,
   5534.281,
   5282.666,
   5076.504,
   4906.892,
   4766.992,
   4651.458,
   4556.06,
   4477.431,
   4412.88,
   4360.257,
   4317.849,
   4284.299,
   4258.543,
   4239.762,
   4227.345,
   4220.862,
   4220.041,
   4224.754,
   4235.011,
   4250.951,
   4272.846,
   4301.106,
   4336.286,
   4379.103,
   4430.456,
   4491.45,
   4563.429,
   4648.022,
   4747.191,
   4863.297,
   4999.184,
   5158.276,
   5344.711,
   5563.507,
   5820.782,
   6124.056,
   6482.679,
   6908.457,
   7416.592,
   8027.107,
   8767.024,
   9673.627,
   10799.23,
   12217.9,
   14034.47,
   16395.87,
   19504.37,
   23631.19,
   29128.06,
   36432.89,
   46064.7,
   51932.76,
   58602.33,
   66148.16,
   74642.17,
   84150.67,
   94731.37,
   106429.8,
   119275.6,
   133278.4,
   148423.4,
   164666.8,
   181931.2,
   219018.1,
   258227.1,
   297328.3,
   315930.8,
   333337.1,
   349095.7,
   362754.7,
   373887.7,
   382121.4,
   385056.1,
   387164.5,
   388427,
   388831.6,
   388374.6,
   387060.3,
   384901,
   381916.8,
   373590,
   362374.3,
   348644.7,
   332827.5,
   315371.7,
   296724,
   257513.2,
   218111.1,
   180694.3,
   163208.4,
   146709.1,
   131280,
   116973.1,
   103812.7,
   91799.57,
   80914.04,
   71119.93,
   62367.62,
   54597.28,
   47741.74,
   41729.14,
   31935.77,
   24630.35,
   19268.68,
   15378.89,
   12573.75,
   10550.19,
   9080.416,
   7999.074,
   7189.534,
   6571.296,
   6089.556,
   5707.172,
   5398.826,
   5146.995,
   4939.263,
   4766.58,
   4622.162,
   4500.791,
   4398.368,
   4311.622,
   4237.91,
   4175.08,
   4121.369,
   4075.321,
   4035.737,
   4001.617,
   3972.131,
   3946.585,
   3924.397,
   3905.079,
   3888.22,
   3873.471,
   3860.539,
   3849.174,
   3839.163,
   3830.326,
   3822.507,
   3822.507,
   3822.507,
   0};
   TGraph *graph = new TGraph(250,total_fx1,total_fy1);
   graph->SetName("total");
   graph->SetTitle("Projection of total");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_total1 = new TH1F("Graph_total1","Projection of total",250,1776.15,2048.85);
   Graph_total1->SetMinimum(427.7148);
   Graph_total1->SetMaximum(427714.8);
   Graph_total1->SetDirectory(0);
   Graph_total1->SetStats(0);
   Graph_total1->SetLineWidth(2);
   Graph_total1->SetMarkerStyle(20);
   Graph_total1->GetXaxis()->SetNdivisions(505);
   Graph_total1->GetXaxis()->SetLabelFont(133);
   Graph_total1->GetXaxis()->SetLabelOffset(0.01);
   Graph_total1->GetXaxis()->SetLabelSize(30);
   Graph_total1->GetXaxis()->SetTitleSize(36);
   Graph_total1->GetXaxis()->SetTitleOffset(0.95);
   Graph_total1->GetXaxis()->SetTitleFont(133);
   Graph_total1->GetYaxis()->SetLabelFont(133);
   Graph_total1->GetYaxis()->SetLabelOffset(0.01);
   Graph_total1->GetYaxis()->SetLabelSize(30);
   Graph_total1->GetYaxis()->SetTitleSize(36);
   Graph_total1->GetYaxis()->SetTitleOffset(0.95);
   Graph_total1->GetYaxis()->SetTitleFont(133);
   Graph_total1->GetZaxis()->SetLabelFont(133);
   Graph_total1->GetZaxis()->SetLabelSize(30);
   Graph_total1->GetZaxis()->SetTitleSize(36);
   Graph_total1->GetZaxis()->SetTitleOffset(1.2);
   Graph_total1->GetZaxis()->SetTitleFont(133);
   graph->SetHistogram(Graph_total1);
   
   graph->Draw("l");
   
   Double_t bkg_fx2[206] = {
   1798.875,
   1798.875,
   1800,
   1801.125,
   1802.25,
   1803.375,
   1804.5,
   1805.625,
   1806.75,
   1807.875,
   1809,
   1810.125,
   1811.25,
   1812.375,
   1813.5,
   1814.625,
   1815.75,
   1816.875,
   1818,
   1819.125,
   1820.25,
   1821.375,
   1822.5,
   1823.625,
   1824.75,
   1825.875,
   1827,
   1828.125,
   1829.25,
   1830.375,
   1831.5,
   1832.625,
   1833.75,
   1834.875,
   1836,
   1837.125,
   1838.25,
   1839.375,
   1840.5,
   1841.625,
   1842.75,
   1843.875,
   1845,
   1846.125,
   1847.25,
   1848.375,
   1849.5,
   1850.625,
   1851.75,
   1852.875,
   1854,
   1855.125,
   1856.25,
   1857.375,
   1858.5,
   1859.625,
   1860.75,
   1861.875,
   1863,
   1864.125,
   1865.25,
   1866.375,
   1867.5,
   1868.625,
   1869.75,
   1870.875,
   1872,
   1873.125,
   1874.25,
   1875.375,
   1876.5,
   1877.625,
   1878.75,
   1879.875,
   1881,
   1882.125,
   1883.25,
   1884.375,
   1885.5,
   1886.625,
   1887.75,
   1888.875,
   1890,
   1891.125,
   1892.25,
   1893.375,
   1894.5,
   1895.625,
   1896.75,
   1897.875,
   1899,
   1900.125,
   1901.25,
   1902.375,
   1903.5,
   1904.625,
   1905.75,
   1906.875,
   1908,
   1909.125,
   1910.25,
   1911.375,
   1912.5,
   1913.625,
   1914.75,
   1915.875,
   1917,
   1918.125,
   1919.25,
   1920.375,
   1921.5,
   1922.625,
   1923.75,
   1924.875,
   1926,
   1927.125,
   1928.25,
   1929.375,
   1930.5,
   1931.625,
   1932.75,
   1933.875,
   1935,
   1936.125,
   1937.25,
   1938.375,
   1939.5,
   1940.625,
   1941.75,
   1942.875,
   1944,
   1945.125,
   1946.25,
   1947.375,
   1948.5,
   1949.625,
   1950.75,
   1951.875,
   1953,
   1954.125,
   1955.25,
   1956.375,
   1957.5,
   1958.625,
   1959.75,
   1960.875,
   1962,
   1963.125,
   1964.25,
   1965.375,
   1966.5,
   1967.625,
   1968.75,
   1969.875,
   1971,
   1972.125,
   1973.25,
   1974.375,
   1975.5,
   1976.625,
   1977.75,
   1978.875,
   1980,
   1981.125,
   1982.25,
   1983.375,
   1984.5,
   1985.625,
   1986.75,
   1987.875,
   1989,
   1990.125,
   1991.25,
   1992.375,
   1993.5,
   1994.625,
   1995.75,
   1996.875,
   1998,
   1999.125,
   2000.25,
   2001.375,
   2002.5,
   2003.625,
   2004.75,
   2005.875,
   2007,
   2008.125,
   2009.25,
   2010.375,
   2011.5,
   2012.625,
   2013.75,
   2014.875,
   2016,
   2017.125,
   2018.25,
   2019.375,
   2020.5,
   2021.625,
   2022.75,
   2023.875,
   2025,
   2025,
   2026.125,
   2026.125};
   Double_t bkg_fy2[206] = {
   0,
   15045.58,
   15045.58,
   14552.14,
   14080.36,
   13629.27,
   13197.98,
   12785.61,
   12391.33,
   12014.34,
   11653.9,
   11309.26,
   10979.75,
   10664.68,
   10363.44,
   10075.41,
   9800.011,
   9536.691,
   9284.92,
   9044.189,
   8814.015,
   8593.934,
   8383.502,
   8182.296,
   7989.912,
   7805.962,
   7630.075,
   7461.898,
   7301.092,
   7147.334,
   7000.314,
   6859.736,
   6725.318,
   6596.789,
   6473.891,
   6356.377,
   6244.009,
   6136.563,
   6033.822,
   5935.579,
   5841.638,
   5751.808,
   5665.911,
   5583.773,
   5505.229,
   5430.121,
   5358.298,
   5289.617,
   5223.94,
   5161.134,
   5101.073,
   5043.637,
   4988.711,
   4936.185,
   4885.952,
   4837.913,
   4791.972,
   4748.035,
   4706.016,
   4665.829,
   4627.395,
   4590.637,
   4555.48,
   4521.855,
   4489.695,
   4458.935,
   4429.513,
   4401.371,
   4374.453,
   4348.705,
   4324.076,
   4300.516,
   4277.978,
   4256.419,
   4235.794,
   4216.063,
   4197.186,
   4179.126,
   4161.848,
   4145.316,
   4129.499,
   4114.364,
   4099.881,
   4086.023,
   4072.762,
   4060.071,
   4047.925,
   4036.301,
   4025.176,
   4014.527,
   4004.334,
   3994.577,
   3985.236,
   3976.294,
   3967.733,
   3959.536,
   3951.687,
   3944.171,
   3936.973,
   3930.079,
   3923.477,
   3917.152,
   3911.094,
   3905.29,
   3899.729,
   3894.4,
   3889.294,
   3884.4,
   3879.71,
   3875.213,
   3870.903,
   3866.769,
   3862.806,
   3859.005,
   3855.359,
   3851.862,
   3848.506,
   3845.286,
   3842.196,
   3839.23,
   3836.382,
   3833.648,
   3831.022,
   3828.5,
   3826.076,
   3823.748,
   3821.51,
   3819.358,
   3817.29,
   3815.3,
   3813.387,
   3811.545,
   3809.773,
   3808.067,
   3806.424,
   3804.842,
   3803.317,
   3801.848,
   3800.432,
   3799.066,
   3797.748,
   3796.477,
   3795.25,
   3794.065,
   3792.92,
   3791.814,
   3790.745,
   3789.711,
   3788.711,
   3787.743,
   3786.806,
   3785.899,
   3785.02,
   3784.168,
   3783.341,
   3782.539,
   3781.761,
   3781.005,
   3780.271,
   3779.557,
   3778.863,
   3778.188,
   3777.531,
   3776.891,
   3776.268,
   3775.66,
   3775.068,
   3774.49,
   3773.925,
   3773.374,
   3772.835,
   3772.309,
   3771.793,
   3771.289,
   3770.796,
   3770.312,
   3769.838,
   3769.373,
   3768.917,
   3768.469,
   3768.03,
   3767.598,
   3767.173,
   3766.756,
   3766.345,
   3765.941,
   3765.543,
   3765.15,
   3764.763,
   3764.382,
   3764.006,
   3763.635,
   3763.268,
   3762.906,
   3762.548,
   3762.194,
   3761.844,
   3761.498,
   3761.156,
   3760.817,
   3760.481,
   3760.149,
   3759.819,
   3759.819,
   3759.819,
   0};
   graph = new TGraph(206,bkg_fx2,bkg_fy2);
   graph->SetName("bkg");
   graph->SetTitle("Projection of total");
   graph->SetFillStyle(1000);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_bkg2 = new TH1F("Graph_bkg2","Projection of total",206,1776.15,2048.85);
   Graph_bkg2->SetMinimum(16.55014);
   Graph_bkg2->SetMaximum(16550.14);
   Graph_bkg2->SetDirectory(0);
   Graph_bkg2->SetStats(0);
   Graph_bkg2->SetLineWidth(2);
   Graph_bkg2->SetMarkerStyle(20);
   Graph_bkg2->GetXaxis()->SetNdivisions(505);
   Graph_bkg2->GetXaxis()->SetLabelFont(133);
   Graph_bkg2->GetXaxis()->SetLabelOffset(0.01);
   Graph_bkg2->GetXaxis()->SetLabelSize(30);
   Graph_bkg2->GetXaxis()->SetTitleSize(36);
   Graph_bkg2->GetXaxis()->SetTitleOffset(0.95);
   Graph_bkg2->GetXaxis()->SetTitleFont(133);
   Graph_bkg2->GetYaxis()->SetLabelFont(133);
   Graph_bkg2->GetYaxis()->SetLabelOffset(0.01);
   Graph_bkg2->GetYaxis()->SetLabelSize(30);
   Graph_bkg2->GetYaxis()->SetTitleSize(36);
   Graph_bkg2->GetYaxis()->SetTitleOffset(0.95);
   Graph_bkg2->GetYaxis()->SetTitleFont(133);
   Graph_bkg2->GetZaxis()->SetLabelFont(133);
   Graph_bkg2->GetZaxis()->SetLabelSize(30);
   Graph_bkg2->GetZaxis()->SetTitleSize(36);
   Graph_bkg2->GetZaxis()->SetTitleOffset(1.2);
   Graph_bkg2->GetZaxis()->SetTitleFont(133);
   graph->SetHistogram(Graph_bkg2);
   
   graph->Draw("l");
   
   Double_t D2KS0H_fx3[233] = {
   1798.875,
   1798.875,
   1800,
   1801.125,
   1802.25,
   1803.375,
   1804.5,
   1805.625,
   1806.75,
   1807.875,
   1809,
   1810.125,
   1811.25,
   1812.375,
   1813.5,
   1814.625,
   1815.75,
   1816.875,
   1818,
   1819.125,
   1820.25,
   1821.375,
   1822.5,
   1823.625,
   1824.75,
   1825.875,
   1827,
   1828.125,
   1829.25,
   1830.375,
   1831.5,
   1832.625,
   1833.75,
   1834.875,
   1836,
   1837.125,
   1838.25,
   1839.375,
   1840.5,
   1841.625,
   1842.75,
   1843.875,
   1845,
   1846.125,
   1847.25,
   1848.375,
   1849.5,
   1850.625,
   1851.75,
   1852.875,
   1854,
   1855.125,
   1855.688,
   1856.25,
   1856.812,
   1857.375,
   1857.938,
   1858.5,
   1859.062,
   1859.625,
   1860.188,
   1860.75,
   1861.312,
   1861.875,
   1862.438,
   1863,
   1864.125,
   1865.25,
   1865.812,
   1866.375,
   1866.938,
   1867.5,
   1868.062,
   1868.344,
   1868.625,
   1868.906,
   1869.188,
   1869.469,
   1869.75,
   1870.031,
   1870.312,
   1870.594,
   1870.875,
   1871.438,
   1872,
   1872.562,
   1873.125,
   1873.688,
   1874.25,
   1875.375,
   1876.5,
   1877.062,
   1877.625,
   1878.188,
   1878.75,
   1879.312,
   1879.875,
   1880.438,
   1881,
   1881.562,
   1882.125,
   1882.688,
   1883.25,
   1883.812,
   1884.375,
   1885.5,
   1886.625,
   1887.75,
   1888.875,
   1890,
   1891.125,
   1892.25,
   1893.375,
   1894.5,
   1895.625,
   1896.75,
   1897.875,
   1899,
   1900.125,
   1901.25,
   1902.375,
   1903.5,
   1904.625,
   1905.75,
   1906.875,
   1908,
   1909.125,
   1910.25,
   1911.375,
   1912.5,
   1913.625,
   1914.75,
   1915.875,
   1917,
   1918.125,
   1919.25,
   1920.375,
   1921.5,
   1922.625,
   1923.75,
   1924.875,
   1926,
   1927.125,
   1928.25,
   1929.375,
   1930.5,
   1931.625,
   1932.75,
   1933.875,
   1935,
   1936.125,
   1937.25,
   1938.375,
   1939.5,
   1940.625,
   1941.75,
   1942.875,
   1944,
   1945.125,
   1946.25,
   1947.375,
   1948.5,
   1949.625,
   1950.75,
   1951.875,
   1953,
   1954.125,
   1955.25,
   1956.375,
   1957.5,
   1958.625,
   1959.75,
   1960.875,
   1962,
   1963.125,
   1964.25,
   1965.375,
   1966.5,
   1967.625,
   1968.75,
   1969.875,
   1971,
   1972.125,
   1973.25,
   1974.375,
   1975.5,
   1976.625,
   1977.75,
   1978.875,
   1980,
   1981.125,
   1982.25,
   1983.375,
   1984.5,
   1985.625,
   1986.75,
   1987.875,
   1989,
   1990.125,
   1991.25,
   1992.375,
   1993.5,
   1994.625,
   1995.75,
   1996.875,
   1998,
   1999.125,
   2000.25,
   2001.375,
   2002.5,
   2003.625,
   2004.75,
   2005.875,
   2007,
   2008.125,
   2009.25,
   2010.375,
   2011.5,
   2012.625,
   2013.75,
   2014.875,
   2016,
   2017.125,
   2018.25,
   2019.375,
   2020.5,
   2021.625,
   2022.75,
   2023.875,
   2025,
   2025,
   2026.125,
   2026.125};
   Double_t D2KS0H_fy3[233] = {
   0,
   6.848365,
   6.848365,
   7.696903,
   8.66154,
   9.75972,
   11.01175,
   12.44132,
   14.07608,
   15.94843,
   18.09634,
   20.5644,
   23.40515,
   26.6805,
   30.46367,
   34.84135,
   39.91645,
   45.8114,
   52.67215,
   60.67312,
   70.02327,
   80.97348,
   93.8258,
   108.9448,
   126.7714,
   147.8409,
   172.8044,
   202.4561,
   237.7679,
   279.9321,
   330.4162,
   391.0317,
   464.0214,
   552.171,
   658.9519,
   788.7054,
   946.8822,
   1140.358,
   1377.859,
   1670.548,
   2032.867,
   2483.766,
   3048.574,
   3761.859,
   4671.808,
   5846.812,
   7385.022,
   9427.531,
   12175.32,
   15908.99,
   21008.32,
   27966.27,
   32327.65,
   37388.82,
   43239.05,
   49969.54,
   57670.4,
   66426.8,
   76314.27,
   87393.18,
   99702.56,
   113253.2,
   128020.6,
   143937.7,
   160888.9,
   178703.8,
   215955.4,
   253193,
   270815.2,
   287187.1,
   301866.3,
   314435.8,
   324527.9,
   328549.1,
   331846.4,
   334397,
   336184.1,
   337197.6,
   337433.9,
   336896,
   335593,
   333540.4,
   330759,
   323119,
   312935.4,
   300527,
   286250.8,
   270484,
   253607.8,
   217993.3,
   182089.1,
   164722.9,
   148039.8,
   132207.5,
   117353.7,
   103567.6,
   90902.85,
   79380.96,
   68995.6,
   59716.94,
   51496.16,
   44270.01,
   37965.01,
   32501.34,
   27796.33,
   20333.93,
   14955.13,
   11120.8,
   8396.082,
   6449.948,
   5042.092,
   4004.638,
   3223.602,
   2622.916,
   2152.058,
   1777.171,
   1475.086,
   1229.47,
   1028.425,
   863.0146,
   726.3592,
   613.0606,
   518.8292,
   440.225,
   374.4722,
   319.321,
   272.9406,
   233.8365,
   200.7852,
   172.7823,
   149.0007,
   128.7577,
   111.4882,
   96.72344,
   84.07329,
   73.21256,
   63.8694,
   55.816,
   48.86111,
   42.84371,
   37.62802,
   33.09925,
   29.16017,
   25.72825,
   22.7333,
   20.11552,
   17.82385,
   15.81462,
   14.0504,
   12.49908,
   11.13304,
   9.928489,
   8.864903,
   7.924547,
   7.092073,
   6.354175,
   5.699302,
   5.117413,
   4.599764,
   4.138731,
   3.727658,
   3.360727,
   3.032841,
   2.739536,
   2.476891,
   2.241462,
   2.030218,
   1.84049,
   1.669921,
   1.516434,
   1.37819,
   1.253562,
   1.141109,
   1.039554,
   0.9477624,
   0.864725,
   0.7895453,
   0.7214245,
   0.6596507,
   0.6035888,
   0.5526714,
   0.5063916,
   0.4642957,
   0.4259776,
   0.3910731,
   0.3592558,
   0.3302324,
   0.3037396,
   0.2795405,
   0.2574218,
   0.2371916,
   0.2186767,
   0.2017211,
   0.1861838,
   0.1719375,
   0.1588671,
   0.1468683,
   0.1358469,
   0.1257175,
   0.1164027,
   0.107832,
   0.09994176,
   0.09267401,
   0.08597606,
   0.07979997,
   0.07410214,
   0.06884284,
   0.06398587,
   0.05949821,
   0.05534975,
   0.051513,
   0.04796284,
   0.04467631,
   0.04163242,
   0.03881197,
   0.03619736,
   0.0337725,
   0.03152261,
   0.02943417,
   0.02749476,
   0.02569297,
   0.02401834,
   0.02246125,
   0.02101286,
   0.01966503,
   0.01841029,
   0.01724174,
   0.01615304,
   0.01513834,
   0.01419226,
   0.01419226,
   0.01419226,
   0};
   graph = new TGraph(233,D2KS0H_fx3,D2KS0H_fy3);
   graph->SetName("D2KS0H");
   graph->SetTitle("Projection of total");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_D2KS0H3 = new TH1F("Graph_D2KS0H3","Projection of total",233,1776.15,2048.85);
   Graph_D2KS0H3->SetMinimum(371.1773);
   Graph_D2KS0H3->SetMaximum(371177.3);
   Graph_D2KS0H3->SetDirectory(0);
   Graph_D2KS0H3->SetStats(0);
   Graph_D2KS0H3->SetLineWidth(2);
   Graph_D2KS0H3->SetMarkerStyle(20);
   Graph_D2KS0H3->GetXaxis()->SetNdivisions(505);
   Graph_D2KS0H3->GetXaxis()->SetLabelFont(133);
   Graph_D2KS0H3->GetXaxis()->SetLabelOffset(0.01);
   Graph_D2KS0H3->GetXaxis()->SetLabelSize(30);
   Graph_D2KS0H3->GetXaxis()->SetTitleSize(36);
   Graph_D2KS0H3->GetXaxis()->SetTitleOffset(0.95);
   Graph_D2KS0H3->GetXaxis()->SetTitleFont(133);
   Graph_D2KS0H3->GetYaxis()->SetLabelFont(133);
   Graph_D2KS0H3->GetYaxis()->SetLabelOffset(0.01);
   Graph_D2KS0H3->GetYaxis()->SetLabelSize(30);
   Graph_D2KS0H3->GetYaxis()->SetTitleSize(36);
   Graph_D2KS0H3->GetYaxis()->SetTitleOffset(0.95);
   Graph_D2KS0H3->GetYaxis()->SetTitleFont(133);
   Graph_D2KS0H3->GetZaxis()->SetLabelFont(133);
   Graph_D2KS0H3->GetZaxis()->SetLabelSize(30);
   Graph_D2KS0H3->GetZaxis()->SetTitleSize(36);
   Graph_D2KS0H3->GetZaxis()->SetTitleOffset(1.2);
   Graph_D2KS0H3->GetZaxis()->SetTitleFont(133);
   graph->SetHistogram(Graph_D2KS0H3);
   
   graph->Draw("l");
   
   Double_t Ds2KS0H_fx4[230] = {
   1798.875,
   1798.875,
   1800,
   1801.125,
   1802.25,
   1803.375,
   1804.5,
   1805.625,
   1806.75,
   1807.875,
   1809,
   1810.125,
   1811.25,
   1812.375,
   1813.5,
   1814.625,
   1815.75,
   1816.875,
   1818,
   1819.125,
   1820.25,
   1821.375,
   1822.5,
   1823.625,
   1824.75,
   1825.875,
   1827,
   1828.125,
   1829.25,
   1830.375,
   1831.5,
   1832.625,
   1833.75,
   1834.875,
   1836,
   1837.125,
   1838.25,
   1839.375,
   1840.5,
   1841.625,
   1842.75,
   1843.875,
   1845,
   1846.125,
   1847.25,
   1848.375,
   1849.5,
   1850.625,
   1851.75,
   1852.875,
   1854,
   1855.125,
   1856.25,
   1857.375,
   1858.5,
   1859.625,
   1860.75,
   1861.875,
   1863,
   1864.125,
   1865.25,
   1866.375,
   1867.5,
   1868.625,
   1869.75,
   1870.875,
   1872,
   1873.125,
   1874.25,
   1875.375,
   1876.5,
   1877.625,
   1878.75,
   1879.875,
   1881,
   1882.125,
   1883.25,
   1884.375,
   1885.5,
   1886.625,
   1887.75,
   1888.875,
   1890,
   1891.125,
   1892.25,
   1893.375,
   1894.5,
   1895.625,
   1896.75,
   1897.875,
   1899,
   1900.125,
   1901.25,
   1902.375,
   1903.5,
   1904.625,
   1905.75,
   1906.875,
   1908,
   1909.125,
   1910.25,
   1911.375,
   1912.5,
   1913.625,
   1914.75,
   1915.875,
   1917,
   1918.125,
   1919.25,
   1920.375,
   1921.5,
   1922.625,
   1923.75,
   1924.875,
   1926,
   1927.125,
   1928.25,
   1929.375,
   1930.5,
   1931.625,
   1932.75,
   1933.875,
   1935,
   1936.125,
   1937.25,
   1938.375,
   1939.5,
   1940.625,
   1941.75,
   1942.875,
   1944,
   1945.125,
   1946.25,
   1947.375,
   1948.5,
   1949.625,
   1950.75,
   1951.875,
   1953,
   1954.125,
   1954.688,
   1955.25,
   1955.812,
   1956.375,
   1956.938,
   1957.5,
   1958.062,
   1958.625,
   1959.188,
   1959.75,
   1960.312,
   1960.875,
   1962,
   1963.125,
   1964.25,
   1964.812,
   1965.375,
   1965.938,
   1966.5,
   1967.062,
   1967.625,
   1967.906,
   1968.188,
   1968.469,
   1968.75,
   1969.031,
   1969.312,
   1969.594,
   1969.875,
   1970.438,
   1971,
   1971.562,
   1972.125,
   1972.688,
   1973.25,
   1974.375,
   1975.5,
   1976.625,
   1977.188,
   1977.75,
   1978.312,
   1978.875,
   1979.438,
   1980,
   1980.562,
   1981.125,
   1981.688,
   1982.25,
   1982.812,
   1983.375,
   1984.5,
   1985.625,
   1986.75,
   1987.875,
   1989,
   1990.125,
   1991.25,
   1992.375,
   1993.5,
   1994.625,
   1995.75,
   1996.875,
   1998,
   1999.125,
   2000.25,
   2001.375,
   2002.5,
   2003.625,
   2004.75,
   2005.875,
   2007,
   2008.125,
   2009.25,
   2010.375,
   2011.5,
   2012.625,
   2013.75,
   2014.875,
   2016,
   2017.125,
   2018.25,
   2019.375,
   2020.5,
   2021.625,
   2022.75,
   2023.875,
   2025,
   2025,
   2026.125,
   2026.125};
   Double_t Ds2KS0H_fy4[230] = {
   0,
   0.1705655,
   0.1705655,
   0.1789789,
   0.1878529,
   0.1972153,
   0.2070958,
   0.217526,
   0.2285396,
   0.2401726,
   0.2524633,
   0.2654529,
   0.2791851,
   0.2937069,
   0.3090682,
   0.3253227,
   0.3425276,
   0.3607444,
   0.3800387,
   0.4004809,
   0.4221464,
   0.4451161,
   0.4694768,
   0.4953213,
   0.5227497,
   0.5518692,
   0.5827951,
   0.6156512,
   0.6505708,
   0.6876971,
   0.7271843,
   0.7691986,
   0.8139189,
   0.8615379,
   0.9122638,
   0.9663207,
   1.023951,
   1.085416,
   1.150998,
   1.221004,
   1.295762,
   1.375632,
   1.461,
   1.552285,
   1.649943,
   1.754466,
   1.866391,
   1.986297,
   2.114818,
   2.252639,
   2.400507,
   2.559235,
   2.729709,
   2.912895,
   3.109845,
   3.321708,
   3.549738,
   3.795307,
   4.059915,
   4.345203,
   4.652967,
   4.985179,
   5.343999,
   5.731798,
   6.151181,
   6.605014,
   7.096446,
   7.628949,
   8.206346,
   8.832856,
   9.513136,
   10.25233,
   11.05613,
   11.93084,
   12.88343,
   13.92164,
   15.05408,
   16.29028,
   17.64087,
   19.11768,
   20.73389,
   22.50421,
   24.44509,
   26.57489,
   28.9142,
   31.48609,
   34.31646,
   37.43439,
   40.87263,
   44.66804,
   48.86225,
   53.50223,
   58.64113,
   64.33918,
   70.66466,
   77.69516,
   85.51897,
   94.23667,
   103.9631,
   114.8294,
   126.9861,
   140.6054,
   155.8855,
   173.0545,
   192.3754,
   214.1521,
   238.7367,
   266.5373,
   298.0285,
   333.7633,
   374.3871,
   420.6552,
   473.4535,
   533.8231,
   602.9912,
   682.4072,
   773.7878,
   879.1714,
   1000.986,
   1142.13,
   1306.079,
   1497.013,
   1719.986,
   1981.149,
   2288.051,
   2650.066,
   3079.023,
   3590.141,
   4203.462,
   4946.024,
   5855.123,
   6983.087,
   8403.992,
   10222.67,
   12586.08,
   15696.49,
   19825.13,
   25323.73,
   32630.22,
   42263.6,
   48132.43,
   54802.74,
   62349.3,
   70844.02,
   80353.23,
   90934.6,
   102633.7,
   115480.2,
   129483.6,
   144629.2,
   160873.2,
   178138.2,
   215226.3,
   254436.5,
   293538.8,
   312141.7,
   329548.6,
   345307.7,
   358967.2,
   370100.6,
   378334.9,
   381269.8,
   383378.4,
   384641.1,
   385046,
   384589.2,
   383275.1,
   381116,
   378132.1,
   369805.7,
   358590.5,
   344861.3,
   329044.5,
   311589.2,
   292941.8,
   253731.8,
   214330.5,
   176914.4,
   159428.9,
   142930,
   127501.2,
   113194.6,
   100034.6,
   88021.78,
   77136.59,
   67342.8,
   58590.82,
   50820.8,
   43965.57,
   37953.28,
   28160.52,
   20855.68,
   15494.6,
   11605.37,
   8800.782,
   6777.759,
   5308.506,
   4227.677,
   3418.639,
   2800.892,
   2319.633,
   1937.719,
   1629.835,
   1378.457,
   1171.169,
   998.9221,
   854.9329,
   733.9835,
   631.9751,
   545.6366,
   472.326,
   409.8913,
   356.5688,
   310.9054,
   271.6993,
   237.9529,
   208.8356,
   183.6534,
   161.8251,
   142.8624,
   126.3541,
   111.9528,
   99.36449,
   88.3396,
   78.66578,
   70.16195,
   62.67336,
   62.67336,
   62.67336,
   0};
   graph = new TGraph(230,Ds2KS0H_fx4,Ds2KS0H_fy4);
   graph->SetName("Ds2KS0H");
   graph->SetTitle("Projection of total");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#666666");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Ds2KS0H4 = new TH1F("Graph_Ds2KS0H4","Projection of total",230,1776.15,2048.85);
   Graph_Ds2KS0H4->SetMinimum(423.5506);
   Graph_Ds2KS0H4->SetMaximum(423550.6);
   Graph_Ds2KS0H4->SetDirectory(0);
   Graph_Ds2KS0H4->SetStats(0);
   Graph_Ds2KS0H4->SetLineWidth(2);
   Graph_Ds2KS0H4->SetMarkerStyle(20);
   Graph_Ds2KS0H4->GetXaxis()->SetNdivisions(505);
   Graph_Ds2KS0H4->GetXaxis()->SetLabelFont(133);
   Graph_Ds2KS0H4->GetXaxis()->SetLabelOffset(0.01);
   Graph_Ds2KS0H4->GetXaxis()->SetLabelSize(30);
   Graph_Ds2KS0H4->GetXaxis()->SetTitleSize(36);
   Graph_Ds2KS0H4->GetXaxis()->SetTitleOffset(0.95);
   Graph_Ds2KS0H4->GetXaxis()->SetTitleFont(133);
   Graph_Ds2KS0H4->GetYaxis()->SetLabelFont(133);
   Graph_Ds2KS0H4->GetYaxis()->SetLabelOffset(0.01);
   Graph_Ds2KS0H4->GetYaxis()->SetLabelSize(30);
   Graph_Ds2KS0H4->GetYaxis()->SetTitleSize(36);
   Graph_Ds2KS0H4->GetYaxis()->SetTitleOffset(0.95);
   Graph_Ds2KS0H4->GetYaxis()->SetTitleFont(133);
   Graph_Ds2KS0H4->GetZaxis()->SetLabelFont(133);
   Graph_Ds2KS0H4->GetZaxis()->SetLabelSize(30);
   Graph_Ds2KS0H4->GetZaxis()->SetTitleSize(36);
   Graph_Ds2KS0H4->GetZaxis()->SetTitleOffset(1.2);
   Graph_Ds2KS0H4->GetZaxis()->SetTitleFont(133);
   graph->SetHistogram(Graph_Ds2KS0H4);
   
   graph->Draw("l");
   
   Double_t total_Norm[D_DTF_M]_fx5[250] = {
   1798.875,
   1798.875,
   1800,
   1801.125,
   1802.25,
   1803.375,
   1804.5,
   1805.625,
   1806.75,
   1807.875,
   1809,
   1810.125,
   1811.25,
   1812.375,
   1813.5,
   1814.625,
   1815.75,
   1816.875,
   1818,
   1819.125,
   1820.25,
   1821.375,
   1822.5,
   1823.625,
   1824.75,
   1825.875,
   1827,
   1828.125,
   1829.25,
   1830.375,
   1831.5,
   1832.625,
   1833.75,
   1834.875,
   1836,
   1837.125,
   1838.25,
   1839.375,
   1840.5,
   1841.625,
   1842.75,
   1843.875,
   1845,
   1846.125,
   1847.25,
   1848.375,
   1849.5,
   1850.625,
   1851.75,
   1852.875,
   1854,
   1855.125,
   1856.25,
   1856.812,
   1857.375,
   1857.938,
   1858.5,
   1859.062,
   1859.625,
   1860.188,
   1860.75,
   1861.312,
   1861.875,
   1862.438,
   1863,
   1864.125,
   1865.25,
   1865.812,
   1866.375,
   1866.938,
   1867.5,
   1868.062,
   1868.625,
   1869.188,
   1869.469,
   1869.75,
   1870.312,
   1870.875,
   1871.438,
   1872,
   1872.562,
   1873.125,
   1873.688,
   1874.25,
   1875.375,
   1876.5,
   1877.625,
   1878.188,
   1878.75,
   1879.312,
   1879.875,
   1880.438,
   1881,
   1881.562,
   1882.125,
   1882.688,
   1883.25,
   1884.375,
   1885.5,
   1886.625,
   1887.75,
   1888.875,
   1890,
   1891.125,
   1892.25,
   1893.375,
   1894.5,
   1895.625,
   1896.75,
   1897.875,
   1899,
   1900.125,
   1901.25,
   1902.375,
   1903.5,
   1904.625,
   1905.75,
   1906.875,
   1908,
   1909.125,
   1910.25,
   1911.375,
   1912.5,
   1913.625,
   1914.75,
   1915.875,
   1917,
   1918.125,
   1919.25,
   1920.375,
   1921.5,
   1922.625,
   1923.75,
   1924.875,
   1926,
   1927.125,
   1928.25,
   1929.375,
   1930.5,
   1931.625,
   1932.75,
   1933.875,
   1935,
   1936.125,
   1937.25,
   1938.375,
   1939.5,
   1940.625,
   1941.75,
   1942.875,
   1944,
   1945.125,
   1946.25,
   1947.375,
   1948.5,
   1949.625,
   1950.75,
   1951.875,
   1953,
   1954.125,
   1954.688,
   1955.25,
   1955.812,
   1956.375,
   1956.938,
   1957.5,
   1958.062,
   1958.625,
   1959.188,
   1959.75,
   1960.312,
   1960.875,
   1962,
   1963.125,
   1964.25,
   1964.812,
   1965.375,
   1965.938,
   1966.5,
   1967.062,
   1967.625,
   1967.906,
   1968.188,
   1968.469,
   1968.75,
   1969.031,
   1969.312,
   1969.594,
   1969.875,
   1970.438,
   1971,
   1971.562,
   1972.125,
   1972.688,
   1973.25,
   1974.375,
   1975.5,
   1976.625,
   1977.188,
   1977.75,
   1978.312,
   1978.875,
   1979.438,
   1980,
   1980.562,
   1981.125,
   1981.688,
   1982.25,
   1982.812,
   1983.375,
   1984.5,
   1985.625,
   1986.75,
   1987.875,
   1989,
   1990.125,
   1991.25,
   1992.375,
   1993.5,
   1994.625,
   1995.75,
   1996.875,
   1998,
   1999.125,
   2000.25,
   2001.375,
   2002.5,
   2003.625,
   2004.75,
   2005.875,
   2007,
   2008.125,
   2009.25,
   2010.375,
   2011.5,
   2012.625,
   2013.75,
   2014.875,
   2016,
   2017.125,
   2018.25,
   2019.375,
   2020.5,
   2021.625,
   2022.75,
   2023.875,
   2025,
   2025,
   2026.125,
   2026.125};
   Double_t total_Norm[D_DTF_M]_fy5[250] = {
   0,
   15052.6,
   15052.6,
   14560.02,
   14089.21,
   13639.23,
   13209.2,
   12798.27,
   12405.63,
   12030.53,
   11672.24,
   11330.09,
   11003.43,
   10691.66,
   10394.21,
   10110.58,
   9840.27,
   9582.864,
   9337.972,
   9105.263,
   8884.46,
   8675.352,
   8477.797,
   8291.737,
   8117.206,
   7954.355,
   7803.462,
   7664.97,
   7539.511,
   7427.954,
   7331.457,
   7251.537,
   7190.154,
   7149.822,
   7133.755,
   7146.048,
   7191.915,
   7278.006,
   7412.831,
   7607.349,
   7875.801,
   8236.95,
   8715.946,
   9347.184,
   10178.69,
   11278.69,
   12745.19,
   14719.13,
   17401.38,
   21072.38,
   26111.79,
   33012.47,
   42380.26,
   48204.02,
   54908.64,
   62584.2,
   71315.87,
   81179.15,
   92234.42,
   104520.7,
   118048.7,
   132794,
   148689.6,
   165619.6,
   183413.8,
   220625.6,
   257825.1,
   275428.9,
   291782.7,
   306444.3,
   318996.6,
   329072,
   336374,
   340695.6,
   341701.2,
   341929.7,
   340073.5,
   335224.5,
   327569.9,
   317372,
   304949.6,
   290659.8,
   274879.7,
   257990.5,
   222350.9,
   186422.6,
   152350.5,
   136507.2,
   121642.7,
   107846.2,
   95171.2,
   83639.35,
   73244.28,
   63956.15,
   55726.15,
   48491.01,
   42177.25,
   31991.75,
   24513.42,
   19119.57,
   15271.03,
   12532.95,
   10574.27,
   9154.69,
   8106.314,
   7315.158,
   6705.158,
   6225.794,
   5843.22,
   5534.281,
   5282.666,
   5076.504,
   4906.892,
   4766.992,
   4651.458,
   4556.06,
   4477.431,
   4412.88,
   4360.257,
   4317.849,
   4284.299,
   4258.543,
   4239.762,
   4227.345,
   4220.862,
   4220.041,
   4224.754,
   4235.011,
   4250.951,
   4272.846,
   4301.106,
   4336.286,
   4379.103,
   4430.456,
   4491.45,
   4563.429,
   4648.022,
   4747.191,
   4863.297,
   4999.184,
   5158.276,
   5344.711,
   5563.507,
   5820.782,
   6124.056,
   6482.679,
   6908.457,
   7416.592,
   8027.107,
   8767.024,
   9673.627,
   10799.23,
   12217.9,
   14034.47,
   16395.87,
   19504.37,
   23631.19,
   29128.06,
   36432.89,
   46064.7,
   51932.76,
   58602.33,
   66148.16,
   74642.17,
   84150.67,
   94731.37,
   106429.8,
   119275.6,
   133278.4,
   148423.4,
   164666.8,
   181931.2,
   219018.1,
   258227.1,
   297328.3,
   315930.8,
   333337.1,
   349095.7,
   362754.7,
   373887.7,
   382121.4,
   385056.1,
   387164.5,
   388427,
   388831.6,
   388374.6,
   387060.3,
   384901,
   381916.8,
   373590,
   362374.3,
   348644.7,
   332827.5,
   315371.7,
   296724,
   257513.2,
   218111.1,
   180694.3,
   163208.4,
   146709.1,
   131280,
   116973.1,
   103812.7,
   91799.57,
   80914.04,
   71119.93,
   62367.62,
   54597.28,
   47741.74,
   41729.14,
   31935.77,
   24630.35,
   19268.68,
   15378.89,
   12573.75,
   10550.19,
   9080.416,
   7999.074,
   7189.534,
   6571.296,
   6089.556,
   5707.172,
   5398.826,
   5146.995,
   4939.263,
   4766.58,
   4622.162,
   4500.791,
   4398.368,
   4311.622,
   4237.91,
   4175.08,
   4121.369,
   4075.321,
   4035.737,
   4001.617,
   3972.131,
   3946.585,
   3924.397,
   3905.079,
   3888.22,
   3873.471,
   3860.539,
   3849.174,
   3839.163,
   3830.326,
   3822.507,
   3822.507,
   3822.507,
   0};
   graph = new TGraph(250,total_Norm[D_DTF_M]_fx5,total_Norm[D_DTF_M]_fy5);
   graph->SetName("total_Norm[D_DTF_M]");
   graph->SetTitle("Projection of total");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_total_NormoBD_DTF_McB5 = new TH1F("Graph_total_NormoBD_DTF_McB5","Projection of total",250,1776.15,2048.85);
   Graph_total_NormoBD_DTF_McB5->SetMinimum(427.7148);
   Graph_total_NormoBD_DTF_McB5->SetMaximum(427714.8);
   Graph_total_NormoBD_DTF_McB5->SetDirectory(0);
   Graph_total_NormoBD_DTF_McB5->SetStats(0);
   Graph_total_NormoBD_DTF_McB5->SetLineWidth(2);
   Graph_total_NormoBD_DTF_McB5->SetMarkerStyle(20);
   Graph_total_NormoBD_DTF_McB5->GetXaxis()->SetNdivisions(505);
   Graph_total_NormoBD_DTF_McB5->GetXaxis()->SetLabelFont(133);
   Graph_total_NormoBD_DTF_McB5->GetXaxis()->SetLabelOffset(0.01);
   Graph_total_NormoBD_DTF_McB5->GetXaxis()->SetLabelSize(30);
   Graph_total_NormoBD_DTF_McB5->GetXaxis()->SetTitleSize(36);
   Graph_total_NormoBD_DTF_McB5->GetXaxis()->SetTitleOffset(0.95);
   Graph_total_NormoBD_DTF_McB5->GetXaxis()->SetTitleFont(133);
   Graph_total_NormoBD_DTF_McB5->GetYaxis()->SetLabelFont(133);
   Graph_total_NormoBD_DTF_McB5->GetYaxis()->SetLabelOffset(0.01);
   Graph_total_NormoBD_DTF_McB5->GetYaxis()->SetLabelSize(30);
   Graph_total_NormoBD_DTF_McB5->GetYaxis()->SetTitleSize(36);
   Graph_total_NormoBD_DTF_McB5->GetYaxis()->SetTitleOffset(0.95);
   Graph_total_NormoBD_DTF_McB5->GetYaxis()->SetTitleFont(133);
   Graph_total_NormoBD_DTF_McB5->GetZaxis()->SetLabelFont(133);
   Graph_total_NormoBD_DTF_McB5->GetZaxis()->SetLabelSize(30);
   Graph_total_NormoBD_DTF_McB5->GetZaxis()->SetTitleSize(36);
   Graph_total_NormoBD_DTF_McB5->GetZaxis()->SetTitleOffset(1.2);
   Graph_total_NormoBD_DTF_McB5->GetZaxis()->SetTitleFont(133);
   graph->SetHistogram(Graph_total_Norm[D_DTF_M]5);
   
   graph->Draw("l");
   
   Double_t h_ds_fx3002[200] = {
   1800.562,
   1801.688,
   1802.812,
   1803.938,
   1805.062,
   1806.188,
   1807.312,
   1808.438,
   1809.562,
   1810.688,
   1811.812,
   1812.938,
   1814.062,
   1815.188,
   1816.312,
   1817.438,
   1818.562,
   1819.688,
   1820.812,
   1821.938,
   1823.062,
   1824.188,
   1825.312,
   1826.438,
   1827.562,
   1828.688,
   1829.812,
   1830.938,
   1832.062,
   1833.188,
   1834.312,
   1835.438,
   1836.562,
   1837.688,
   1838.812,
   1839.938,
   1841.062,
   1842.188,
   1843.312,
   1844.438,
   1845.562,
   1846.688,
   1847.812,
   1848.938,
   1850.062,
   1851.188,
   1852.312,
   1853.438,
   1854.562,
   1855.688,
   1856.812,
   1857.938,
   1859.062,
   1860.188,
   1861.312,
   1862.438,
   1863.562,
   1864.688,
   1865.812,
   1866.938,
   1868.062,
   1869.188,
   1870.312,
   1871.438,
   1872.562,
   1873.688,
   1874.812,
   1875.938,
   1877.062,
   1878.188,
   1879.312,
   1880.438,
   1881.562,
   1882.688,
   1883.812,
   1884.938,
   1886.062,
   1887.188,
   1888.312,
   1889.438,
   1890.562,
   1891.688,
   1892.812,
   1893.938,
   1895.062,
   1896.188,
   1897.312,
   1898.438,
   1899.562,
   1900.688,
   1901.812,
   1902.938,
   1904.062,
   1905.188,
   1906.312,
   1907.438,
   1908.562,
   1909.688,
   1910.812,
   1911.938,
   1913.062,
   1914.188,
   1915.312,
   1916.438,
   1917.562,
   1918.688,
   1919.812,
   1920.938,
   1922.062,
   1923.188,
   1924.312,
   1925.438,
   1926.562,
   1927.688,
   1928.812,
   1929.938,
   1931.062,
   1932.188,
   1933.312,
   1934.438,
   1935.562,
   1936.688,
   1937.812,
   1938.938,
   1940.062,
   1941.188,
   1942.312,
   1943.438,
   1944.562,
   1945.688,
   1946.812,
   1947.938,
   1949.062,
   1950.188,
   1951.312,
   1952.438,
   1953.562,
   1954.688,
   1955.812,
   1956.938,
   1958.062,
   1959.188,
   1960.312,
   1961.438,
   1962.562,
   1963.688,
   1964.812,
   1965.938,
   1967.062,
   1968.188,
   1969.312,
   1970.438,
   1971.562,
   1972.688,
   1973.812,
   1974.938,
   1976.062,
   1977.188,
   1978.312,
   1979.438,
   1980.562,
   1981.688,
   1982.812,
   1983.938,
   1985.062,
   1986.188,
   1987.312,
   1988.438,
   1989.562,
   1990.688,
   1991.812,
   1992.938,
   1994.062,
   1995.188,
   1996.312,
   1997.438,
   1998.562,
   1999.688,
   2000.812,
   2001.938,
   2003.062,
   2004.188,
   2005.312,
   2006.438,
   2007.562,
   2008.688,
   2009.812,
   2010.938,
   2012.062,
   2013.188,
   2014.312,
   2015.438,
   2016.562,
   2017.688,
   2018.812,
   2019.938,
   2021.062,
   2022.188,
   2023.312,
   2024.438};
   Double_t h_ds_fy3002[200] = {
   14605,
   14146,
   13787,
   13310,
   13111,
   12636,
   12025,
   11914,
   11484,
   11372,
   10789,
   10689,
   10365,
   10057,
   9933,
   9694,
   9507,
   9295,
   8842,
   8883,
   8556,
   8334,
   8200,
   8110,
   7831,
   7759,
   7390,
   7155,
   6951,
   7066,
   7008,
   6726,
   6875,
   6812,
   6781,
   6856,
   7069,
   7409,
   7687,
   8201,
   8735,
   9644,
   10454,
   11763,
   13534,
   16291,
   19202,
   23847,
   29663,
   37598,
   48544,
   62781,
   80559,
   103756,
   132227,
   163788,
   200051,
   238221,
   273782,
   305621,
   330629,
   343009,
   344451,
   331380,
   308752,
   278378,
   241209,
   202572,
   166903,
   133633,
   105404,
   82091,
   62666,
   48268,
   36859,
   28429,
   21962,
   17337,
   14140,
   11694,
   9929,
   8653,
   7567,
   6889,
   6335,
   5943,
   5522,
   5419,
   5110,
   4923,
   4908,
   4740,
   4778,
   4815,
   4462,
   4532,
   4477,
   4489,
   4462,
   4388,
   4484,
   4377,
   4284,
   4458,
   4482,
   4401,
   4480,
   4649,
   4584,
   4536,
   4647,
   4641,
   4890,
   4899,
   4894,
   4942,
   5163,
   5375,
   5398,
   5616,
   5971,
   6285,
   6647,
   7136,
   7500,
   7802,
   8503,
   9223,
   10290,
   11219,
   12738,
   14590,
   17422,
   20969,
   25374,
   31456,
   39830,
   50298,
   64533,
   82680,
   105260,
   132325,
   165017,
   201448,
   240968,
   281459,
   319246,
   351573,
   374562,
   387250,
   385311,
   373136,
   348386,
   316624,
   277844,
   238199,
   198267,
   162157,
   130397,
   102754,
   80107,
   62423,
   47797,
   36780,
   28785,
   22329,
   17489,
   14394,
   11418,
   9727,
   8211,
   7334,
   6512,
   5866,
   5390,
   4988,
   4718,
   4535,
   4431,
   4139,
   4193,
   4017,
   4085,
   3973,
   4002,
   4003,
   3841,
   3747,
   3788,
   3865,
   3846,
   3905,
   3859,
   3873,
   3976,
   3884,
   3793,
   3894,
   3704,
   3717};
   Double_t h_ds_felx3002[200] = {
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625};
   Double_t h_ds_fely3002[200] = {
   120.3522,
   118.438,
   116.9191,
   114.8701,
   114.0044,
   111.9111,
   109.1597,
   108.6524,
   106.6646,
   106.1408,
   103.3713,
   102.8888,
   101.3099,
   99.78584,
   99.16569,
   97.95938,
   97.00513,
   95.91188,
   93.53324,
   93.75099,
   92,
   90.79211,
   90.05523,
   89.55693,
   87.99435,
   87.58661,
   85.46656,
   84.08871,
   82.87416,
   83.56099,
   83.21529,
   81.51372,
   82.41713,
   82.03636,
   81.84835,
   82.30248,
   83.57883,
   85.577,
   87.17696,
   90.06075,
   92.96256,
   97.70514,
   101.746,
   107.9585,
   115.8368,
   127.1372,
   138.0722,
   153.9255,
   171.7302,
   193.4027,
   219.8276,
   250.0619,
   283.3296,
   321.6122,
   363.1307,
   404.2076,
   446.7709,
   487.5791,
   522.7421,
   552.3302,
   574.5037,
   585.1699,
   586.3997,
   575.1564,
   555.1548,
   527.1156,
   490.6306,
   449.5803,
   408.0379,
   365.0588,
   324.1602,
   286.0157,
   249.8323,
   219.2004,
   191.4876,
   168.1098,
   147.6967,
   131.171,
   118.4128,
   107.64,
   99.14562,
   92.52285,
   86.48994,
   82.50151,
   79.09428,
   76.59248,
   73.81184,
   73.11556,
   70.98601,
   69.66587,
   69.5589,
   68.34947,
   68.62489,
   68.892,
   66.30007,
   66.82199,
   66.41226,
   66.50187,
   66.30007,
   65.74387,
   66.46454,
   65.66079,
   64.95418,
   66.27013,
   66.44961,
   65.84192,
   66.43467,
   67.68541,
   67.20709,
   66.85169,
   67.67074,
   67.62672,
   69.43032,
   69.49464,
   69.45892,
   69.80114,
   71.35576,
   72.8161,
   72.97278,
   74.44164,
   76.77386,
   78.77957,
   81.03067,
   83.97633,
   86.10398,
   87.83035,
   91.71307,
   95.53775,
   100.9409,
   105.421,
   112.3639,
   120.2901,
   131.4934,
   144.3076,
   158.793,
   176.8591,
   199.0752,
   223.7727,
   253.534,
   287.0417,
   323.9384,
   363.2654,
   405.7232,
   448.3299,
   490.3852,
   530.0273,
   564.5188,
   592.4361,
   611.5149,
   621.7943,
   620.2344,
   610.3488,
   589.7425,
   562.1937,
   526.6093,
   487.5566,
   444.7721,
   402.1875,
   360.6056,
   320.053,
   282.5322,
   249.3465,
   218.1258,
   191.2818,
   169.1622,
   148.9297,
   131.7469,
   119.476,
   106.3562,
   98.12682,
   90.11595,
   85.14024,
   80.19851,
   76.09145,
   72.91832,
   70.12754,
   68.18952,
   66.84426,
   66.06763,
   63.837,
   64.25531,
   62.88178,
   63.41596,
   62.53372,
   62.76334,
   62.77124,
   61.47782,
   60.71479,
   61.04876,
   61.67113,
   61.51814,
   61.992,
   61.62286,
   61.73544,
   62.55751,
   61.82375,
   61.08937,
   61.90393,
   60.36255,
   60.46925};
   Double_t h_ds_fehx3002[200] = {
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625,
   0.5625};
   Double_t h_ds_fehy3002[200] = {
   121.3522,
   119.438,
   117.9191,
   115.8701,
   115.0044,
   112.9111,
   110.1597,
   109.6524,
   107.6646,
   107.1408,
   104.3713,
   103.8888,
   102.3099,
   100.7858,
   100.1657,
   98.95938,
   98.00513,
   96.91188,
   94.53324,
   94.75099,
   93,
   91.79211,
   91.05523,
   90.55693,
   88.99435,
   88.58661,
   86.46656,
   85.08871,
   83.87416,
   84.56099,
   84.21529,
   82.51372,
   83.41713,
   83.03636,
   82.84835,
   83.30248,
   84.57883,
   86.577,
   88.17696,
   91.06075,
   93.96256,
   98.70514,
   102.746,
   108.9585,
   116.8368,
   128.1372,
   139.0722,
   154.9255,
   172.7302,
   194.4027,
   220.8276,
   251.0619,
   284.3296,
   322.6122,
   364.1307,
   405.2076,
   447.7709,
   488.5791,
   523.7421,
   553.3302,
   575.5037,
   586.1699,
   587.3997,
   576.1564,
   556.1548,
   528.1156,
   491.6306,
   450.5803,
   409.0379,
   366.0588,
   325.1602,
   287.0157,
   250.8323,
   220.2004,
   192.4876,
   169.1098,
   148.6967,
   132.171,
   119.4128,
   108.64,
   100.1456,
   93.52285,
   87.48994,
   83.50151,
   80.09428,
   77.59248,
   74.81184,
   74.11556,
   71.98601,
   70.66587,
   70.5589,
   69.34947,
   69.62489,
   69.892,
   67.30007,
   67.82199,
   67.41226,
   67.50187,
   67.30007,
   66.74387,
   67.46454,
   66.66079,
   65.95418,
   67.27013,
   67.44961,
   66.84192,
   67.43467,
   68.68541,
   68.20709,
   67.85169,
   68.67074,
   68.62672,
   70.43032,
   70.49464,
   70.45892,
   70.80114,
   72.35576,
   73.8161,
   73.97278,
   75.44164,
   77.77386,
   79.77957,
   82.03067,
   84.97633,
   87.10398,
   88.83035,
   92.71307,
   96.53775,
   101.9409,
   106.421,
   113.3639,
   121.2901,
   132.4934,
   145.3076,
   159.793,
   177.8591,
   200.0752,
   224.7727,
   254.534,
   288.0417,
   324.9384,
   364.2654,
   406.7232,
   449.3299,
   491.3852,
   531.0273,
   565.5188,
   593.4361,
   612.5149,
   622.7943,
   621.2344,
   611.3488,
   590.7425,
   563.1937,
   527.6093,
   488.5566,
   445.7721,
   403.1875,
   361.6056,
   321.053,
   283.5322,
   250.3465,
   219.1258,
   192.2818,
   170.1622,
   149.9297,
   132.7469,
   120.476,
   107.3562,
   99.12682,
   91.11595,
   86.14024,
   81.19851,
   77.09145,
   73.91832,
   71.12754,
   69.18952,
   67.84426,
   67.06763,
   64.837,
   65.25531,
   63.88178,
   64.41596,
   63.53372,
   63.76334,
   63.77124,
   62.47782,
   61.71479,
   62.04876,
   62.67113,
   62.51814,
   62.992,
   62.62286,
   62.73544,
   63.55751,
   62.82375,
   62.08937,
   62.90393,
   61.36255,
   61.46925};
   grae = new TGraphAsymmErrors(200,h_ds_fx3002,h_ds_fy3002,h_ds_felx3002,h_ds_fehx3002,h_ds_fely3002,h_ds_fehy3002);
   grae->SetName("h_ds");
   grae->SetTitle("Histogram of ds_plot__D_DTF_M");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_ds3002 = new TH1F("Graph_h_ds3002","Histogram of ds_plot__D_DTF_M",200,1777.5,2047.5);
   Graph_h_ds3002->SetMinimum(3279.274);
   Graph_h_ds3002->SetMaximum(426295.7);
   Graph_h_ds3002->SetDirectory(0);
   Graph_h_ds3002->SetStats(0);
   Graph_h_ds3002->SetLineWidth(2);
   Graph_h_ds3002->SetMarkerStyle(20);
   Graph_h_ds3002->GetXaxis()->SetNdivisions(505);
   Graph_h_ds3002->GetXaxis()->SetLabelFont(133);
   Graph_h_ds3002->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_ds3002->GetXaxis()->SetLabelSize(30);
   Graph_h_ds3002->GetXaxis()->SetTitleSize(36);
   Graph_h_ds3002->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_ds3002->GetXaxis()->SetTitleFont(133);
   Graph_h_ds3002->GetYaxis()->SetLabelFont(133);
   Graph_h_ds3002->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_ds3002->GetYaxis()->SetLabelSize(30);
   Graph_h_ds3002->GetYaxis()->SetTitleSize(36);
   Graph_h_ds3002->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_ds3002->GetYaxis()->SetTitleFont(133);
   Graph_h_ds3002->GetZaxis()->SetLabelFont(133);
   Graph_h_ds3002->GetZaxis()->SetLabelSize(30);
   Graph_h_ds3002->GetZaxis()->SetTitleSize(36);
   Graph_h_ds3002->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_ds3002->GetZaxis()->SetTitleFont(133);
   grae->SetHistogram(Graph_h_ds3002);
   
   grae->Draw("p");
   
   TH1D *frame_47b7060__2 = new TH1D("frame_47b7060__2","A RooPlot of \"m(D)\"",200,1800,2025);
   frame_47b7060__2->SetBinContent(1,408273.2);
   frame_47b7060__2->SetMinimum(1000);
   frame_47b7060__2->SetMaximum(1e+07);
   frame_47b7060__2->SetEntries(2);
   frame_47b7060__2->SetDirectory(0);
   frame_47b7060__2->SetStats(0);
   frame_47b7060__2->SetLineWidth(2);
   frame_47b7060__2->SetMarkerStyle(20);
   frame_47b7060__2->GetXaxis()->SetTitle("#font[12]{m}(#font[12]{K}_{S}^{0}#font[12]{K}^{+}) [MeV/#font[12]{c}^{2}]");
   frame_47b7060__2->GetXaxis()->SetNdivisions(505);
   frame_47b7060__2->GetXaxis()->SetLabelFont(133);
   frame_47b7060__2->GetXaxis()->SetLabelOffset(0.01);
   frame_47b7060__2->GetXaxis()->SetLabelSize(30);
   frame_47b7060__2->GetXaxis()->SetTitleSize(36);
   frame_47b7060__2->GetXaxis()->SetTitleOffset(0.95);
   frame_47b7060__2->GetXaxis()->SetTitleFont(133);
   frame_47b7060__2->GetYaxis()->SetTitle("Candidates / (1.1 MeV/#it{c^{2}})");
   frame_47b7060__2->GetYaxis()->SetLabelFont(133);
   frame_47b7060__2->GetYaxis()->SetLabelOffset(0.01);
   frame_47b7060__2->GetYaxis()->SetLabelSize(30);
   frame_47b7060__2->GetYaxis()->SetTitleSize(36);
   frame_47b7060__2->GetYaxis()->SetTitleOffset(0.95);
   frame_47b7060__2->GetYaxis()->SetTitleFont(133);
   frame_47b7060__2->GetZaxis()->SetLabelFont(133);
   frame_47b7060__2->GetZaxis()->SetLabelSize(30);
   frame_47b7060__2->GetZaxis()->SetTitleSize(36);
   frame_47b7060__2->GetZaxis()->SetTitleOffset(1.2);
   frame_47b7060__2->GetZaxis()->SetTitleFont(133);
   frame_47b7060__2->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.49,0.6,0.69,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("data","Data","ep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("total","Total","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("D2KS0H","#it{D}^{#pm}#rightarrow#font[12]{K}_{S}^{0}#font[12]{K}^{#pm}","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(7);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Ds2KS0H","#it{D_{s}}^{#pm}#rightarrow#font[12]{K}_{S}^{0}#font[12]{K}^{#pm}","l");

   ci = TColor::GetColor("#666666");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("bkg","Background","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   TText *text = new TText(0.69,0.85,"LHCb");
   text->SetNDC();
   text->SetTextFont(133);
   text->SetTextSize(30);
   text->Draw();
   TLatex *   tex = new TLatex(0.69,0.8,"6 fb^{-1}");
tex->SetNDC();
   tex->SetTextFont(133);
   tex->SetTextSize(25);
   tex->SetLineWidth(2);
   tex->Draw();
   c_D_mass_merged_paper->Modified();
   c_D_mass_merged_paper->cd();
   c_D_mass_merged_paper->SetSelected(c_D_mass_merged_paper);
}

